An aperiodic set of 11 Wang tiles

We present a new aperiodic tileset containing 11 Wang tiles on 4 colors, and we show that this tileset is minimal, in the sense that no Wang set with either fewer than 11 tiles or fewer than 4 colors is aperiodic. This gives a definitive answer to the problem raised by Wang in 1961.

==> anc/README.md <==
# Small Wang Tile Sets

A computer program to show that every Wang tile set with at most 10 tiles is not aperiodic.

This is the companion computer program of the paper "An aperiodic set of 11 Wang tiles" (Emmanuel Jeandel & Michael Rao) https://arxiv.org/abs/1506.06492


- "src" contains the source codes of the programs described in the paper.

- "results10" contains the hardest cases in the exploration of sets with at most 10 tiles.

- "results11" contains the sets of 11 tiles which are aperiodic, or for which the status is unknown.

- "alternative" contains an other, independent computer programm, which shows that there is no aperiodic Wang sets of at most 10 tiles.


==> anc/alternative/README.md <==
We describe here an alternative computer program that computes all sets of Wang tiles and tries to detect whether there are aperiodic or not.
It prove there is no aperiodic tileset with less than 10 Wang tiles. The program is written in C.

The program is written in \texttt{noweb}, a tool for literate programming, that permits to write the code and the documentation of the program at the same time.
We think it gives a good compromise between an unproven C program, and a time-consuming formal proof that our C program works.

To generate the tex file: noweave -delay nowang.nw > nowang.tex ; pdflatex nowang; pdflatex nowang

To generate the computer programs: noweb nowang.nw

To compile and generate the graph file (for N=7): gcc -O3 -DN=7 graph.c; ./a.out

To compile and generate the test programm (for N=7): gcc -O3 -DN=7 nowang.c; ./a.out



==> anc/alternative/graph.c <==
    #include <sys/types.h>
    #include <sys/stat.h>
    #include <fcntl.h>
    #include <unistd.h>
    #include <string.h>
    #include <stdlib.h>
    #include <assert.h>
    #include <stdio.h>  
  struct edges{
    unsigned char from[N];
    unsigned char to[N];
  };

  struct edges graph;
    struct edges graphs[1000000];
    int nbgraphs = 0;  
  struct edges permuted_graph;


  int a[N];
  int m;
  #define order(i,j)  (a[i] < a[j])
  #define swap(i,j)  { int tmp = a[i]; a[i] = a[j]; a[j] = tmp;}
  #define NOBJ m
  int next_permutation(int p)
  // Find the next permutation whose pth term is different from this one
  // return the first index that was changed
  {      
     int k,l,i,j;
     if (p < 0)
           return -1; 
     if (p >= NOBJ-1)
           {
                  
                  // Find the largest index k such that a[k] < a[k + 1].
                  for (k = NOBJ-2; k >= 0; k--)
                    if (order(k,k+1))
                          break;
                  if (k < 0)
                    // If no such index exists, the permutation is the last permutation.
                    return -1;
                  // Find the largest index l such that a[k] < a[l]. 
                  // Since k + 1 is such an index, l is well defined
                  // and satisfies k < l.
                  for (l = NOBJ-1; !order(k,l); l--);
                  // Swap a[k] with a[l].
                  swap(k,l);
                  // Reverse the sequence from a[k + 1] to a[n].
                  i = k + 1;
                  j = NOBJ - 1;
                  // note: the conditions i >= 0 && j >= 0 are unnecessary
                  // but are here for gcc to be happy
                  while ((i >= 0) && (j >= 0) && (i < j))
                    {
                           swap(i,j);
                           i++;
                           j--;
                    }
                  return k;
           }   
     else
           {
                  // find the smallest element of t[p+1:NOBJ-1] bigger than t[p] if it exists...
                  int i,j,smallest = -1;
                  for (i = p+1; i < NOBJ; i++)
                     if (order(p, i)) 
                        smallest = i;
                  if (smallest == -1)
                    /* not possible, we need to change something up high */
                    return next_permutation(p-1);
                  for (i = p+1; i < NOBJ; i++)
                    if (order(p, i))
                          if (order(i, smallest))                   
                            smallest = i;
                  swap(p,smallest);
                  // sort the remaining...
                  // this is insertion sort
                  for (j = p+1; j < NOBJ; j++)
                    {
                           for (i = j; i > p+1; i--)
                             {
                                if order(i-1,i)
                                          break;
                                    swap(i-1,i);
                             }
                    }
                  return p;
           }       
  }  
  int compar(const void *ptr1v, const void *ptr2v)
  {
     const struct edges *ptr1=(const struct edges *)ptr1v;
     const struct edges *ptr2=(const struct edges *)ptr2v;
    /* decreasing in sources (from), increasing in destination (to) */
     int x = memcmp(ptr2->from, ptr1->from, N);
     if (x == 0)
        return memcmp(ptr1->to, ptr2->to, N);
     else 
       return x;
  }

  int main(){
    int nbgraphs = 0;
    int prev_graphs = 0;
    int part[N+1];
    for (m = 2; m < N-1; m++)
      {
             int j,s,x;
        // H1      
        part[0] = N-m+1; for (j = 1; j < m; j++) part[j] = 1; part[m] = -1;
        for(;;){  
        // H2
          {
	     int arcs = 0;
	     int j,k;
	     for (j = m-1; j >= 0 ; j--)
	     {
	            for (k = 0; k < part[j]; k++)
	                  {
	                     graph.from[arcs+k] = m-1-j;
	                     graph.to[arcs+k] = 0;
	                  }                  
	            arcs+=k;
	     }
	     for (;;)
	     {
	          int j,k;
	  		/* If, for a given vertex, the outgoing vertices
	  		are not in increasing order, we do not treat the graph, as
	  		it could be obtained in another way */
	  		{ int ok = 1;
	  		for (j = 0; j < N-1; j++) 
	  		  if ((graph.from[j] == graph.from[j+1]) && 
	  		      (graph.to[j] > graph.to[j+1])) 
	  			    ok = 0;
	  		if (ok)
	  			 {
				    { 
				      int i;
				      for (i = 0; i < m; i++)
				      {
				        int found = 0;
				            for (j = 0; j < N; j++) if (graph.to[j] == i) found = 1;
				            if (!found) ok = 0;
				      }    
				    }
				    if (ok)
				    {
				     int i,j,k,t;
				     int array[m][m];
				     for (i = 0; i < m; i++) for (j = 0; j < m ; j++) array[i][j] = 0;
				     for (j = 0; j < N; j++){
				       array[graph.from[j]][graph.to[j]]++;
				       }
				      
				     for (j = 0; j < N; j++) /* for each edge (u,v)*/
				     /* Compute all vertices that are accessible from v */
				     {
				       int set[m];
				       for (i = 0; i < m; i++) set[i] = 0;
				       set[graph.to[j]] = 1;
				       for (t = 0; t < m;t++)
				         for (i = 0; i < m; i++)
				           for (k = 0; k < m; k++)
				             if (array[i][k]  && set[i]) set[k] = 1;
				       if (!set[graph.from[j]]) { ok = 0; break;}
				     } 
				    }
				    if (ok)
				    {
				      int i,j;
				      for (i = 0; i < m ; i++) /* for each vertex u */
				      {
				       int u = i, out, v, f = 0;
				       do{
				       /* 
				       compute the outdegree of i, and by the same occasion one of its
				       neighbours
				       */
				       out = 0; 
				       for (j = 0; j < N; j++)
				         if (graph.from[j] == u) {out++; v= graph.to[j];}
				             
				       if (out != 1) {f = 1; break;} /* we found a vertex of outdegree at least 2 */
				       u = v;   
				       } while (u != i);
				       if (!f)  {ok = 0; break;}
				    }}   
				 }
	  		if (ok)
	  			 {
				   int i;
				   int found;
				    
				   for (i = 0; i < m; i++)
				     a[i] = i;
				   found = 0;
				   do
				   { 
				     /* generate the permutation */
				     {  int j;
				     /* generate the permutation of graph */
				     for (i = 0; i < N; i++)
				       {
				         permuted_graph.from[i] = a[graph.from[i]];
				         permuted_graph.to[i] = a[graph.to[i]];
				       }
				        
				     /* sort the graph */
				     for (i = 0; i < N; i++)
				       for (j = i; j < N; j++)
				         if ((permuted_graph.from[j] < permuted_graph.from[i]) ||
				             ((permuted_graph.from[j] == permuted_graph.from[i]) &&
				     		(permuted_graph.to[j] < permuted_graph.to[i])))
				         {
				           int tmp;
				           tmp = permuted_graph.to[j];
				           permuted_graph.to[j] = permuted_graph.to[i];
				           permuted_graph.to[i] = tmp;
				           tmp = permuted_graph.from[j];
				           permuted_graph.from[j] = permuted_graph.from[i];
				           permuted_graph.from[i] = tmp;
				         }
				     }
				     if (bsearch(&permuted_graph, graphs+prev_graphs,
				                 nbgraphs-prev_graphs,sizeof(struct edges),compar) != NULL)
				     {
				     found = 1;
				     break;
				     }
				     /* generate the permutation */
				     {  int j;
				     /* generate the permutation of graph */
				     for (i = 0; i < N; i++)
				       {                      
				         permuted_graph.from[i] = a[graph.to[i]];
				         permuted_graph.to[i] = a[graph.from[i]];
				       }
				     /* sort the graph */
				     for (i = 0; i < N; i++) 
				       for (j = i; j < N; j++)
				         if ((permuted_graph.from[j] < permuted_graph.from[i]) ||
				           ((permuted_graph.from[j] == permuted_graph.from[i]) &&     
				     	   (permuted_graph.to[j] < permuted_graph.to[i])))
				         {
				           int tmp;
				           tmp = permuted_graph.to[j];
				           permuted_graph.to[j] = permuted_graph.to[i];
				           permuted_graph.to[i] = tmp;
				           tmp = permuted_graph.from[j];
				           permuted_graph.from[j] = permuted_graph.from[i];
				           permuted_graph.from[i] = tmp;
				         }
				     }
				     if (bsearch(&permuted_graph, graphs+prev_graphs,
				                 nbgraphs-prev_graphs,sizeof(struct edges),compar) != NULL)
				     {                      
				     found = 1;
				     break;
				     }

				   } while(next_permutation(m-1) != -1);
				   
				   if (found)
				     ok = 0;
				 }
	  		if (ok)
	     		     {
			       graphs[nbgraphs++] = graph;
			       assert(nbgraphs < 1000000);    
			     }  
	  		}
	  	    j = N-1;
	  	    while ((j >= 0) && (graph.to[j] == m-1)) j--;
	  	    if (j == -1) break;
	  	    graph.to[j]++;
	  	    for (k = j+1; k < N; k++) graph.to[k] = 0;
	     }                                   
	  }
          if (part[1] < part[0] - 1)
          // H3
            { part[0]--; part[1]++; }
          else
            {
            // H4
            for (j = 2, s=part[0]+part[1]-1;(part[j] >= part[0]-1) && j < m; j++)
              s += part[j];
            // H5
            if (j >= m) break; 
            x = part[j]+1; part[j] = x; j--;
            // H6
            while (j > 0)
              { part[j] = x; s -= x; j--; }                         
            part[0] = s;
                  }                               
            }
  	  prev_graphs = nbgraphs;
     }
    { int  graph_fd = creat("graph.dat",  00755);
      int i;
      printf("number of graphs: %d\n", nbgraphs);
      for (i = 0; i < nbgraphs; i++)
      {
        write(graph_fd, graphs[i].from, N);
        write(graph_fd, graphs[i].to, N);
      }
      close(graph_fd);
    }
    return 0;
  }

  


==> anc/alternative/nowang.c <==
  
  #include <sys/mman.h> /* for mmap */
  #include <stdio.h>    /* for printf */
  #include <sys/types.h>
  #include <sys/stat.h>
  #include <fcntl.h>
  #include <stdlib.h>

  #include <string.h>

#ifdef DEBUG
# define debug(x...) printf(x)
# define debug_tiles(x...) do { } while (0)
# define debug_times(x...) do { } while (0)
#else
# define debug(x...) do { } while (0)
# define debug_tiles(x...) do { } while (0)
# define debug_times(x...) do { } while (0)
#endif


  
  struct Tiles
  {
                  unsigned int south;     
                  unsigned int north;
                  unsigned int east;
                  unsigned int west;              
  };

  struct Tiles Wang[N];
  unsigned int nbgraphs;
  const unsigned char *n,*w;
  unsigned char* graph_buffer;

  unsigned int north_alt[N] = {0};
  unsigned int north_last[N] = {0};


  #define order(i,j)  ((Wang[i].west < Wang[j].west) || \
                       ((Wang[i].west == Wang[j].west && Wang[i].east < Wang[j].east)))
  #define swap(i,j)  {   unsigned int tmp = Wang[i].east; \
                         Wang[i].east = Wang[j].east;\
                         Wang[j].east = tmp;\
                         tmp = Wang[i].west; \
                         Wang[i].west = Wang[j].west;\
                         Wang[j].west = tmp;  }
  #define NOBJ N
  int next_permutation(int p)
  // Find the next permutation whose pth term is different from this one
  // return the first index that was changed
  {      
     int k,l,i,j;
     if (p < 0)
           return -1; 
     if (p >= NOBJ-1)
           {
                  
                  // Find the largest index k such that a[k] < a[k + 1].
                  for (k = NOBJ-2; k >= 0; k--)
                    if (order(k,k+1))
                          break;
                  if (k < 0)
                    // If no such index exists, the permutation is the last permutation.
                    return -1;
                  // Find the largest index l such that a[k] < a[l]. 
                  // Since k + 1 is such an index, l is well defined
                  // and satisfies k < l.
                  for (l = NOBJ-1; !order(k,l); l--);
                  // Swap a[k] with a[l].
                  swap(k,l);
                  // Reverse the sequence from a[k + 1] to a[n].
                  i = k + 1;
                  j = NOBJ - 1;
                  // note: the conditions i >= 0 && j >= 0 are unnecessary
                  // but are here for gcc to be happy
                  while ((i >= 0) && (j >= 0) && (i < j))
                    {
                           swap(i,j);
                           i++;
                           j--;
                    }
                  return k;
           }   
     else
           {
                  // find the smallest element of t[p+1:NOBJ-1] bigger than t[p] if it exists...
                  int i,j,smallest = -1;
                  for (i = p+1; i < NOBJ; i++)
                     if (order(p, i)) 
                        smallest = i;
                  if (smallest == -1)
                    /* not possible, we need to change something up high */
                    return next_permutation(p-1);
                  for (i = p+1; i < NOBJ; i++)
                    if (order(p, i))
                          if (order(i, smallest))                   
                            smallest = i;
                  swap(p,smallest);
                  // sort the remaining...
                  // this is insertion sort
                  for (j = p+1; j < NOBJ; j++)
                    {
                           for (i = j; i > p+1; i--)
                             {
                                if order(i-1,i)
                                          break;
                                    swap(i-1,i);
                             }
                    }
                  return p;
           }       
  }                                     
  #ifndef LIMIT
  #define LIMIT 2000009
  #endif

  #if LIMIT < 1000
  #error LIMIT is too small  
  #endif

  #define NEWSET(S) unsigned long long S##_set[16*LIMIT+16] = {0}; \
                    unsigned long long S##_level = 1;
  NEWSET(S1)
  NEWSET(S2)


  #define set_add(S,x)    S##_set[x] = S##_level
  #define set_member(S,x) (S##_set[x] == S##_level)
  #define set_clear(S)    ++S##_level


  struct Tiles T[LIMIT];
  struct Tiles U[LIMIT];
  struct Tiles V[LIMIT];
  unsigned int Ttiles = 0, Utiles, Vtiles;
  unsigned int renumber[16*LIMIT+16];

  int aperiodic()
  {
    int times;
    debug("The tileset we want to test:\n");
    debug_tiles(Wang, N);
    {
       struct Tiles* u;
       unsigned int i,j;
       u = U; 
       for (i = 0; i < N; ++i)
             {
                    unsigned int a = north_alt[Wang[i].south];
                    unsigned int b = north_last[Wang[i].south];
                    for (j= a; j < b; ++j)
                      {
                             u->north = Wang[i].north;
                             u->south = Wang[j].south;
                             u->east = Wang[i].east * 16 + Wang[j].east;
                             u->west = Wang[i].west * 16 + Wang[j].west;
                             u++;
                      }             
             }
       Utiles = (unsigned int) (u - U);
       debug("T2\n");
       debug_tiles(U, Utiles);

    }
      {
        struct Tiles*u;
        unsigned int i;
        unsigned int nt = 0;
        set_clear(S1); 
        for (i = 0, u = U; i < Utiles; i++, u++)
        {
              if (!set_member(S1,u->east))
              {
                set_add(S1,u->east);
                renumber[u->east] = ++nt;
              }
        }
      }
      {
        struct Tiles* v,*u;
        unsigned int i;
        v = V;
        for (i = 0, u = U; i < Utiles; i++,u++)
              {
                     if (set_member(S1,u->west))
                       {
                              v->west = renumber[u->west];
      						v->east = renumber[u->east];
                              v->north = u->north;
                              v->south = u->south;
                              v++;
                       }
              }
                Vtiles = (unsigned int) (v -V);
                debug("After renumbering\n");
                debug_tiles(V, Vtiles);
      }
                if (Vtiles < N)
                return 0;

      {
         unsigned int i;
         struct Tiles* v,*t;
         unsigned int previous= 0;   
         // The tiles are in V 
         while (previous != Vtiles)
         {
              previous = Vtiles;
              set_clear(S1);
              set_clear(S2);
              for (i = 0, v = V; i < Vtiles; v++,++i)
                {
                       set_add(S1, v->west);
                       set_add(S2, v->east);
                }
                      // S1 is the set of colors that appear on the west side
                      // S2 is the set of colors that appear on the east side
              t = T;
              for (i = 0, v = V; i < Vtiles; v++,++i)
                if (set_member(S1,v->east) && set_member(S2,v->west))
                      *t++ = *v;
              Ttiles = (unsigned int) (t - T);
              if (Ttiles < N)
                return 0;
                      // If we did not delete any tile, then all colors that appear
                      // on the east side also appear on the west side, and conversely.
                      // Also, T = U
              if (Ttiles == previous)
                break;
                      // This is exactly the same code as before, but with T instead of U               
              previous = Ttiles;
              set_clear(S1);
              set_clear(S2);
              for (i = 0, t = T; i < Ttiles; t++,++i)
                {
                       set_add(S1, t->west);
                       set_add(S2, t->east);
                }
              v = V;
              for (i = 0, t = T; i < Ttiles; t++,++i)
                if (set_member(S1,t->east) && set_member(S2,t->west))
                      *v++ = *t;
              Vtiles = (unsigned int) (v - V);
              if (Vtiles < N)
                return 0;
       }
      }

      {
          struct Tiles * u, *v;
          unsigned int i;
          u = U;
          for (i = 0, v = V; i < Vtiles; v++,++i)
                 if (v->north == v->south)
                   *u++ = *v;
          Utiles = (unsigned int) (u - U);
              debug("The test for periodicity starts from :\n");
              debug_tiles(U, Utiles);
      }
      if (Utiles != 0)
    {
       unsigned int i;
       struct Tiles* v,*u;
       unsigned int previous = 0;
       while (previous != Utiles)
     {      /* invariant: previous > 0 */
            if (Utiles == 0)
                      break;
            previous = Utiles;              
            set_clear(S1);
            set_clear(S2);
            for (i = 0, u = U; i < Utiles; u++,++i)
              {
                      set_add(S1, u->west);
                      set_add(S2, u->east);
              }
            v = V;
            for (i = 0, u = U; i < Utiles; u++,++i)
              if (set_member(S1,u->east) && set_member(S2,u->west))
                     *v++ = *u;
            Vtiles = (unsigned int) (v - V);
            if (Vtiles == previous)
              return 0;
            previous = Vtiles;
            set_clear(S1);
            set_clear(S2);
            for (i = 0, v = V; i < Vtiles; v++,++i)
              {
                      set_add(S1, v->west);
                      set_add(S2, v->east);
              }
            u = U;
            for (i = 0, v = V; i < Vtiles; v++,++i)
              if (set_member(S1,v->east) && set_member(S2,v->west))
                     *u++ = *v;
            Utiles = (unsigned int) (u - U);
    }
    }
    if (Utiles != 0)
    {
      debug("Periodicity succeedeed\n");
      return 0;
    } 

    for (times = 0; times < 100; times++)
    {
    debug_times(times);
    {
      unsigned int i;
      struct Tiles* u,*t;
      u = U; Utiles = 0;
      for (i = 0, t = T; i < Ttiles; i++,t++)
            {
                   unsigned int j;
                   unsigned int a = north_alt[t->south];
                   unsigned int b = north_last[t->south];
                   for (j= a; j < b; j++)
                     {
                            Utiles++;
                            if (Utiles > LIMIT)
                               return 2;
                            u->north = t->north;
                            u->south = Wang[j].south;
                            u->west = 16*t->west + Wang[j].west;
                            u->east = 16*t->east + Wang[j].east;
                            u++;
                     }
            }
       debug("T%d\n", times+3);
       debug_tiles(U,Utiles);
    }
      {
        struct Tiles*u;
        unsigned int i;
        unsigned int nt = 0;
        set_clear(S1); 
        for (i = 0, u = U; i < Utiles; i++, u++)
        {
              if (!set_member(S1,u->east))
              {
                set_add(S1,u->east);
                renumber[u->east] = ++nt;
              }
        }
      }
      {
        struct Tiles* v,*u;
        unsigned int i;
        v = V;
        for (i = 0, u = U; i < Utiles; i++,u++)
              {
                     if (set_member(S1,u->west))
                       {
                              v->west = renumber[u->west];
      						v->east = renumber[u->east];
                              v->north = u->north;
                              v->south = u->south;
                              v++;
                       }
              }
                Vtiles = (unsigned int) (v -V);
                debug("After renumbering\n");
                debug_tiles(V, Vtiles);
      }
                if (Vtiles < N)
                return 0;

      {
         unsigned int i;
         struct Tiles* v,*t;
         unsigned int previous= 0;   
         // The tiles are in V 
         while (previous != Vtiles)
         {
              previous = Vtiles;
              set_clear(S1);
              set_clear(S2);
              for (i = 0, v = V; i < Vtiles; v++,++i)
                {
                       set_add(S1, v->west);
                       set_add(S2, v->east);
                }
                      // S1 is the set of colors that appear on the west side
                      // S2 is the set of colors that appear on the east side
              t = T;
              for (i = 0, v = V; i < Vtiles; v++,++i)
                if (set_member(S1,v->east) && set_member(S2,v->west))
                      *t++ = *v;
              Ttiles = (unsigned int) (t - T);
              if (Ttiles < N)
                return 0;
                      // If we did not delete any tile, then all colors that appear
                      // on the east side also appear on the west side, and conversely.
                      // Also, T = U
              if (Ttiles == previous)
                break;
                      // This is exactly the same code as before, but with T instead of U               
              previous = Ttiles;
              set_clear(S1);
              set_clear(S2);
              for (i = 0, t = T; i < Ttiles; t++,++i)
                {
                       set_add(S1, t->west);
                       set_add(S2, t->east);
                }
              v = V;
              for (i = 0, t = T; i < Ttiles; t++,++i)
                if (set_member(S1,t->east) && set_member(S2,t->west))
                      *v++ = *t;
              Vtiles = (unsigned int) (v - V);
              if (Vtiles < N)
                return 0;
       }
      }

      {
          struct Tiles * u, *v;
          unsigned int i;
          u = U;
          for (i = 0, v = V; i < Vtiles; v++,++i)
                 if (v->north == v->south)
                   *u++ = *v;
          Utiles = (unsigned int) (u - U);
              debug("The test for periodicity starts from :\n");
              debug_tiles(U, Utiles);
      }
      if (Utiles != 0)
    {
       unsigned int i;
       struct Tiles* v,*u;
       unsigned int previous = 0;
       while (previous != Utiles)
     {      /* invariant: previous > 0 */
            if (Utiles == 0)
                      break;
            previous = Utiles;              
            set_clear(S1);
            set_clear(S2);
            for (i = 0, u = U; i < Utiles; u++,++i)
              {
                      set_add(S1, u->west);
                      set_add(S2, u->east);
              }
            v = V;
            for (i = 0, u = U; i < Utiles; u++,++i)
              if (set_member(S1,u->east) && set_member(S2,u->west))
                     *v++ = *u;
            Vtiles = (unsigned int) (v - V);
            if (Vtiles == previous)
              return 0;
            previous = Vtiles;
            set_clear(S1);
            set_clear(S2);
            for (i = 0, v = V; i < Vtiles; v++,++i)
              {
                      set_add(S1, v->west);
                      set_add(S2, v->east);
              }
            u = U;
            for (i = 0, v = V; i < Vtiles; v++,++i)
              if (set_member(S1,v->east) && set_member(S2,v->west))
                     *u++ = *v;
            Utiles = (unsigned int) (u - U);
    }
    }
    if (Utiles != 0)
    {
      debug("Periodicity succeedeed\n");
      return 0;
    } 

    }
    return 1;
  }
  int main(){
    {
    int fd;
    struct stat statb;
    fd = open("graph.dat", O_RDONLY);
    fstat(fd, &statb);
    nbgraphs= (unsigned int) statb.st_size;
    graph_buffer = (unsigned char*) mmap(0,(size_t) statb.st_size,
                                         PROT_READ,MAP_SHARED,fd,(off_t) 0);}
    for (n = graph_buffer; n < graph_buffer+nbgraphs; n+=2*N)
    {
       {
       unsigned int i,c = 0;
       printf("%Ld\n", (long long)(n - graph_buffer)/(2*N));
       fflush(stdout);
       for (i = 0; i < N; i++)
       {
         Wang[i].north = (*(n+i));
         Wang[i].south = (*(n+i+N));
       if (Wang[i].north == c)
       {
              north_alt[c] = i;
              if (c != 0) north_last[c-1] = i;
              c++;
       }
       }
       north_last[c-1] = N;
       }
      for (w = graph_buffer; w <= n; w+=2*N)
      {
         int i;

         for (i = 0; i < N; ++i){
            Wang[i].east = *(w+i);
            Wang[i].west = *(w+i+N);
         }
        { int pos = 0;
	  while (pos != -1)
	  {
	{
	  int i;
	  for (i = 0; i < N; ++i)
	  if ((i >= 1)
	      && (Wang[i].north == Wang[i-1].north
	          && Wang[i].south == Wang[i-1].south)
	      && (Wang[i].west > Wang[i-1].west 
	          || (Wang[i].west == Wang[i-1].west
	              && Wang[i].east >= Wang[i-1].east)))
	    break;
	  if (i != N)
	  {  pos = next_permutation(i);
	         continue;
	  }

	}
	{
	  int k;
	  for (k = 0; k < N; ++k)
	         {
	               if (Wang[k].north == Wang[k].south)
	                 {
	                        if (Wang[k].east == Wang[k].west)
	                          break;
	                 }
	         }
	  if (k != N)
	         {
	               pos = next_permutation(k);
	               continue;
	         }

	}
	{
	  int i,j,tp = 0;
	  for (i = 0; i < N; ++i)
	  {
	         if (Wang[i].north==Wang[i].south)
	           for (j = 0; j < i; ++j)
	                 {
	                        if ((Wang[j].north == Wang[j].south) &&
	                                (Wang[j].east == Wang[i].west) &&
	                                (Wang[i].east == Wang[j].west))
	                          {tp = 1; break;}
	                 }
	         if (tp) break;
	  }
	  if (tp)
	  {
	         pos = next_permutation(i);
	         continue;
	  }
	}
	{
	  int i,tp = 0; 
	  for (i = 0; i < N; ++i)
	  {
	         int l;
	         if (Wang[i].east == Wang[i].west)
	         for (l = 0; l < i; ++l)
	           if ((Wang[l].east == Wang[l].west) &&
	                   (Wang[l].south == Wang[i].north) &&
	                   (Wang[l].north == Wang[i].south)) 
	                 { tp = 1; break; }
	         if (tp) break;
	  }
	if (tp)
	  {
	         pos = next_permutation(i);
	         continue;
	  }

	}
	{ int j,l, tp = 0;

	  for (j = 0; j < N; ++j)
	  {
	         for (l = 0; l < j; ++l)
	           if ((Wang[l].north == Wang[j].south) &&
	                   (Wang[l].south == Wang[j].north) &&
	                   (Wang[l].east == Wang[j].west) &&
	                   (Wang[j].east == Wang[l].west))
	                 { tp = 1; break; }
	         if (tp) break;
	  }
	  if (tp)
	  {
	         pos = next_permutation(j);
	         continue;
	  }
	}
                    if (aperiodic() != 0)
	            {
	              int i;
	                          for (i = 0; i < N; i++)
	                            printf("%d%d%d%d", Wang[i].north, Wang[i].south, 
	                                    Wang[i].east, Wang[i].west);
	                          printf("\n");
	             fflush(stdout);              
	            }

          pos=next_permutation(N-1);
	 }
	}
          }
    }
    {
      munmap(graph_buffer, (size_t) nbgraphs);
    }


    return 0;
  }




==> anc/alternative/nowang.nw <==
\documentclass{article}
\usepackage{a4wide}
\usepackage{noweb}
\usepackage[english]{babel}
\usepackage[latin1]{inputenc}
\author{Emmanuel Jeandel \& Micha\"el Rao}
\title{There is no aperiodic Wang tile sets with 10 tiles}
\begin{document}

\maketitle
\begin{abstract}
We describe here a computer program that computes all sets of Wang tiles and
tries to detect whether there are aperiodic or not.
As a result, we prove there is no aperiodic tileset with less than 10 Wang tiles. The program is written in C.
\end{abstract}


\section{The program}

\subsection{Organisation}

Once compiled, the following programs will be available to the user:
\begin{itemize}
  \item [[graph]] generates a file [[graph.dat]] that contains a list
  of some multigraphs. This file [[graph.dat]] is needed by the main
  program. It is described in Section \ref{sec:graph}. This execution
time of this program is negligible compared to the main program, so the 
code of this particular program is not as optimized as the others.
  \item [[displaygraph]] is a utility program that can (pretty) print
  [[graph.dat]]. It is not mandatory, and is described in Appendix
  \ref{sec:displaygraph} 
  \item [[nowang]] is the main program. It is described in Section
  \ref{sec:nowang} and \ref{sec:nowangd}.
\item [[nowangpar]] (Section \ref{sec:nowangpar}) is a simple modification to allow it to run in parallel. 
  \item [[testpermutation]] is just a unit test to see if some specific
  part of the code dealing with generating all permutations work
  correctly. It is described in Appendix \ref{sec:permutation}
  \item [[ex1]] is a complete example to show how the algorithm works
  to test whether a given set of Wang tiles (7 in this example) is
  aperiodic or not. This particular tileset is periodic of vertical
  period 15, and is described in Appendix \ref{sec:ex}.
  \item [[ex2]] test whether a specific set of 12 Wang tiles (the
  Kari-Culik tileset without one tile) is aperiodic, and is described
  in Appendix \ref{sec:exo}.
\end{itemize}
To compile the first three programs, it is necessary to define the
macro [[N]] that will contain the number of tiles. The reason why it
is defined is a macro is for the compiler to unwind loops on [[N]] if
necessary. This variable is defined in the [[Makefile]].
Various parts of the program assume that [[N < 16]].

\subsection*{Usage}

\begin{enumerate}
	\item Change the [[Makefile]] to define the macro [[N]], to be the
number of tiles to be tested. To obtain the main result, [[N]]
should be fixed successively to all values between 1 and 10, but
higher values might be used for experimenting purposes.
    \item Compile the program using [[make]]
	\item Launch the program [[graph]] that will compute a list of
	  some multigraphs. This might take a few hours at the most	  
	\item Launch the program [[nowang]]. This will take a few months.
\end{enumerate}	
\subsection*{Notes on literate programming}

The program is written in \texttt{noweb}, a tool for literate
programming, that permits to write the code and the documentation of
the program at the same time.
We think it gives a good compromise between an unproven C program, and
a time-consuming formal proof that our C program works.

Both the sources and the documentation of the program are written in
the same file, called here \texttt{nowang.nw}, and both can be
extracted 


\section{What is a set of Wang tiles ?}

\subsection{Properties} 
The goal of this program is to generate all sets of [[N]] Wang tiles, and to
test them all for aperiodicity. However, there are a lot of symmetry that can simplify
the enumeration. 

A set of [[N]] Wang tiles can be seen as two (multi)graphs with [[N]] edges,
the first one corresponding to the North-South colors, the second to
the West-East colors. 

As we will run the program for [[N]]$=1\dots 10$, we only have to search for
\emph{minimal} aperiodic tilesets, i.e. sets of [[N]] Wang tiles for
which no proper subset is aperiodic.

This puts additional constraints on the graphs:

\paragraph{The graphs contain no sink and no source.}

\paragraph{The graphs contain more than one vertex.}
  
\paragraph{Every connected component of the graphs is strongly connected.}
   
\paragraph{No (strongly) connected component is reduced to a cycle.}

\paragraph{The number of vertices is strictly less than the number of
edges minus 1}. 

\paragraph{}
Now that we have some criteria to simplify the tilesets, we have to
generate them. 

\section{Part 1. Generating all graphs}
\label{sec:graph}
We will first give a program that generates all graphs with [[N]] edges
with some specified properties.
It is important to note that the number of graphs we generate here is
quite small, so we can use simple rather than efficient techniques.

<<graph.c>>=
  <<graph.c headers>>
  <<graph.c data structures>>
  <<graph.c auxiliary functions>>
  <<graph.c main program>>
  
@  
\subsection{The graph structure}
First, it turns out that the good representation of a graph in this
particular program is as an array of sources and destination of edges.

<<graph.c data structures>>= 
struct edges{
  unsigned char from[N];
  unsigned char to[N];
};

struct edges graph;
@

During the execution of the algorithm, all graphs we build will be
put into an array, which is statically allocated 
<<graph.c data structures>>=
  struct edges graphs[1000000];
  int nbgraphs = 0;  
@


We will write them in a file using a simple format, as only [[N]]
bytes, each byte representing an edge. Here are the relevant
subroutines:
<<graph.c headers>>=
  #include <sys/types.h>
  #include <sys/stat.h>
  #include <fcntl.h>
  #include <unistd.h>
  #include <string.h>
  #include <stdlib.h>
  #include <assert.h>
  #include <stdio.h>  
<<write graph on array>>=
{
  graphs[nbgraphs++] = graph;
  assert(nbgraphs < 1000000);    
}  
<<write array on file>>=
{ int  graph_fd = creat("graph.dat",  00755);
  int i;
  printf("number of graphs: %d\n", nbgraphs);
  for (i = 0; i < nbgraphs; i++)
  {
    write(graph_fd, graphs[i].from, N);
    write(graph_fd, graphs[i].to, N);
  }
  close(graph_fd);
}
@
The reason why we write first the sources then the destination of the
edges will be clear later.

A sample program that reads and prints the graph file is provided in
Appendix \ref{sec:displaygraph}.


\subsection{Generating all graphs}

We need to generate all graphs with [[N]] edges.
Upto a reorder of the vertices, we may suppose that they are presented in
increasing order of outdegree. Now  it is clear that the sources of the edges 
will therefore form a partition of [[N]] into [[m]] parts (each vertex
must appear as source of at least one edge, as the graph has no source).

We therefore need a program to generate all integer partitions of [[N]]
into [[m]] parts. We know from the previous section than $2 \leq [[m]] < [[N]]-1 $.

We use here Algorithm H in Knuth \cite{Knuth4}.
<<graph.c main program>>=
int main(){
  int nbgraphs = 0;
  int prev_graphs = 0;
  int part[N+1];
  for (m = 2; m < N-1; m++)
    {
           int j,s,x;
      // H1      
      part[0] = N-m+1; for (j = 1; j < m; j++) part[j] = 1; part[m] = -1;
      for(;;){  
      // H2
        <<rest of the generation>>
        if (part[1] < part[0] - 1)
        // H3
          { part[0]--; part[1]++; }
        else
          {
          // H4
          for (j = 2, s=part[0]+part[1]-1;(part[j] >= part[0]-1) && j < m; j++)
            s += part[j];
          // H5
          if (j >= m) break; 
          x = part[j]+1; part[j] = x; j--;
          // H6
          while (j > 0)
            { part[j] = x; s -= x; j--; }                         
          part[0] = s;
                }                               
          }
	  prev_graphs = nbgraphs;
   }
  <<write array on file>>
  return 0;
}

@

[[nbgraphs]] is the total number of graphs generated so far.
[[prev_graphs]] is the total number of graphs with $k$ vertices, for $k < m$.

Now we only have to generate the tails of the arcs.

Algorithm H from Knuth obtains the partition in colexical increasing order: The partition of $N = 9$ into $m=3$ parts are given in the order:
$7 1 1, 6 2 1, 5 3 1 , 4 4 1, 5 2 2 , 4 3 2, 3 3 3$.
We will process each partition in reverse order (meaning the first one reads $1 1 7$ rather than $7 1 1$), so the partitions are now treated in lexical increasing order.


<<rest of the generation>>=
{
   int arcs = 0;
   int j,k;
   for (j = m-1; j >= 0 ; j--)
   {
          for (k = 0; k < part[j]; k++)
                {
                   graph.from[arcs+k] = m-1-j;
                   graph.to[arcs+k] = 0;
                }                  
          arcs+=k;
   }
   for (;;)
   {
        int j,k;
		/* If, for a given vertex, the outgoing vertices
		are not in increasing order, we do not treat the graph, as
		it could be obtained in another way */
		{ int ok = 1;
		for (j = 0; j < N-1; j++) 
		  if ((graph.from[j] == graph.from[j+1]) && 
		      (graph.to[j] > graph.to[j+1])) 
			    ok = 0;
		if (ok)
			 <<test graph>>
		if (ok)
			 <<test if present>>
		if (ok)
   		     <<write graph on array>>
		}
	    j = N-1;
	    while ((j >= 0) && (graph.to[j] == m-1)) j--;
	    if (j == -1) break;
	    graph.to[j]++;
	    for (k = j+1; k < N; k++) graph.to[k] = 0;
   }                                   
}
@

Now the graph is valid only if:
\begin{itemize}
\item There is no sink
\item Every connected component is strongly connected
\item No connected components is reduced to a cycle
\end{itemize}
We will now test these three properties:
<<test graph>>=
{
   <<test sink>>
   if (ok)
   <<test connectedness>>
   if (ok)
   <<test cycles>>
}
@
Testing whether a graph has a sink is quite easy:
<<test sink>>=
{ 
  int i;
  for (i = 0; i < m; i++)
  {
    int found = 0;
        for (j = 0; j < N; j++) if (graph.to[j] == i) found = 1;
        if (!found) ok = 0;
  }    
}
@
To test for connectedness, we first compute the matrix of the graph
(represented in [[array]]), and then use a stupid algorithm

<<test connectedness>>=
{
 int i,j,k,t;
 int array[m][m];
 for (i = 0; i < m; i++) for (j = 0; j < m ; j++) array[i][j] = 0;
 for (j = 0; j < N; j++){
   array[graph.from[j]][graph.to[j]]++;
   }
  
 for (j = 0; j < N; j++) /* for each edge (u,v)*/
 /* Compute all vertices that are accessible from v */
 {
   int set[m];
   for (i = 0; i < m; i++) set[i] = 0;
   set[graph.to[j]] = 1;
   for (t = 0; t < m;t++)
     for (i = 0; i < m; i++)
       for (k = 0; k < m; k++)
         if (array[i][k]  && set[i]) set[k] = 1;
   if (!set[graph.from[j]]) { ok = 0; break;}
 } 
}
@
Some connected component is a cycle if and only if there exists a
vertex [[i]] so that starting from [[i]] we will only reach vertices
of outdegree 1:
<<test cycles>>=
{
  int i,j;
  for (i = 0; i < m ; i++) /* for each vertex u */
  {
   int u = i, out, v, f = 0;
   do{
   /* 
   compute the outdegree of i, and by the same occasion one of its
   neighbours
   */
   out = 0; 
   for (j = 0; j < N; j++)
     if (graph.from[j] == u) {out++; v= graph.to[j];}
         
   if (out != 1) {f = 1; break;} /* we found a vertex of outdegree at least 2 */
   u = v;   
   } while (u != i);
   if (!f)  {ok = 0; break;}
}}   
@        

We now have obtained all valid graphs. It is important to note that
we have not broken all symmetries: if, for some graph $G$, there is a graph automorphism
that sends [[u]] to [[v]], then $G$ will appear at least twice in our
enumeration. 

The following function will take care of this.
The idea is to test all permutations of the vertices of the graph $G$,
and find if this new graph is already present or not in the file.

For this, we first need a code that generates all permutations.
We provide here a slightly more general code, that will also be used later.
    
The following code assumes we have an array of [[NOBJ]]
objects that we can only access with the following functions:
a function [[swap(i,j)]] that swap the elements in position [[i]] and [[j]], and
a function [[order(i,j)]] that compares the elements in position [[i]]
and [[j]]. Then function [[next_permutation(p)]] find the next
permutation (in lexicographic order) with a difference in the first
[[p]]-th position. %To better understand this code, some examples and a unit test are provided in section \ref{sec:permutation}.

<<permutation code>>=
int next_permutation(int p)
// Find the next permutation whose pth term is different from this one
// return the first index that was changed
{      
   int k,l,i,j;
   if (p < 0)
         return -1; 
   if (p >= NOBJ-1)
         {
                
                // Find the largest index k such that a[k] < a[k + 1].
                for (k = NOBJ-2; k >= 0; k--)
                  if (order(k,k+1))
                        break;
                if (k < 0)
                  // If no such index exists, the permutation is the last permutation.
                  return -1;
                // Find the largest index l such that a[k] < a[l]. 
                // Since k + 1 is such an index, l is well defined
                // and satisfies k < l.
                for (l = NOBJ-1; !order(k,l); l--);
                // Swap a[k] with a[l].
                swap(k,l);
                // Reverse the sequence from a[k + 1] to a[n].
                i = k + 1;
                j = NOBJ - 1;
                // note: the conditions i >= 0 && j >= 0 are unnecessary
                // but are here for gcc to be happy
                while ((i >= 0) && (j >= 0) && (i < j))
                  {
                         swap(i,j);
                         i++;
                         j--;
                  }
                return k;
         }   
   else
         {
                // find the smallest element of t[p+1:NOBJ-1] bigger than t[p] if it exists...
                int i,j,smallest = -1;
                for (i = p+1; i < NOBJ; i++)
                   if (order(p, i)) 
                      smallest = i;
                if (smallest == -1)
                  /* not possible, we need to change something up high */
                  return next_permutation(p-1);
                for (i = p+1; i < NOBJ; i++)
                  if (order(p, i))
                        if (order(i, smallest))                   
                          smallest = i;
                swap(p,smallest);
                // sort the remaining...
                // this is insertion sort
                for (j = p+1; j < NOBJ; j++)
                  {
                         for (i = j; i > p+1; i--)
                           {
                              if order(i-1,i)
                                        break;
                                  swap(i-1,i);
                           }
                  }
                return p;
         }       
}
@

How to use the code is pretty simple. First define the macros:

<<graph.c auxiliary functions>>=
int a[N];
int m;
#define order(i,j)  (a[i] < a[j])
#define swap(i,j)  { int tmp = a[i]; a[i] = a[j]; a[j] = tmp;}
#define NOBJ m
<<permutation code>>  
@
Then here is the resulting code that tests whether a permutation of $G$ is already present in our list:
<<test if present>>=
{
  int i;
  int found;
   
  for (i = 0; i < m; i++)
    a[i] = i;
  found = 0;
  do
  { 
    <<test if G permuted by a is present>>
  } while(next_permutation(m-1) != -1);
  
  if (found)
    ok = 0;
}
@

To test if the permutation of $G$ by [[a]] is indeed in the file, we
first have to generate this permutation:
<<graph.c data structures>>=  
struct edges permuted_graph;


<<test if G permuted by a is present>>=
/* generate the permutation */
{  int j;
/* generate the permutation of graph */
for (i = 0; i < N; i++)
  {
    permuted_graph.from[i] = a[graph.from[i]];
    permuted_graph.to[i] = a[graph.to[i]];
  }
   
/* sort the graph */
for (i = 0; i < N; i++)
  for (j = i; j < N; j++)
    if ((permuted_graph.from[j] < permuted_graph.from[i]) ||
        ((permuted_graph.from[j] == permuted_graph.from[i]) &&
		(permuted_graph.to[j] < permuted_graph.to[i])))
    {
      int tmp;
      tmp = permuted_graph.to[j];
      permuted_graph.to[j] = permuted_graph.to[i];
      permuted_graph.to[i] = tmp;
      tmp = permuted_graph.from[j];
      permuted_graph.from[j] = permuted_graph.from[i];
      permuted_graph.from[i] = tmp;
    }
}
@
And then search it inside the file. For this, it is important to remember in which
order the enumeration was made, to understand that, for a given number of vertices, the file is actually \emph{sorted}.:
\begin{itemize}
\item Partitions are handled in lexical increasing order: As the partition $1 8$ appears before the permutation $2 7$, graphs with two vertices
  where vertex 0 has outdegree one and vertex 1 has outdegree eight will appear before graphs where vertex 0 has outdegree 2 and vertex 1 has outdegree seven.
  This means that if a graph appears before another in the file (for the same number of vertices),  the sources of its edges will be \emph{bigger}
\item Graphs corresponding of a given partition are treated in increasing order of destinations
\end{itemize}



So we can use a binary search (on the graphs with the same number of vertices) to find the graph in the following way:
<<graph.c auxiliary functions>>=
int compar(const void *ptr1v, const void *ptr2v)
{
   const struct edges *ptr1=(const struct edges *)ptr1v;
   const struct edges *ptr2=(const struct edges *)ptr2v;
  /* decreasing in sources (from), increasing in destination (to) */
   int x = memcmp(ptr2->from, ptr1->from, N);
   if (x == 0)
      return memcmp(ptr1->to, ptr2->to, N);
   else 
     return x;
}

<<test if G permuted by a is present>>=
if (bsearch(&permuted_graph, graphs+prev_graphs,
            nbgraphs-prev_graphs,sizeof(struct edges),compar) != NULL)
{
found = 1;
break;
}
@
To finish, if the mirror of $G$ (exchange sources and destinations of edges) 
rather than $G$ itself is present, we also can discard $G$. The code is more or less identical:

<<test if G permuted by a is present>>=
/* generate the permutation */
{  int j;
/* generate the permutation of graph */
for (i = 0; i < N; i++)
  {                      
    permuted_graph.from[i] = a[graph.to[i]];
    permuted_graph.to[i] = a[graph.from[i]];
  }
/* sort the graph */
for (i = 0; i < N; i++) 
  for (j = i; j < N; j++)
    if ((permuted_graph.from[j] < permuted_graph.from[i]) ||
      ((permuted_graph.from[j] == permuted_graph.from[i]) &&     
	   (permuted_graph.to[j] < permuted_graph.to[i])))
    {
      int tmp;
      tmp = permuted_graph.to[j];
      permuted_graph.to[j] = permuted_graph.to[i];
      permuted_graph.to[i] = tmp;
      tmp = permuted_graph.from[j];
      permuted_graph.from[j] = permuted_graph.from[i];
      permuted_graph.from[i] = tmp;
    }
}
if (bsearch(&permuted_graph, graphs+prev_graphs,
            nbgraphs-prev_graphs,sizeof(struct edges),compar) != NULL)
{                      
found = 1;
break;
}

@

\section{Part 2. Generating all Wang tilesets}
\label{sec:nowang}
We now go to the structure of the main program 
<<nowang.c>>=
  <<decls>>
#ifdef DEBUG
# define debug(x...) printf(x)
# define debug_tiles(x...) do { } while (0)
# define debug_times(x...) do { } while (0)
#else
# define debug(x...) do { } while (0)
# define debug_tiles(x...) do { } while (0)
# define debug_times(x...) do { } while (0)
#endif


  <<static definitions>>
  <<test code>>
  <<main program>>

<<decls>>=

<<static definitions>>=

@

\subsection{The tileset structure}
The definition of a tile is quite natural:

<<static definitions>>=
struct Tiles
{
                unsigned int south;     
                unsigned int north;
                unsigned int east;
                unsigned int west;              
};

struct Tiles Wang[N];
@
\subsection{The generation}

Now a set of Wang tiles can be seen, as described, as two multigraphs.
So we only have more or less to do the product of the graphs we
obtained before. However, we obtained all graphs up to a reordering of 
the vertices. We cannot do that now. Given two graphs $G$ and $G'$  %'
with $N$ edges, we will now produce a Wang tile by:
\begin{itemize}
\item Using $G$ for the $N/S$ colors
\item Using a permutation of $G'$ for the $W/E$ colors. %'
\end{itemize}

Now the algorithm is quite easy: We first choose a graph to be the
north/south pair. Then we choose a graph to be the east/west pair,
and permute it.
In practice, we first map the file describing the graphs into memory,
then proceed with the generation

<<main program>>=
int main(){
  <<map the graph file into memory>>
  <<for each graph G:begin>>
    <<for each graph G':begin>>
      <<for each permutation of G':begin>>
        <<test if the tileset is a candidate for being aperiodic>>
      <<for each permutation of G':end>>
        <<for each graph G':end>>
  <<for each graph G:end>>
  <<unmap the graph>>
  return 0;
}

<<decls>>=
#include <sys/mman.h> /* for mmap */
#include <stdio.h>    /* for printf */
#include <sys/types.h>
#include <sys/stat.h>
#include <fcntl.h>
#include <stdlib.h>

<<static definitions>>=
unsigned int nbgraphs;
const unsigned char *n,*w;
unsigned char* graph_buffer;

<<map the graph file into memory>>=
{
int fd;
struct stat statb;
fd = open("graph.dat", O_RDONLY);
fstat(fd, &statb);
nbgraphs= (unsigned int) statb.st_size;
graph_buffer = (unsigned char*) mmap(0,(size_t) statb.st_size,
                                     PROT_READ,MAP_SHARED,fd,(off_t) 0);}
<<unmap the graph>>=
{
  munmap(graph_buffer, (size_t) nbgraphs);
}


<<static definitions>>=
unsigned int north_alt[N] = {0};
unsigned int north_last[N] = {0};


<<for each graph G:begin>>=
for (n = graph_buffer; n < graph_buffer+nbgraphs; n+=2*N)
{
   {
   unsigned int i,c = 0;
   printf("%Ld\n", (long long)(n - graph_buffer)/(2*N));
   fflush(stdout);
   for (i = 0; i < N; i++)
   {
     Wang[i].north = (*(n+i));
     Wang[i].south = (*(n+i+N));
   if (Wang[i].north == c)
   {
          north_alt[c] = i;
          if (c != 0) north_last[c-1] = i;
          c++;
   }
   }
   north_last[c-1] = N;
   }
<<for each graph G:end>>=
}
@
%"
A few comments are in order. [[north_alt]] and [[north_last]] are two
arrays that will help us make some speed optimizations later on.
\begin{itemize}
        \item [[north_alt[i]]] is the first time the color (the vertex)
          [[i]] appears as the source of some edge.
        \item [[north_last[i] - 1]] is the last time the color (the vertex)
          [[i]] appears as the source of some edge
\end{itemize}
It is important to note that, due to how the graphs were generated,
the indices [[j]] where the vertex [[i]] appears in the graph as the
source of some edge are exactly \emph{all} indices between [[north_alt[i]]]
and [[north_last[i] - 1]].


<<for each graph G':begin>>=
for (w = graph_buffer; w <= n; w+=2*N)
{
   int i;

   for (i = 0; i < N; ++i){
      Wang[i].east = *(w+i);
      Wang[i].west = *(w+i+N);
   }
<<for each graph G':end>>=
}
@
%"
The code is quite clear. There is only one optimization worth
mentioning: We can always suppose, up to a rotation, that the graph
representing the east/west face appears always earlier than the graph
representing the north/south face in the enumeration of all graphs.
That's why we have [[w <= n]] instead of [[w <= graph_buffer+nbgraphs]].%'


Now we will try all permutations of the east/west colors.

A tentative code would look like this:
<<for each permutation of G':begin>>=
{ int pos = 0;
  while (pos != -1)
  {
<<for each permutation of G':end>>=
  pos=next_permutation(N-1);
 }
}
@
where we use the permutation code with:
<<static definitions>>=
#define order(i,j)  ((Wang[i].west < Wang[j].west) || \
                     ((Wang[i].west == Wang[j].west && Wang[i].east < Wang[j].east)))
#define swap(i,j)  {   unsigned int tmp = Wang[i].east; \
                       Wang[i].east = Wang[j].east;\
                       Wang[j].east = tmp;\
                       tmp = Wang[i].west; \
                       Wang[i].west = Wang[j].west;\
                       Wang[j].west = tmp;  }
#define NOBJ N
<<permutation code>>                                     
@

However, we can do better.
Suppose our enumeration here produces a Wang tileset where the tiles
are not ordered correctly for the lexicographic order (N,S,E,W).
Then we can throw away the tileset, as the exact same tileset (up to a
reordering of the tiles)  will be examined anyway with the tiles in the
lexicographic order (corresponding to another permutation of the graph $G'$). 
Furthermore, suppose the error appears with tiles [[i]] and [[i+1]]
that are in the wrong order.
Then all permutation of $G'$ that will not change the tiles [[k <= i+1]] will also be in the wrong order. Rather than testing all these
permutations for nothing, we can go back directly to the next
permutation where some of the tiles before [[i+1]] has been changed:
<<for each permutation of G':begin>>=
{
  int i;
  for (i = 0; i < N; ++i)
  if ((i >= 1)
      && (Wang[i].north == Wang[i-1].north
          && Wang[i].south == Wang[i-1].south)
      && (Wang[i].west > Wang[i-1].west 
          || (Wang[i].west == Wang[i-1].west
              && Wang[i].east >= Wang[i-1].east)))
    break;
  if (i != N)
  {  pos = next_permutation(i);
         continue;
  }

}
@
(Note that this also takes care of the case where two tiles are identical).

We can also throw away Wang tilesets that clearly tiles the plane
periodically.

\begin{itemize}
        \item If there is a tile that by itself tiles periodically:
<<for each permutation of G':begin>>=
{
  int k;
  for (k = 0; k < N; ++k)
         {
               if (Wang[k].north == Wang[k].south)
                 {
                        if (Wang[k].east == Wang[k].west)
                          break;
                 }
         }
  if (k != N)
         {
               pos = next_permutation(k);
               continue;
         }

}
@
     \item If there are two tiles [[(i,j)]] that tiles the plane using a
           2x1 periodic pattern:
<<for each permutation of G':begin>>=
{
  int i,j,tp = 0;
  for (i = 0; i < N; ++i)
  {
         if (Wang[i].north==Wang[i].south)
           for (j = 0; j < i; ++j)
                 {
                        if ((Wang[j].north == Wang[j].south) &&
                                (Wang[j].east == Wang[i].west) &&
                                (Wang[i].east == Wang[j].west))
                          {tp = 1; break;}
                 }
         if (tp) break;
  }
  if (tp)
  {
         pos = next_permutation(i);
         continue;
  }
}
@
\item Or two tiles [[(i,l)]] that tiles the plane using a 1x2 periodic
  pattern:
<<for each permutation of G':begin>>=
{
  int i,tp = 0; 
  for (i = 0; i < N; ++i)
  {
         int l;
         if (Wang[i].east == Wang[i].west)
         for (l = 0; l < i; ++l)
           if ((Wang[l].east == Wang[l].west) &&
                   (Wang[l].south == Wang[i].north) &&
                   (Wang[l].north == Wang[i].south)) 
                 { tp = 1; break; }
         if (tp) break;
  }
if (tp)
  {
         pos = next_permutation(i);
         continue;
  }

}
@         
\item {\ldots} or two tiles [[(j,l)]] that tiles the plane using a 2x2 periodic
  pattern:




<<for each permutation of G':begin>>=
{ int j,l, tp = 0;

  for (j = 0; j < N; ++j)
  {
         for (l = 0; l < j; ++l)
           if ((Wang[l].north == Wang[j].south) &&
                   (Wang[l].south == Wang[j].north) &&
                   (Wang[l].east == Wang[j].west) &&
                   (Wang[j].east == Wang[l].west))
                 { tp = 1; break; }
         if (tp) break;
  }
  if (tp)
  {
         pos = next_permutation(j);
         continue;
  }
}
@
\end{itemize}   

That's it, we are done for the generation part.

\section{Testing for aperiodicity}
\label{sec:nowangd}

We now describe the algorithm that test whether a given tileset tiles
the plane. We suppose that the tileset is contained in the [[Wang]]
array.

<<test if the tileset is a candidate for being aperiodic>>=
          if (aperiodic() != 0)
          {
            int i;
                        for (i = 0; i < N; i++)
                          printf("%d%d%d%d", Wang[i].north, Wang[i].south, 
                                  Wang[i].east, Wang[i].west);
                        printf("\n");
           fflush(stdout);              
          }

@


\subsection{Some data structures}

The whole idea of the algorithm will use a data structure that store
sets of integers.

We chose here a data structure which, while hungry in memory, is very fast.
The idea is simple: [[S1_set]] is an array. A number [[i]] is in
[[S1_set]]
iff [[S1_set[i] == S1_level]]. To clear the set, just increment
[[S1_level]].
For this to work correctly of course, [[S1_level]] must never wrap
around. It is of type [[unsigned long long]], which cannot wrap around as
no computer nowadays can do $2^{64}$ operations in less than a century.

[[LIMIT]] is a bound of the size of the array, and of the size of the
tilesets we will consider. If at some point we have to surpass the
value [[LIMIT]] then the tileset is of interest.
<<limit>>=
#ifndef LIMIT
#define LIMIT 2000009
#endif

#if LIMIT < 1000
#error LIMIT is too small  
#endif

<<static definitions>>=
<<sets>>

<<decls>>=
#include <string.h>

<<sets>>=
<<limit>>
#define NEWSET(S) unsigned long long S##_set[16*LIMIT+16] = {0}; \
                  unsigned long long S##_level = 1;
NEWSET(S1)
NEWSET(S2)


#define set_add(S,x)    S##_set[x] = S##_level
#define set_member(S,x) (S##_set[x] == S##_level)
#define set_clear(S)    ++S##_level

@
\section{The test}
We now explain how to test whether a Wang tileset is aperiodic or not.

The idea is as follows.

We will use three sets (arrays) of Wang tiles:
<<static definitions>>=
struct Tiles T[LIMIT];
struct Tiles U[LIMIT];
struct Tiles V[LIMIT];
unsigned int Ttiles = 0, Utiles, Vtiles;
@

[[Ttiles]] will denote the number of tiles in the set [[T]].


\vspace{1cm}
Now, at each step [[n]] the set [[T]] is a set of Wang tiles that will
represent, in a way, all possible vertical concatenations of [[n]]
Wang tiles
The whole idea is as follows: For each [[n]]:
\begin{itemize}
        \item Suppose we have a set $[[T]]_[[n-1]]$ of Wang tiles
          that represents all possible vertical concatenation of [[n-1]] Wang tiles.
        \item Deduce from $[[T]]_[[n-1]]$ the set $[[T]]_[[n]]$ of all
          possible vertical concatenations of [[n]] Wang tiles.
        \item If we cannot tile a row with $[[T]]_[[n]]$, then we cannot
          tile the plane with the original Wang tileset, as we cannot tile
          an horizontal band of width [[n+1]].
        \item Let $[[V]]_[[n]]$ be the set of all tiles of $[[T]]_[[n]]$
          with equal north and south side. If we can tile a row with
          $[[V]]_n$, then there is a tiling of the plane with the original
          Wang tileset with vertical period [[n]]         
\end{itemize}


The implementation will follow this idea. To ensure $[[T]]_[[n]]$ will
not become too big, we will delete from it the Wang tiles that cannot
appear in a tiling of a row, as the concatenations of the original
Wang tileset they represent cannot appear in a tiling of the plane



<<test code>>=
int aperiodic()
{
  int times;
  debug("The tileset we want to test:\n");
  debug_tiles(Wang, N);
  <<generate $T_2$>>
  <<test it for tileability>>
  <<test it for periodicity>>
  for (times = 0; times < 100; times++)
  {
  debug_times(times);
  <<generate $T_n$>>
  <<test it for tileability>>
  <<test it for periodicity>>
  }
  return 1;
}
@
Of course we cannot do it for all [[n]], so we stop after 100
iterations of the loop, or until [[U_n]] becomes too big

Now we explain all steps of the algorithm. We start by generating $T_2$.
So we are starting from a given tileset:




The Wang tiles of $T_2$ are obtained by concatening the tiles of the
original Wang tileset:




We will represent the pair of colors $(u,v)$ as the color $16*u+v$.
When we are dealing, in the general case, with $T_n$ instead of $T_2$,
it is important to note that we add the Wang tilesets \emph{above} the
tiles of $T_{n+1}$. This implies that at all steps $v < 16$ (actually
$v < 10$, so that the map $(u,v) \mapsto 16*u+v$ is injective.


The code to obtain $T_n$ from $T_{n-1}$ is as follows.
To generate more
efficiently the tileset, we use the fact that we know which tile of
the original set of Wang tiles has a given color on its north side,
using the array [[north_alt]] and [[north_last]]:

<<generate $T_n$>>=
{
  unsigned int i;
  struct Tiles* u,*t;
  u = U; Utiles = 0;
  for (i = 0, t = T; i < Ttiles; i++,t++)
        {
               unsigned int j;
               unsigned int a = north_alt[t->south];
               unsigned int b = north_last[t->south];
               for (j= a; j < b; j++)
                 {
                        Utiles++;
                        if (Utiles > LIMIT)
                           return 2;
                        u->north = t->north;
                        u->south = Wang[j].south;
                        u->west = 16*t->west + Wang[j].west;
                        u->east = 16*t->east + Wang[j].east;
                        u++;
                 }
        }
   debug("T%d\n", times+3);
   debug_tiles(U,Utiles);
}
@
The end result is in [[U]]. We fixed a limit to the number of tiles we can treat as [[LIMIT]]. So if at some cases we reach this limit, we stop the program. This is actually the case that most likely will happen if the tileset is aperiodic



We can optimize things a bit for $T_2$, and we obtain the following
code:
<<generate $T_2$>>=
{
   struct Tiles* u;
   unsigned int i,j;
   u = U; 
   for (i = 0; i < N; ++i)
         {
                unsigned int a = north_alt[Wang[i].south];
                unsigned int b = north_last[Wang[i].south];
                for (j= a; j < b; ++j)
                  {
                         u->north = Wang[i].north;
                         u->south = Wang[j].south;
                         u->east = Wang[i].east * 16 + Wang[j].east;
                         u->west = Wang[i].west * 16 + Wang[j].west;
                         u++;
                  }             
         }
   Utiles = (unsigned int) (u - U);
   debug("T2\n");
   debug_tiles(U, Utiles);

}
@

Now the main problem is that the number will be too big if we keep
applying the $(u,v) \mapsto (16*u+v)$ map.

So we need to renumber the colors on the east/west side.

This works as follows: First we list all colors that appear on the
east side, in the set [[S1]], and we change them to colors $0.. |S1|$
with the following code:

<<static definitions>>=
unsigned int renumber[16*LIMIT+16];

<<renumbering>>=
{
  struct Tiles*u;
  unsigned int i;
  unsigned int nt = 0;
  set_clear(S1); 
  for (i = 0, u = U; i < Utiles; i++, u++)
  {
        if (!set_member(S1,u->east))
        {
          set_add(S1,u->east);
          renumber[u->east] = ++nt;
        }
  }
}
@
Now we renumber the west side. But what happens if a color is present
on the west side and not on the east side ? We can then actually drop
the tile, as it cannot appear in a tiling, as we cannot put anything
to its left. So this next step of renumbering will actually
\emph{change} the set of tiles, to a new set [[V]].

<<renumbering>>=
{
  struct Tiles* v,*u;
  unsigned int i;
  v = V;
  for (i = 0, u = U; i < Utiles; i++,u++)
        {
               if (set_member(S1,u->west))
                 {
                        v->west = renumber[u->west];
						v->east = renumber[u->east];
                        v->north = u->north;
                        v->south = u->south;
                        v++;
                 }
        }
          Vtiles = (unsigned int) (v -V);
          debug("After renumbering\n");
          debug_tiles(V, Vtiles);
}
@
The end result is in [[V]].
Now, if at this point, we have strictly less than [[N]] tiles in our
set [[V]], we can stop: The original set of Wang tiles tiles the plane
iff this new set [[V]] tiles and we already tested all Wang tiles with
less than [[N]] tiles when the program was run with a different value
of [[N]]:

<<renumbering>>=
          if (Vtiles < N)
          return 0;

@
But then, something happens. It is now possible that, due to the
deletion of tiles, there is now a color that is used in the west side
that does not appear on the east side.  So we can apply the same
idea to hopefully lower the number of tiles. The good approach is of course a
loop:

<<renumbering>>=
{
   unsigned int i;
   struct Tiles* v,*t;
   unsigned int previous= 0;   
   // The tiles are in V 
   while (previous != Vtiles)
   {
        previous = Vtiles;
        set_clear(S1);
        set_clear(S2);
        for (i = 0, v = V; i < Vtiles; v++,++i)
          {
                 set_add(S1, v->west);
                 set_add(S2, v->east);
          }
                // S1 is the set of colors that appear on the west side
                // S2 is the set of colors that appear on the east side
        t = T;
        for (i = 0, v = V; i < Vtiles; v++,++i)
          if (set_member(S1,v->east) && set_member(S2,v->west))
                *t++ = *v;
        Ttiles = (unsigned int) (t - T);
        if (Ttiles < N)
          return 0;
                // If we did not delete any tile, then all colors that appear
                // on the east side also appear on the west side, and conversely.
                // Also, T = U
        if (Ttiles == previous)
          break;
                // This is exactly the same code as before, but with T instead of U               
        previous = Ttiles;
        set_clear(S1);
        set_clear(S2);
        for (i = 0, t = T; i < Ttiles; t++,++i)
          {
                 set_add(S1, t->west);
                 set_add(S2, t->east);
          }
        v = V;
        for (i = 0, t = T; i < Ttiles; t++,++i)
          if (set_member(S1,t->east) && set_member(S2,t->west))
                *v++ = *t;
        Vtiles = (unsigned int) (v - V);
        if (Vtiles < N)
          return 0;
 }
}
@
Now, at this end of this loop, [[V]] = [[T]] contains (hopefully) a
smaller set of tiles, with the property that each color that appear on
the east side also appear on the west side, and conversely.

If [[V]] is non empty, this means we can tile a row using [[V]]! So actually:
<<test it for tileability>>=
  <<renumbering>>

@

Now, based on this, we can now see about to proceed to test if there
is a periodic tiling. The valid tiles are in [[T]] and will remain in
it until the next iteration of the loop. Now we only change [[V]].
 
We first keep only from [[V]] tiles for which the north side is equal
to the south side:
<<test it for periodicity>>=
  {
      struct Tiles * u, *v;
      unsigned int i;
      u = U;
      for (i = 0, v = V; i < Vtiles; v++,++i)
             if (v->north == v->south)
               *u++ = *v;
      Utiles = (unsigned int) (u - U);
          debug("The test for periodicity starts from :\n");
          debug_tiles(U, Utiles);
  }
@
The new tiles are in [[U]].
Now we do exactly the same as before, and delete tiles from [[U]]
where some color appear only in the east (resp. west) side:

<<test it for periodicity>>=
  if (Utiles != 0)
{
   unsigned int i;
   struct Tiles* v,*u;
   unsigned int previous = 0;
   while (previous != Utiles)
 {      /* invariant: previous > 0 */
        if (Utiles == 0)
                  break;
        previous = Utiles;              
        set_clear(S1);
        set_clear(S2);
        for (i = 0, u = U; i < Utiles; u++,++i)
          {
                  set_add(S1, u->west);
                  set_add(S2, u->east);
          }
        v = V;
        for (i = 0, u = U; i < Utiles; u++,++i)
          if (set_member(S1,u->east) && set_member(S2,u->west))
                 *v++ = *u;
        Vtiles = (unsigned int) (v - V);
        if (Vtiles == previous)
          return 0;
        previous = Vtiles;
        set_clear(S1);
        set_clear(S2);
        for (i = 0, v = V; i < Vtiles; v++,++i)
          {
                  set_add(S1, v->west);
                  set_add(S2, v->east);
          }
        u = U;
        for (i = 0, v = V; i < Vtiles; v++,++i)
          if (set_member(S1,v->east) && set_member(S2,v->west))
                 *u++ = *v;
        Utiles = (unsigned int) (u - U);
}
}
@
But now the conclusion is different: If there is a tile left in [[U]],
then we can tile periodically, and so we must stop:
<<test it for periodicity>>=
if (Utiles != 0)
{
  debug("Periodicity succeedeed\n");
  return 0;
} 

@
\appendix

\section{Generating all Wang tilesets in parallel}
\label{sec:nowangpar}

A very simple parallelization is to launch the program for every graph, with the graph number given in parameter.

<<nowangpar.c>>=
  <<decls>>
#ifdef DEBUG
# define debug(x...) printf(x)
# define debug_tiles(x...) do { } while (0)
# define debug_times(x...) do { } while (0)
#else
# define debug(x...) do { } while (0)
# define debug_tiles(x...) do { } while (0)
# define debug_times(x...) do { } while (0)
#endif


  <<static definitions>>
  <<test code>>
  <<main program parallel>>


<<main program parallel>>=
int main(int argc, char **argv){
   <<map the graph file into memory>>

   n = graph_buffer+atoi(argv[1])*2*N;
   {
    unsigned int i,c = 0;
    printf("%Ld\n", (long long)(n - graph_buffer)/(2*N));
    fflush(stdout);
    for (i = 0; i < N; i++)
    {
      Wang[i].north = (*(n+i));
      Wang[i].south = (*(n+i+N));
     if (Wang[i].north == c)
      {
          north_alt[c] = i;
          if (c != 0) north_last[c-1] = i;
          c++;
      }
    }
    north_last[c-1] = N;
   }
   <<for each graph G':begin>>
     <<for each permutation of G':begin>>
       <<test if the tileset is a candidate for being aperiodic>>
     <<for each permutation of G':end>>
       <<for each graph G':end>>
  <<unmap the graph>>
  printf("case %d done\n",atoi(argv[1]));
  return 0;
}

@

\section{Results}

After several CPU years of computations (~7000 days), the programm returs the following list of 47 difficult cases for 10 tiles. The value before the colon is the number of the first graph, that is, the number to give in parameter of the \verb!nowangpar! programm. There is no difficult cases for 9 tiles or less.

\noindent\texttt{1430: 0121012012221211121012002021202021122102\\
1430: 0121012012221211120112102021202021122102\\
2343: 0101131123222310302230113120321232203301\\
6887: 0132133313222123220130123030312132333222\\
8023: 0112101212012220232223113101321232203320\\
8406: 0121111212212101221223203010312033123301\\
8603: 0133113213232113212122303001322332323332\\
8629: 0132110113212121231323323020323332323211\\
8746: 0121122212112010232223003021311231203301\\
8830: 0122120112202312231123003020312131003212\\
9085: 0122122013022111220223203022301132213210\\
9199: 0133132313322030211321213001311232233232\\
9204: 0131132313322030211321213112322332323201\\
9230: 0102132113102021212023123020322232013210\\
9282: 0100131213202122211023013021322232113200\\
9282: 0122130113202121210023123010322232113200\\
10129: 0222111212212101221223203000312033123301\\
10422: 0232123312222101233323223012312331303331\\
10422: 0232123312222110233323223031312331023310\\
10422: 0232123312222110233323223002312331313310\\
10738: 0221130213102112210023213021322232113200\\
10738: 0221131213002102211023213021322232113200\\
11071: 0321102112122011202021123101312032003312\\
11835: 0321120212102322231123003021311231003221\\
11835: 0321121212002322231123003021310231103221\\
12266: 0120102112021210232223112300311231003221\\
12266: 0121102012121200232223112300310231103221\\
12347: 0120111211011220221222012320302130003312\\
12456: 0122112012021320200023222311311132213210\\
12551: 0122121212011333203223232330313231203223\\
12551: 0132121212011323202223322320312331303233\\
12561: 0120121212011322211122202300302130113112\\
12571: 0121122112101302220223212310302131123100\\
12571: 0121120212211310221023022321302131123100\\
13168: 0032010110331132221323232330323332213313\\
13168: 0032010110331132221323332321322332303313\\
13168: 0032013310011132221323232330323332213313\\
13168: 0032013310011132221323332321322332303313\\
13562: 0102022012121221201223222300301230213120\\
13564: 0121021212211200201223012320302131123312\\
21450: 0123140023123011343334224232432343014330\\
21450: 0123140023323011343334224230432343124301\\
21450: 0123141123303000343334224232432343124301\\
21450: 0123141123323000343334224212432343014330\\
25025: 0122122023012422322133124000412241214412\\
30000: 0222141220022421312033124021422043204402\\
34751: 0121132120202421322133023410401241014310
}

After increasing some limits (2000009 to 100000009 for LIMIT, and 100 to 1000 in the main loop of \verb!aperiodic()!), one get the following list of 4 tilesets.

\noindent\texttt{13168: 0032010110331132221323232330323332213313\\
13168: 0032010110331132221323332321322332303313\\
13168: 0032013310011132221323232330323332213313\\
13168: 0032013310011132221323332321322332303313
}

All these 4 tilesets are isomorphic to the tileset of section 3.3.1. in the main paper.

\section{Appendix}

\subsection{The graph file}
\label{sec:displaygraph}

Here is a small code that displays the file [[graph.dat]].

<<displaygraph.c>>=
  <<graph.c headers>>
  #include <sys/mman.h> /* for mmap */
  #include <stdio.h>    /* for printf */

  <<graph.c data structures>>

const unsigned char *n;
unsigned char* graph_buffer;
int nbgraphs;


int main(){
  int i;
  <<map the graph file into memory>>  
  for (n = graph_buffer; n < graph_buffer+nbgraphs; n+=2*N)
  {
        for (i = 0; i < N; i++)
        {
          graph.from[i] =  *(n+i);
          graph.to[i] = *(n+N+i);
    }
      
        for (i = 0; i < N; i++)
          printf("%d->%d ",graph.from[i], graph.to[i]);
        printf("\n");
  
  
  }
  <<unmap the graph>>
  
  return 0;  
  }
@
\subsection{Testing the permutation code}
\label{sec:permutation}
<<testpermutation.c>>=
#include <stdio.h>
#include <assert.h>
#define N 7
#define NOBJ N
int t[N];

#define order(i,j) (t[i] < t[j])
#define swap(i,j)   { int tmp = t[i]; t[i] = t[j]; t[j] = tmp; }

<<permutation code>>

int t0_input[N] =  {1,2,3,4,5,6,7};
int t0_output[N] =  {1,2,3,4,5,7,6}; /* p = 6 */

int t1_input[N] =  {4,2,3,5,3,1,7}; 
int t1_output[N] =  {4,2,3,7,1,3,5}; /* p = 3 */

int t2_input[N] =  {4,2,3,5,3,1,4};
int t2_output[N] =  {4,2,4,1,3,3,5}; /* p = 3 */

int t3_input[N] =  {4,2,6,5,3,1,4};
int t3_output[N] =  {4,3,1,2,4,5,6}; /* p = 3 */

int t4_input[N] =  {1,1,3,4,5,6,7};
int t4_output[N] =  {3,1,1,4,5,6,7}; /* p = 0 */

int t5_input[N] =  {7,7,5,3,3,1,1};  /* p = 6 */

void test(int *t_i, int p, int *t_o){
  int i;
  for (i = 0; i < N; i++) t[i] = t_i[i];
  next_permutation(p);
  for (i = 0; i < N; i++) assert(t[i] == t_o[i]);;
}

int main()
{
  int i;
  test(t0_input, 6, t0_output);
  test(t1_input, 3, t1_output);
  test(t2_input, 3, t2_output);
  test(t3_input, 3, t3_output);
  test(t4_input, 0, t4_output);
  for (i = 0; i < N; i++) t[i] = t5_input[i];
  assert(next_permutation(N-1) == -1);
  return 0;
}
@



\subsection{A complete example}
\label{sec:ex}
The program [[ex1]] shows all steps in the execution of the algorithm
for the aperiodicity test, for a given Wang tile

<<ex1.c>>=
#define N 7
<<decls>>
<<static definitions>>
#define debug(x...) printf(x)
#define debug_times(x...) printf("times=%d\n",x)
void debug_tiles(struct Tiles *J, int tiles){
int i;
for (i = 0; i < tiles; i++)
  printf("  %d   ",J[i].north);
printf("\n");
for (i = 0; i < tiles; i++)
  printf("%-2x %2x|",J[i].west, J[i].east);
printf("\n");
for (i = 0; i < tiles; i++)
  printf("  %d   ",J[i].south);
printf("\n");  
}
<<test code>>

struct Tiles tileset[N]= 
{
{0, 0, 1, 0},
{0, 2, 2, 1}, 
{2, 3, 0, 1},
{2, 2, 1, 0},
{3, 1, 0, 1},
{1, 0, 0, 1}, 
{0, 2, 0, 2}
};
int main(){
struct Tiles t;
int i,j, c= 0;
for (i = 0; i < N; i++) Wang[i] = tileset[i];
/* sort the tileset */
for (i = 0; i < N; i++) for (j = i; j < N; j++)
  if (Wang[j].north < Wang[i].north)
    {  t = Wang[j]; Wang[j] = Wang[i]; Wang[i] = t;}
/* compute north_alt and north_last */
for (i = 0; i < N; i++)
  if (Wang[i].north == c)
  {
  north_alt[c] = i;
  if (c != 0) north_last[c-1] = i;
  c++;
  }
north_last[c-1] = N;
aperiodic();
return 0;
}
@
\subsection{The Kari-Culik tileset}
\label{sec:exo}
The program [[ex2]] test if the Kari-Culik tileset with one tile less
is aperiodic. It is known that this tileset (with 12 tiles) is not periodic, but it is
open whether it actually tiles the plane. Its intended behaviour is to
stop and answer [[2]], which means it run out of memory, after $23$
iterations of the loop, we actually mean we were able to prove that
this tileset tiles a strip of vertical width $24$.
We actually run it with a larger memory than the main program.


<<ex2.c>>=
#define N 12
<<decls>>
#define LIMIT 500000

<<static definitions>>
#define debug(x...) do { } while (0)
#define debug_tiles(x...) do { } while (0)
#define debug_times(x...) printf("times=%d\n",x)

<<test code>>


struct Tiles tileset[N]=
{   { 4, 2,1, 2},
   { 4, 0,1, 1},
   { 2, 0,1, 2},
   { 2, 4,0, 1},
   { 0, 4,0, 2},
   { 0, 2,0, 1},
   { 3, 3,3, 0}, 
   { 3, 3,2, 1}, 
   { 3, 1,1, 0},
   { 3, 1,1, 3},
   { 1, 1,2, 1}, 
   { 1, 3,1, 1}
};

int main(){
struct Tiles t;
int i,j, c= 0;
for (i = 0; i < N; i++) Wang[i] = tileset[i];
/* sort the tileset */
for (i = 0; i < N; i++) for (j = i; j < N; j++)
  if (Wang[j].north < Wang[i].north)
    {  t = Wang[j]; Wang[j] = Wang[i]; Wang[i] = t;}
/* compute north_alt and north_last */
for (i = 0; i < N; i++)
  if (Wang[i].north == c)
  {
  north_alt[c] = i;
  if (c != 0) north_last[c-1] = i;
  c++;
  }
north_last[c-1] = N;
printf("%d", aperiodic());
return 0;
}
@

Using a version of the program less hungry in memory, it is possible
to prove,using the same method, that this tileset tiles a vertical
strip of size 33.


\bibliographystyle{plain}
\begin{thebibliography}{1}

\bibitem{Knuth4}
Donald~E. Knuth.
\newblock {\em {Generating all Tuples and Permutations}}, volume 4 fasc. 2 of
  {\em The Art of Computer Programming}.
\newblock Addison-Wesley, 2005.

\end{thebibliography}
\end{document}


==> anc/alternative/nowang.tex <==
\documentclass{article}% ===> this file was generated automatically by noweave --- better not edit it
\usepackage{a4wide}
\usepackage{noweb}
\usepackage[english]{babel}
\usepackage[latin1]{inputenc}
\author{Emmanuel Jeandel \& Micha\"el Rao}
\title{There is no aperiodic Wang tile sets with 10 tiles}
\begin{document}

\maketitle
\begin{abstract}
We describe here a computer program that computes all sets of Wang tiles and
tries to detect whether there are aperiodic or not.
As a result, we prove there is no aperiodic tileset with less than 10 Wang tiles. The program is written in C.
\end{abstract}


\section{The program}

\subsection{Organisation}

Once compiled, the following programs will be available to the user:
\begin{itemize}
  \item {\Tt{}graph\nwendquote} generates a file {\Tt{}graph.dat\nwendquote} that contains a list
  of some multigraphs. This file {\Tt{}graph.dat\nwendquote} is needed by the main
  program. It is described in Section \ref{sec:graph}. This execution
time of this program is negligible compared to the main program, so the 
code of this particular program is not as optimized as the others.
  \item {\Tt{}displaygraph\nwendquote} is a utility program that can (pretty) print
  {\Tt{}graph.dat\nwendquote}. It is not mandatory, and is described in Appendix
  \ref{sec:displaygraph} 
  \item {\Tt{}nowang\nwendquote} is the main program. It is described in Section
  \ref{sec:nowang} and \ref{sec:nowangd}.
\item {\Tt{}nowangpar\nwendquote} (Section \ref{sec:nowangpar}) is a simple modification to allow it to run in parallel. 
  \item {\Tt{}testpermutation\nwendquote} is just a unit test to see if some specific
  part of the code dealing with generating all permutations work
  correctly. It is described in Appendix \ref{sec:permutation}
  \item {\Tt{}ex1\nwendquote} is a complete example to show how the algorithm works
  to test whether a given set of Wang tiles (7 in this example) is
  aperiodic or not. This particular tileset is periodic of vertical
  period 15, and is described in Appendix \ref{sec:ex}.
  \item {\Tt{}ex2\nwendquote} test whether a specific set of 12 Wang tiles (the
  Kari-Culik tileset without one tile) is aperiodic, and is described
  in Appendix \ref{sec:exo}.
\end{itemize}
To compile the first three programs, it is necessary to define the
macro {\Tt{}N\nwendquote} that will contain the number of tiles. The reason why it
is defined is a macro is for the compiler to unwind loops on {\Tt{}N\nwendquote} if
necessary. This variable is defined in the {\Tt{}Makefile\nwendquote}.
Various parts of the program assume that {\Tt{}N\ <\ 16\nwendquote}.

\subsection*{Usage}

\begin{enumerate}
        \item Change the {\Tt{}Makefile\nwendquote} to define the macro {\Tt{}N\nwendquote}, to be the
number of tiles to be tested. To obtain the main result, {\Tt{}N\nwendquote}
should be fixed successively to all values between 1 and 10, but
higher values might be used for experimenting purposes.
    \item Compile the program using {\Tt{}make\nwendquote}
        \item Launch the program {\Tt{}graph\nwendquote} that will compute a list of
          some multigraphs. This might take a few hours at the most       
        \item Launch the program {\Tt{}nowang\nwendquote}. This will take a few months.
\end{enumerate} 
\subsection*{Notes on literate programming}

The program is written in \texttt{noweb}, a tool for literate
programming, that permits to write the code and the documentation of
the program at the same time.
We think it gives a good compromise between an unproven C program, and
a time-consuming formal proof that our C program works.

Both the sources and the documentation of the program are written in
the same file, called here \texttt{nowang.nw}, and both can be
extracted 


\section{What is a set of Wang tiles ?}

\subsection{Properties} 
The goal of this program is to generate all sets of {\Tt{}N\nwendquote} Wang tiles, and to
test them all for aperiodicity. However, there are a lot of symmetry that can simplify
the enumeration. 

A set of {\Tt{}N\nwendquote} Wang tiles can be seen as two (multi)graphs with {\Tt{}N\nwendquote} edges,
the first one corresponding to the North-South colors, the second to
the West-East colors. 

As we will run the program for {\Tt{}N\nwendquote}$=1\dots 10$, we only have to search for
\emph{minimal} aperiodic tilesets, i.e. sets of {\Tt{}N\nwendquote} Wang tiles for
which no proper subset is aperiodic.

This puts additional constraints on the graphs:

\paragraph{The graphs contain no sink and no source.}

\paragraph{The graphs contain more than one vertex.}
  
\paragraph{Every connected component of the graphs is strongly connected.}
   
\paragraph{No (strongly) connected component is reduced to a cycle.}

\paragraph{The number of vertices is strictly less than the number of
edges minus 1}. 

\paragraph{}
Now that we have some criteria to simplify the tilesets, we have to
generate them. 

\section{Part 1. Generating all graphs}
\label{sec:graph}
We will first give a program that generates all graphs with {\Tt{}N\nwendquote} edges
with some specified properties.
It is important to note that the number of graphs we generate here is
quite small, so we can use simple rather than efficient techniques.

\nwfilename{nowang.nw}\nwbegincode{1}\sublabel{NW10ZbeW-bARo5-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-bARo5-1}}}\moddef{graph.c~{\nwtagstyle{}\subpageref{NW10ZbeW-bARo5-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwenddeflinemarkup
  \LA{}graph.c headers~{\nwtagstyle{}\subpageref{NW10ZbeW-3tRFau-1}}\RA{}
  \LA{}graph.c data structures~{\nwtagstyle{}\subpageref{NW10ZbeW-1Eq5Lm-1}}\RA{}
  \LA{}graph.c auxiliary functions~{\nwtagstyle{}\subpageref{NW10ZbeW-1xaLxh-1}}\RA{}
  \LA{}graph.c main program~{\nwtagstyle{}\subpageref{NW10ZbeW-1lxwiR-1}}\RA{}
  
\nwnotused{graph.c}\nwendcode{}\nwbegindocs{2} 
\subsection{The graph structure}
First, it turns out that the good representation of a graph in this
particular program is as an array of sources and destination of edges.

\nwenddocs{}\nwbegincode{3}\sublabel{NW10ZbeW-1Eq5Lm-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1Eq5Lm-1}}}\moddef{graph.c data structures~{\nwtagstyle{}\subpageref{NW10ZbeW-1Eq5Lm-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-bARo5-1}\\{NW10ZbeW-w76yw-1}}\nwprevnextdefs{\relax}{NW10ZbeW-1Eq5Lm-2}\nwenddeflinemarkup
struct edges\{
  unsigned char from[N];
  unsigned char to[N];
\};

struct edges graph;
\nwalsodefined{\\{NW10ZbeW-1Eq5Lm-2}\\{NW10ZbeW-1Eq5Lm-3}}\nwused{\\{NW10ZbeW-bARo5-1}\\{NW10ZbeW-w76yw-1}}\nwendcode{}\nwbegindocs{4}\nwdocspar

During the execution of the algorithm, all graphs we build will be
put into an array, which is statically allocated 
\nwenddocs{}\nwbegincode{5}\sublabel{NW10ZbeW-1Eq5Lm-2}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1Eq5Lm-2}}}\moddef{graph.c data structures~{\nwtagstyle{}\subpageref{NW10ZbeW-1Eq5Lm-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-bARo5-1}\\{NW10ZbeW-w76yw-1}}\nwprevnextdefs{NW10ZbeW-1Eq5Lm-1}{NW10ZbeW-1Eq5Lm-3}\nwenddeflinemarkup
  struct edges graphs[1000000];
  int nbgraphs = 0;  
\nwused{\\{NW10ZbeW-bARo5-1}\\{NW10ZbeW-w76yw-1}}\nwendcode{}\nwbegindocs{6}\nwdocspar


We will write them in a file using a simple format, as only {\Tt{}N\nwendquote}
bytes, each byte representing an edge. Here are the relevant
subroutines:
\nwenddocs{}\nwbegincode{7}\sublabel{NW10ZbeW-3tRFau-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-3tRFau-1}}}\moddef{graph.c headers~{\nwtagstyle{}\subpageref{NW10ZbeW-3tRFau-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-bARo5-1}\\{NW10ZbeW-w76yw-1}}\nwenddeflinemarkup
  #include <sys/types.h>
  #include <sys/stat.h>
  #include <fcntl.h>
  #include <unistd.h>
  #include <string.h>
  #include <stdlib.h>
  #include <assert.h>
  #include <stdio.h>  
\nwused{\\{NW10ZbeW-bARo5-1}\\{NW10ZbeW-w76yw-1}}\nwendcode{}\nwbegincode{8}\sublabel{NW10ZbeW-4DWGnC-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-4DWGnC-1}}}\moddef{write graph on array~{\nwtagstyle{}\subpageref{NW10ZbeW-4DWGnC-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-9jify-1}}\nwenddeflinemarkup
\{
  graphs[nbgraphs++] = graph;
  assert(nbgraphs < 1000000);    
\}  
\nwused{\\{NW10ZbeW-9jify-1}}\nwendcode{}\nwbegincode{9}\sublabel{NW10ZbeW-1LZY9D-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1LZY9D-1}}}\moddef{write array on file~{\nwtagstyle{}\subpageref{NW10ZbeW-1LZY9D-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1lxwiR-1}}\nwenddeflinemarkup
\{ int  graph_fd = creat("graph.dat",  00755);
  int i;
  printf("number of graphs: %d\\n", nbgraphs);
  for (i = 0; i < nbgraphs; i++)
  \{
    write(graph_fd, graphs[i].from, N);
    write(graph_fd, graphs[i].to, N);
  \}
  close(graph_fd);
\}
\nwused{\\{NW10ZbeW-1lxwiR-1}}\nwendcode{}\nwbegindocs{10}\nwdocspar
The reason why we write first the sources then the destination of the
edges will be clear later.

A sample program that reads and prints the graph file is provided in
Appendix \ref{sec:displaygraph}.


\subsection{Generating all graphs}

We need to generate all graphs with {\Tt{}N\nwendquote} edges.
Upto a reorder of the vertices, we may suppose that they are presented in
increasing order of outdegree. Now  it is clear that the sources of the edges 
will therefore form a partition of {\Tt{}N\nwendquote} into {\Tt{}m\nwendquote} parts (each vertex
must appear as source of at least one edge, as the graph has no source).

We therefore need a program to generate all integer partitions of {\Tt{}N\nwendquote}
into {\Tt{}m\nwendquote} parts. We know from the previous section than $2 \leq {\Tt{}m\nwendquote} < {\Tt{}N\nwendquote}-1 $.

We use here Algorithm H in Knuth \cite{Knuth4}.
\nwenddocs{}\nwbegincode{11}\sublabel{NW10ZbeW-1lxwiR-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1lxwiR-1}}}\moddef{graph.c main program~{\nwtagstyle{}\subpageref{NW10ZbeW-1lxwiR-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-bARo5-1}}\nwenddeflinemarkup
int main()\{
  int nbgraphs = 0;
  int prev_graphs = 0;
  int part[N+1];
  for (m = 2; m < N-1; m++)
    \{
           int j,s,x;
      // H1      
      part[0] = N-m+1; for (j = 1; j < m; j++) part[j] = 1; part[m] = -1;
      for(;;)\{  
      // H2
        \LA{}rest of the generation~{\nwtagstyle{}\subpageref{NW10ZbeW-9jify-1}}\RA{}
        if (part[1] < part[0] - 1)
        // H3
          \{ part[0]--; part[1]++; \}
        else
          \{
          // H4
          for (j = 2, s=part[0]+part[1]-1;(part[j] >= part[0]-1) && j < m; j++)
            s += part[j];
          // H5
          if (j >= m) break; 
          x = part[j]+1; part[j] = x; j--;
          // H6
          while (j > 0)
            \{ part[j] = x; s -= x; j--; \}                         
          part[0] = s;
                \}                               
          \}
          prev_graphs = nbgraphs;
   \}
  \LA{}write array on file~{\nwtagstyle{}\subpageref{NW10ZbeW-1LZY9D-1}}\RA{}
  return 0;
\}

\nwused{\\{NW10ZbeW-bARo5-1}}\nwendcode{}\nwbegindocs{12}\nwdocspar

{\Tt{}nbgraphs\nwendquote} is the total number of graphs generated so far.
{\Tt{}prev{\_}graphs\nwendquote} is the total number of graphs with $k$ vertices, for $k < m$.

Now we only have to generate the tails of the arcs.

Algorithm H from Knuth obtains the partition in colexical increasing order: The partition of $N = 9$ into $m=3$ parts are given in the order:
$7 1 1, 6 2 1, 5 3 1 , 4 4 1, 5 2 2 , 4 3 2, 3 3 3$.
We will process each partition in reverse order (meaning the first one reads $1 1 7$ rather than $7 1 1$), so the partitions are now treated in lexical increasing order.


\nwenddocs{}\nwbegincode{13}\sublabel{NW10ZbeW-9jify-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-9jify-1}}}\moddef{rest of the generation~{\nwtagstyle{}\subpageref{NW10ZbeW-9jify-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1lxwiR-1}}\nwenddeflinemarkup
\{
   int arcs = 0;
   int j,k;
   for (j = m-1; j >= 0 ; j--)
   \{
          for (k = 0; k < part[j]; k++)
                \{
                   graph.from[arcs+k] = m-1-j;
                   graph.to[arcs+k] = 0;
                \}                  
          arcs+=k;
   \}
   for (;;)
   \{
        int j,k;
                /* If, for a given vertex, the outgoing vertices
                are not in increasing order, we do not treat the graph, as
                it could be obtained in another way */
                \{ int ok = 1;
                for (j = 0; j < N-1; j++) 
                  if ((graph.from[j] == graph.from[j+1]) && 
                      (graph.to[j] > graph.to[j+1])) 
                            ok = 0;
                if (ok)
                         \LA{}test graph~{\nwtagstyle{}\subpageref{NW10ZbeW-1yZ8AD-1}}\RA{}
                if (ok)
                         \LA{}test if present~{\nwtagstyle{}\subpageref{NW10ZbeW-ZiCWr-1}}\RA{}
                if (ok)
                     \LA{}write graph on array~{\nwtagstyle{}\subpageref{NW10ZbeW-4DWGnC-1}}\RA{}
                \}
            j = N-1;
            while ((j >= 0) && (graph.to[j] == m-1)) j--;
            if (j == -1) break;
            graph.to[j]++;
            for (k = j+1; k < N; k++) graph.to[k] = 0;
   \}                                   
\}
\nwused{\\{NW10ZbeW-1lxwiR-1}}\nwendcode{}\nwbegindocs{14}\nwdocspar

Now the graph is valid only if:
\begin{itemize}
\item There is no sink
\item Every connected component is strongly connected
\item No connected components is reduced to a cycle
\end{itemize}
We will now test these three properties:
\nwenddocs{}\nwbegincode{15}\sublabel{NW10ZbeW-1yZ8AD-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1yZ8AD-1}}}\moddef{test graph~{\nwtagstyle{}\subpageref{NW10ZbeW-1yZ8AD-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-9jify-1}}\nwenddeflinemarkup
\{
   \LA{}test sink~{\nwtagstyle{}\subpageref{NW10ZbeW-M6CWG-1}}\RA{}
   if (ok)
   \LA{}test connectedness~{\nwtagstyle{}\subpageref{NW10ZbeW-XKcu1-1}}\RA{}
   if (ok)
   \LA{}test cycles~{\nwtagstyle{}\subpageref{NW10ZbeW-2ZAidY-1}}\RA{}
\}
\nwused{\\{NW10ZbeW-9jify-1}}\nwendcode{}\nwbegindocs{16}\nwdocspar
Testing whether a graph has a sink is quite easy:
\nwenddocs{}\nwbegincode{17}\sublabel{NW10ZbeW-M6CWG-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-M6CWG-1}}}\moddef{test sink~{\nwtagstyle{}\subpageref{NW10ZbeW-M6CWG-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1yZ8AD-1}}\nwenddeflinemarkup
\{ 
  int i;
  for (i = 0; i < m; i++)
  \{
    int found = 0;
        for (j = 0; j < N; j++) if (graph.to[j] == i) found = 1;
        if (!found) ok = 0;
  \}    
\}
\nwused{\\{NW10ZbeW-1yZ8AD-1}}\nwendcode{}\nwbegindocs{18}\nwdocspar
To test for connectedness, we first compute the matrix of the graph
(represented in {\Tt{}array\nwendquote}), and then use a stupid algorithm

\nwenddocs{}\nwbegincode{19}\sublabel{NW10ZbeW-XKcu1-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-XKcu1-1}}}\moddef{test connectedness~{\nwtagstyle{}\subpageref{NW10ZbeW-XKcu1-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1yZ8AD-1}}\nwenddeflinemarkup
\{
 int i,j,k,t;
 int array[m][m];
 for (i = 0; i < m; i++) for (j = 0; j < m ; j++) array[i][j] = 0;
 for (j = 0; j < N; j++)\{
   array[graph.from[j]][graph.to[j]]++;
   \}
  
 for (j = 0; j < N; j++) /* for each edge (u,v)*/
 /* Compute all vertices that are accessible from v */
 \{
   int set[m];
   for (i = 0; i < m; i++) set[i] = 0;
   set[graph.to[j]] = 1;
   for (t = 0; t < m;t++)
     for (i = 0; i < m; i++)
       for (k = 0; k < m; k++)
         if (array[i][k]  && set[i]) set[k] = 1;
   if (!set[graph.from[j]]) \{ ok = 0; break;\}
 \} 
\}
\nwused{\\{NW10ZbeW-1yZ8AD-1}}\nwendcode{}\nwbegindocs{20}\nwdocspar
Some connected component is a cycle if and only if there exists a
vertex {\Tt{}i\nwendquote} so that starting from {\Tt{}i\nwendquote} we will only reach vertices
of outdegree 1:
\nwenddocs{}\nwbegincode{21}\sublabel{NW10ZbeW-2ZAidY-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-2ZAidY-1}}}\moddef{test cycles~{\nwtagstyle{}\subpageref{NW10ZbeW-2ZAidY-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1yZ8AD-1}}\nwenddeflinemarkup
\{
  int i,j;
  for (i = 0; i < m ; i++) /* for each vertex u */
  \{
   int u = i, out, v, f = 0;
   do\{
   /* 
   compute the outdegree of i, and by the same occasion one of its
   neighbours
   */
   out = 0; 
   for (j = 0; j < N; j++)
     if (graph.from[j] == u) \{out++; v= graph.to[j];\}
         
   if (out != 1) \{f = 1; break;\} /* we found a vertex of outdegree at least 2 */
   u = v;   
   \} while (u != i);
   if (!f)  \{ok = 0; break;\}
\}\}   
\nwused{\\{NW10ZbeW-1yZ8AD-1}}\nwendcode{}\nwbegindocs{22}       

We now have obtained all valid graphs. It is important to note that
we have not broken all symmetries: if, for some graph $G$, there is a graph automorphism
that sends {\Tt{}u\nwendquote} to {\Tt{}v\nwendquote}, then $G$ will appear at least twice in our
enumeration. 

The following function will take care of this.
The idea is to test all permutations of the vertices of the graph $G$,
and find if this new graph is already present or not in the file.

For this, we first need a code that generates all permutations.
We provide here a slightly more general code, that will also be used later.
    
The following code assumes we have an array of {\Tt{}NOBJ\nwendquote}
objects that we can only access with the following functions:
a function {\Tt{}swap(i,j)\nwendquote} that swap the elements in position {\Tt{}i\nwendquote} and {\Tt{}j\nwendquote}, and
a function {\Tt{}order(i,j)\nwendquote} that compares the elements in position {\Tt{}i\nwendquote}
and {\Tt{}j\nwendquote}. Then function {\Tt{}next{\_}permutation(p)\nwendquote} find the next
permutation (in lexicographic order) with a difference in the first
{\Tt{}p\nwendquote}-th position. %To better understand this code, some examples and a unit test are provided in section \ref{sec:permutation}.

\nwenddocs{}\nwbegincode{23}\sublabel{NW10ZbeW-4gAliI-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-4gAliI-1}}}\moddef{permutation code~{\nwtagstyle{}\subpageref{NW10ZbeW-4gAliI-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1xaLxh-1}\\{NW10ZbeW-16hnrG-5}\\{NW10ZbeW-2efRa6-1}}\nwenddeflinemarkup
int next_permutation(int p)
// Find the next permutation whose pth term is different from this one
// return the first index that was changed
\{      
   int k,l,i,j;
   if (p < 0)
         return -1; 
   if (p >= NOBJ-1)
         \{
                
                // Find the largest index k such that a[k] < a[k + 1].
                for (k = NOBJ-2; k >= 0; k--)
                  if (order(k,k+1))
                        break;
                if (k < 0)
                  // If no such index exists, the permutation is the last permutation.
                  return -1;
                // Find the largest index l such that a[k] < a[l]. 
                // Since k + 1 is such an index, l is well defined
                // and satisfies k < l.
                for (l = NOBJ-1; !order(k,l); l--);
                // Swap a[k] with a[l].
                swap(k,l);
                // Reverse the sequence from a[k + 1] to a[n].
                i = k + 1;
                j = NOBJ - 1;
                // note: the conditions i >= 0 && j >= 0 are unnecessary
                // but are here for gcc to be happy
                while ((i >= 0) && (j >= 0) && (i < j))
                  \{
                         swap(i,j);
                         i++;
                         j--;
                  \}
                return k;
         \}   
   else
         \{
                // find the smallest element of t[p+1:NOBJ-1] bigger than t[p] if it exists...
                int i,j,smallest = -1;
                for (i = p+1; i < NOBJ; i++)
                   if (order(p, i)) 
                      smallest = i;
                if (smallest == -1)
                  /* not possible, we need to change something up high */
                  return next_permutation(p-1);
                for (i = p+1; i < NOBJ; i++)
                  if (order(p, i))
                        if (order(i, smallest))                   
                          smallest = i;
                swap(p,smallest);
                // sort the remaining...
                // this is insertion sort
                for (j = p+1; j < NOBJ; j++)
                  \{
                         for (i = j; i > p+1; i--)
                           \{
                              if order(i-1,i)
                                        break;
                                  swap(i-1,i);
                           \}
                  \}
                return p;
         \}       
\}
\nwused{\\{NW10ZbeW-1xaLxh-1}\\{NW10ZbeW-16hnrG-5}\\{NW10ZbeW-2efRa6-1}}\nwendcode{}\nwbegindocs{24}\nwdocspar

How to use the code is pretty simple. First define the macros:

\nwenddocs{}\nwbegincode{25}\sublabel{NW10ZbeW-1xaLxh-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1xaLxh-1}}}\moddef{graph.c auxiliary functions~{\nwtagstyle{}\subpageref{NW10ZbeW-1xaLxh-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-bARo5-1}}\nwprevnextdefs{\relax}{NW10ZbeW-1xaLxh-2}\nwenddeflinemarkup
int a[N];
int m;
#define order(i,j)  (a[i] < a[j])
#define swap(i,j)  \{ int tmp = a[i]; a[i] = a[j]; a[j] = tmp;\}
#define NOBJ m
\LA{}permutation code~{\nwtagstyle{}\subpageref{NW10ZbeW-4gAliI-1}}\RA{}  
\nwalsodefined{\\{NW10ZbeW-1xaLxh-2}}\nwused{\\{NW10ZbeW-bARo5-1}}\nwendcode{}\nwbegindocs{26}\nwdocspar
Then here is the resulting code that tests whether a permutation of $G$ is already present in our list:
\nwenddocs{}\nwbegincode{27}\sublabel{NW10ZbeW-ZiCWr-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-ZiCWr-1}}}\moddef{test if present~{\nwtagstyle{}\subpageref{NW10ZbeW-ZiCWr-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-9jify-1}}\nwenddeflinemarkup
\{
  int i;
  int found;
   
  for (i = 0; i < m; i++)
    a[i] = i;
  found = 0;
  do
  \{ 
    \LA{}test if G permuted by a is present~{\nwtagstyle{}\subpageref{NW10ZbeW-1rbbTt-1}}\RA{}
  \} while(next_permutation(m-1) != -1);
  
  if (found)
    ok = 0;
\}
\nwused{\\{NW10ZbeW-9jify-1}}\nwendcode{}\nwbegindocs{28}\nwdocspar

To test if the permutation of $G$ by {\Tt{}a\nwendquote} is indeed in the file, we
first have to generate this permutation:
\nwenddocs{}\nwbegincode{29}\sublabel{NW10ZbeW-1Eq5Lm-3}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1Eq5Lm-3}}}\moddef{graph.c data structures~{\nwtagstyle{}\subpageref{NW10ZbeW-1Eq5Lm-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-bARo5-1}\\{NW10ZbeW-w76yw-1}}\nwprevnextdefs{NW10ZbeW-1Eq5Lm-2}{\relax}\nwenddeflinemarkup
struct edges permuted_graph;


\nwused{\\{NW10ZbeW-bARo5-1}\\{NW10ZbeW-w76yw-1}}\nwendcode{}\nwbegincode{30}\sublabel{NW10ZbeW-1rbbTt-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1rbbTt-1}}}\moddef{test if G permuted by a is present~{\nwtagstyle{}\subpageref{NW10ZbeW-1rbbTt-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-ZiCWr-1}}\nwprevnextdefs{\relax}{NW10ZbeW-1rbbTt-2}\nwenddeflinemarkup
/* generate the permutation */
\{  int j;
/* generate the permutation of graph */
for (i = 0; i < N; i++)
  \{
    permuted_graph.from[i] = a[graph.from[i]];
    permuted_graph.to[i] = a[graph.to[i]];
  \}
   
/* sort the graph */
for (i = 0; i < N; i++)
  for (j = i; j < N; j++)
    if ((permuted_graph.from[j] < permuted_graph.from[i]) ||
        ((permuted_graph.from[j] == permuted_graph.from[i]) &&
                (permuted_graph.to[j] < permuted_graph.to[i])))
    \{
      int tmp;
      tmp = permuted_graph.to[j];
      permuted_graph.to[j] = permuted_graph.to[i];
      permuted_graph.to[i] = tmp;
      tmp = permuted_graph.from[j];
      permuted_graph.from[j] = permuted_graph.from[i];
      permuted_graph.from[i] = tmp;
    \}
\}
\nwalsodefined{\\{NW10ZbeW-1rbbTt-2}\\{NW10ZbeW-1rbbTt-3}}\nwused{\\{NW10ZbeW-ZiCWr-1}}\nwendcode{}\nwbegindocs{31}\nwdocspar
And then search it inside the file. For this, it is important to remember in which
order the enumeration was made, to understand that, for a given number of vertices, the file is actually \emph{sorted}.:
\begin{itemize}
\item Partitions are handled in lexical increasing order: As the partition $1 8$ appears before the permutation $2 7$, graphs with two vertices
  where vertex 0 has outdegree one and vertex 1 has outdegree eight will appear before graphs where vertex 0 has outdegree 2 and vertex 1 has outdegree seven.
  This means that if a graph appears before another in the file (for the same number of vertices),  the sources of its edges will be \emph{bigger}
\item Graphs corresponding of a given partition are treated in increasing order of destinations
\end{itemize}



So we can use a binary search (on the graphs with the same number of vertices) to find the graph in the following way:
\nwenddocs{}\nwbegincode{32}\sublabel{NW10ZbeW-1xaLxh-2}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1xaLxh-2}}}\moddef{graph.c auxiliary functions~{\nwtagstyle{}\subpageref{NW10ZbeW-1xaLxh-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-bARo5-1}}\nwprevnextdefs{NW10ZbeW-1xaLxh-1}{\relax}\nwenddeflinemarkup
int compar(const void *ptr1v, const void *ptr2v)
\{
   const struct edges *ptr1=(const struct edges *)ptr1v;
   const struct edges *ptr2=(const struct edges *)ptr2v;
  /* decreasing in sources (from), increasing in destination (to) */
   int x = memcmp(ptr2->from, ptr1->from, N);
   if (x == 0)
      return memcmp(ptr1->to, ptr2->to, N);
   else 
     return x;
\}

\nwused{\\{NW10ZbeW-bARo5-1}}\nwendcode{}\nwbegincode{33}\sublabel{NW10ZbeW-1rbbTt-2}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1rbbTt-2}}}\moddef{test if G permuted by a is present~{\nwtagstyle{}\subpageref{NW10ZbeW-1rbbTt-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-ZiCWr-1}}\nwprevnextdefs{NW10ZbeW-1rbbTt-1}{NW10ZbeW-1rbbTt-3}\nwenddeflinemarkup
if (bsearch(&permuted_graph, graphs+prev_graphs,
            nbgraphs-prev_graphs,sizeof(struct edges),compar) != NULL)
\{
found = 1;
break;
\}
\nwused{\\{NW10ZbeW-ZiCWr-1}}\nwendcode{}\nwbegindocs{34}\nwdocspar
To finish, if the mirror of $G$ (exchange sources and destinations of edges) 
rather than $G$ itself is present, we also can discard $G$. The code is more or less identical:

\nwenddocs{}\nwbegincode{35}\sublabel{NW10ZbeW-1rbbTt-3}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1rbbTt-3}}}\moddef{test if G permuted by a is present~{\nwtagstyle{}\subpageref{NW10ZbeW-1rbbTt-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-ZiCWr-1}}\nwprevnextdefs{NW10ZbeW-1rbbTt-2}{\relax}\nwenddeflinemarkup
/* generate the permutation */
\{  int j;
/* generate the permutation of graph */
for (i = 0; i < N; i++)
  \{                      
    permuted_graph.from[i] = a[graph.to[i]];
    permuted_graph.to[i] = a[graph.from[i]];
  \}
/* sort the graph */
for (i = 0; i < N; i++) 
  for (j = i; j < N; j++)
    if ((permuted_graph.from[j] < permuted_graph.from[i]) ||
      ((permuted_graph.from[j] == permuted_graph.from[i]) &&     
           (permuted_graph.to[j] < permuted_graph.to[i])))
    \{
      int tmp;
      tmp = permuted_graph.to[j];
      permuted_graph.to[j] = permuted_graph.to[i];
      permuted_graph.to[i] = tmp;
      tmp = permuted_graph.from[j];
      permuted_graph.from[j] = permuted_graph.from[i];
      permuted_graph.from[i] = tmp;
    \}
\}
if (bsearch(&permuted_graph, graphs+prev_graphs,
            nbgraphs-prev_graphs,sizeof(struct edges),compar) != NULL)
\{                      
found = 1;
break;
\}

\nwused{\\{NW10ZbeW-ZiCWr-1}}\nwendcode{}\nwbegindocs{36}\nwdocspar

\section{Part 2. Generating all Wang tilesets}
\label{sec:nowang}
We now go to the structure of the main program 
\nwenddocs{}\nwbegincode{37}\sublabel{NW10ZbeW-1OnB23-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1OnB23-1}}}\moddef{nowang.c~{\nwtagstyle{}\subpageref{NW10ZbeW-1OnB23-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwenddeflinemarkup
  \LA{}decls~{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-1}}\RA{}
#ifdef DEBUG
# define debug(x...) printf(x)
# define debug_tiles(x...) do \{ \} while (0)
# define debug_times(x...) do \{ \} while (0)
#else
# define debug(x...) do \{ \} while (0)
# define debug_tiles(x...) do \{ \} while (0)
# define debug_times(x...) do \{ \} while (0)
#endif


  \LA{}static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}\RA{}
  \LA{}test code~{\nwtagstyle{}\subpageref{NW10ZbeW-1IZWlr-1}}\RA{}
  \LA{}main program~{\nwtagstyle{}\subpageref{NW10ZbeW-3ADuTD-1}}\RA{}

\nwnotused{nowang.c}\nwendcode{}\nwbegincode{38}\sublabel{NW10ZbeW-1PHfVY-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-1}}}\moddef{decls~{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{\relax}{NW10ZbeW-1PHfVY-2}\nwenddeflinemarkup

\nwalsodefined{\\{NW10ZbeW-1PHfVY-2}\\{NW10ZbeW-1PHfVY-3}}\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegincode{39}\sublabel{NW10ZbeW-16hnrG-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\moddef{static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{\relax}{NW10ZbeW-16hnrG-2}\nwenddeflinemarkup

\nwalsodefined{\\{NW10ZbeW-16hnrG-2}\\{NW10ZbeW-16hnrG-3}\\{NW10ZbeW-16hnrG-4}\\{NW10ZbeW-16hnrG-5}\\{NW10ZbeW-16hnrG-6}\\{NW10ZbeW-16hnrG-7}\\{NW10ZbeW-16hnrG-8}}\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegindocs{40}\nwdocspar

\subsection{The tileset structure}
The definition of a tile is quite natural:

\nwenddocs{}\nwbegincode{41}\sublabel{NW10ZbeW-16hnrG-2}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-2}}}\moddef{static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-16hnrG-1}{NW10ZbeW-16hnrG-3}\nwenddeflinemarkup
struct Tiles
\{
                unsigned int south;     
                unsigned int north;
                unsigned int east;
                unsigned int west;              
\};

struct Tiles Wang[N];
\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegindocs{42}\nwdocspar
\subsection{The generation}

Now a set of Wang tiles can be seen, as described, as two multigraphs.
So we only have more or less to do the product of the graphs we
obtained before. However, we obtained all graphs up to a reordering of 
the vertices. We cannot do that now. Given two graphs $G$ and $G'$  %'
with $N$ edges, we will now produce a Wang tile by:
\begin{itemize}
\item Using $G$ for the $N/S$ colors
\item Using a permutation of $G'$ for the $W/E$ colors. %'
\end{itemize}

Now the algorithm is quite easy: We first choose a graph to be the
north/south pair. Then we choose a graph to be the east/west pair,
and permute it.
In practice, we first map the file describing the graphs into memory,
then proceed with the generation

\nwenddocs{}\nwbegincode{43}\sublabel{NW10ZbeW-3ADuTD-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-3ADuTD-1}}}\moddef{main program~{\nwtagstyle{}\subpageref{NW10ZbeW-3ADuTD-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}}\nwenddeflinemarkup
int main()\{
  \LA{}map the graph file into memory~{\nwtagstyle{}\subpageref{NW10ZbeW-1uNNwQ-1}}\RA{}
  \LA{}for each graph G:begin~{\nwtagstyle{}\subpageref{NW10ZbeW-19dHKx-1}}\RA{}
    \LA{}for each graph G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-4XJmcb-1}}\RA{}
      \LA{}for each permutation of G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}\RA{}
        \LA{}test if the tileset is a candidate for being aperiodic~{\nwtagstyle{}\subpageref{NW10ZbeW-47hwH-1}}\RA{}
      \LA{}for each permutation of G':end~{\nwtagstyle{}\subpageref{NW10ZbeW-3RZais-1}}\RA{}
        \LA{}for each graph G':end~{\nwtagstyle{}\subpageref{NW10ZbeW-1oPDcO-1}}\RA{}
  \LA{}for each graph G:end~{\nwtagstyle{}\subpageref{NW10ZbeW-4Ci4dH-1}}\RA{}
  \LA{}unmap the graph~{\nwtagstyle{}\subpageref{NW10ZbeW-16IdVk-1}}\RA{}
  return 0;
\}

\nwused{\\{NW10ZbeW-1OnB23-1}}\nwendcode{}\nwbegincode{44}\sublabel{NW10ZbeW-1PHfVY-2}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-2}}}\moddef{decls~{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-1}}}\plusendmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-1PHfVY-1}{NW10ZbeW-1PHfVY-3}\nwenddeflinemarkup
#include <sys/mman.h> /* for mmap */
#include <stdio.h>    /* for printf */
#include <sys/types.h>
#include <sys/stat.h>
#include <fcntl.h>
#include <stdlib.h>

\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegincode{45}\sublabel{NW10ZbeW-16hnrG-3}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-3}}}\moddef{static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-16hnrG-2}{NW10ZbeW-16hnrG-4}\nwenddeflinemarkup
unsigned int nbgraphs;
const unsigned char *n,*w;
unsigned char* graph_buffer;

\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegincode{46}\sublabel{NW10ZbeW-1uNNwQ-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1uNNwQ-1}}}\moddef{map the graph file into memory~{\nwtagstyle{}\subpageref{NW10ZbeW-1uNNwQ-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}\\{NW10ZbeW-w76yw-1}}\nwenddeflinemarkup
\{
int fd;
struct stat statb;
fd = open("graph.dat", O_RDONLY);
fstat(fd, &statb);
nbgraphs= (unsigned int) statb.st_size;
graph_buffer = (unsigned char*) mmap(0,(size_t) statb.st_size,
                                     PROT_READ,MAP_SHARED,fd,(off_t) 0);\}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}\\{NW10ZbeW-w76yw-1}}\nwendcode{}\nwbegincode{47}\sublabel{NW10ZbeW-16IdVk-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16IdVk-1}}}\moddef{unmap the graph~{\nwtagstyle{}\subpageref{NW10ZbeW-16IdVk-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}\\{NW10ZbeW-w76yw-1}}\nwenddeflinemarkup
\{
  munmap(graph_buffer, (size_t) nbgraphs);
\}


\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}\\{NW10ZbeW-w76yw-1}}\nwendcode{}\nwbegincode{48}\sublabel{NW10ZbeW-16hnrG-4}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-4}}}\moddef{static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-16hnrG-3}{NW10ZbeW-16hnrG-5}\nwenddeflinemarkup
unsigned int north_alt[N] = \{0\};
unsigned int north_last[N] = \{0\};


\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegincode{49}\sublabel{NW10ZbeW-19dHKx-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-19dHKx-1}}}\moddef{for each graph G:begin~{\nwtagstyle{}\subpageref{NW10ZbeW-19dHKx-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}}\nwenddeflinemarkup
for (n = graph_buffer; n < graph_buffer+nbgraphs; n+=2*N)
\{
   \{
   unsigned int i,c = 0;
   printf("%Ld\\n", (long long)(n - graph_buffer)/(2*N));
   fflush(stdout);
   for (i = 0; i < N; i++)
   \{
     Wang[i].north = (*(n+i));
     Wang[i].south = (*(n+i+N));
   if (Wang[i].north == c)
   \{
          north_alt[c] = i;
          if (c != 0) north_last[c-1] = i;
          c++;
   \}
   \}
   north_last[c-1] = N;
   \}
\nwused{\\{NW10ZbeW-3ADuTD-1}}\nwendcode{}\nwbegincode{50}\sublabel{NW10ZbeW-4Ci4dH-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-4Ci4dH-1}}}\moddef{for each graph G:end~{\nwtagstyle{}\subpageref{NW10ZbeW-4Ci4dH-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}}\nwenddeflinemarkup
\}
\nwused{\\{NW10ZbeW-3ADuTD-1}}\nwendcode{}\nwbegindocs{51}\nwdocspar
%"
A few comments are in order. {\Tt{}north{\_}alt\nwendquote} and {\Tt{}north{\_}last\nwendquote} are two
arrays that will help us make some speed optimizations later on.
\begin{itemize}
        \item {\Tt{}north{\_}alt[i]\nwendquote} is the first time the color (the vertex)
          {\Tt{}i\nwendquote} appears as the source of some edge.
        \item {\Tt{}north{\_}last[i]\ -\ 1\nwendquote} is the last time the color (the vertex)
          {\Tt{}i\nwendquote} appears as the source of some edge
\end{itemize}
It is important to note that, due to how the graphs were generated,
the indices {\Tt{}j\nwendquote} where the vertex {\Tt{}i\nwendquote} appears in the graph as the
source of some edge are exactly \emph{all} indices between {\Tt{}north{\_}alt[i]\nwendquote}
and {\Tt{}north{\_}last[i]\ -\ 1\nwendquote}.


\nwenddocs{}\nwbegincode{52}\sublabel{NW10ZbeW-4XJmcb-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-4XJmcb-1}}}\moddef{for each graph G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-4XJmcb-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwenddeflinemarkup
for (w = graph_buffer; w <= n; w+=2*N)
\{
   int i;

   for (i = 0; i < N; ++i)\{
      Wang[i].east = *(w+i);
      Wang[i].west = *(w+i+N);
   \}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegincode{53}\sublabel{NW10ZbeW-1oPDcO-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1oPDcO-1}}}\moddef{for each graph G':end~{\nwtagstyle{}\subpageref{NW10ZbeW-1oPDcO-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwenddeflinemarkup
\}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegindocs{54}\nwdocspar
%"
The code is quite clear. There is only one optimization worth
mentioning: We can always suppose, up to a rotation, that the graph
representing the east/west face appears always earlier than the graph
representing the north/south face in the enumeration of all graphs.
That's why we have {\Tt{}w\ <=\ n\nwendquote} instead of {\Tt{}w\ <=\ graph{\_}buffer+nbgraphs\nwendquote}.%'


Now we will try all permutations of the east/west colors.

A tentative code would look like this:
\nwenddocs{}\nwbegincode{55}\sublabel{NW10ZbeW-Rb1pb-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}}\moddef{for each permutation of G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwprevnextdefs{\relax}{NW10ZbeW-Rb1pb-2}\nwenddeflinemarkup
\{ int pos = 0;
  while (pos != -1)
  \{
\nwalsodefined{\\{NW10ZbeW-Rb1pb-2}\\{NW10ZbeW-Rb1pb-3}\\{NW10ZbeW-Rb1pb-4}\\{NW10ZbeW-Rb1pb-5}\\{NW10ZbeW-Rb1pb-6}}\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegincode{56}\sublabel{NW10ZbeW-3RZais-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-3RZais-1}}}\moddef{for each permutation of G':end~{\nwtagstyle{}\subpageref{NW10ZbeW-3RZais-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwenddeflinemarkup
  pos=next_permutation(N-1);
 \}
\}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegindocs{57}\nwdocspar
where we use the permutation code with:
\nwenddocs{}\nwbegincode{58}\sublabel{NW10ZbeW-16hnrG-5}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-5}}}\moddef{static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-16hnrG-4}{NW10ZbeW-16hnrG-6}\nwenddeflinemarkup
#define order(i,j)  ((Wang[i].west < Wang[j].west) || \\
                     ((Wang[i].west == Wang[j].west && Wang[i].east < Wang[j].east)))
#define swap(i,j)  \{   unsigned int tmp = Wang[i].east; \\
                       Wang[i].east = Wang[j].east;\\
                       Wang[j].east = tmp;\\
                       tmp = Wang[i].west; \\
                       Wang[i].west = Wang[j].west;\\
                       Wang[j].west = tmp;  \}
#define NOBJ N
\LA{}permutation code~{\nwtagstyle{}\subpageref{NW10ZbeW-4gAliI-1}}\RA{}                                     
\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegindocs{59}\nwdocspar

However, we can do better.
Suppose our enumeration here produces a Wang tileset where the tiles
are not ordered correctly for the lexicographic order (N,S,E,W).
Then we can throw away the tileset, as the exact same tileset (up to a
reordering of the tiles)  will be examined anyway with the tiles in the
lexicographic order (corresponding to another permutation of the graph $G'$). 
Furthermore, suppose the error appears with tiles {\Tt{}i\nwendquote} and {\Tt{}i+1\nwendquote}
that are in the wrong order.
Then all permutation of $G'$ that will not change the tiles {\Tt{}k\ <=\ i+1\nwendquote} will also be in the wrong order. Rather than testing all these
permutations for nothing, we can go back directly to the next
permutation where some of the tiles before {\Tt{}i+1\nwendquote} has been changed:
\nwenddocs{}\nwbegincode{60}\sublabel{NW10ZbeW-Rb1pb-2}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-2}}}\moddef{for each permutation of G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwprevnextdefs{NW10ZbeW-Rb1pb-1}{NW10ZbeW-Rb1pb-3}\nwenddeflinemarkup
\{
  int i;
  for (i = 0; i < N; ++i)
  if ((i >= 1)
      && (Wang[i].north == Wang[i-1].north
          && Wang[i].south == Wang[i-1].south)
      && (Wang[i].west > Wang[i-1].west 
          || (Wang[i].west == Wang[i-1].west
              && Wang[i].east >= Wang[i-1].east)))
    break;
  if (i != N)
  \{  pos = next_permutation(i);
         continue;
  \}

\}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegindocs{61}\nwdocspar
(Note that this also takes care of the case where two tiles are identical).

We can also throw away Wang tilesets that clearly tiles the plane
periodically.

\begin{itemize}
        \item If there is a tile that by itself tiles periodically:
\nwenddocs{}\nwbegincode{62}\sublabel{NW10ZbeW-Rb1pb-3}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-3}}}\moddef{for each permutation of G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwprevnextdefs{NW10ZbeW-Rb1pb-2}{NW10ZbeW-Rb1pb-4}\nwenddeflinemarkup
\{
  int k;
  for (k = 0; k < N; ++k)
         \{
               if (Wang[k].north == Wang[k].south)
                 \{
                        if (Wang[k].east == Wang[k].west)
                          break;
                 \}
         \}
  if (k != N)
         \{
               pos = next_permutation(k);
               continue;
         \}

\}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegindocs{63}\nwdocspar
     \item If there are two tiles {\Tt{}(i,j)\nwendquote} that tiles the plane using a
           2x1 periodic pattern:
\nwenddocs{}\nwbegincode{64}\sublabel{NW10ZbeW-Rb1pb-4}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-4}}}\moddef{for each permutation of G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwprevnextdefs{NW10ZbeW-Rb1pb-3}{NW10ZbeW-Rb1pb-5}\nwenddeflinemarkup
\{
  int i,j,tp = 0;
  for (i = 0; i < N; ++i)
  \{
         if (Wang[i].north==Wang[i].south)
           for (j = 0; j < i; ++j)
                 \{
                        if ((Wang[j].north == Wang[j].south) &&
                                (Wang[j].east == Wang[i].west) &&
                                (Wang[i].east == Wang[j].west))
                          \{tp = 1; break;\}
                 \}
         if (tp) break;
  \}
  if (tp)
  \{
         pos = next_permutation(i);
         continue;
  \}
\}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegindocs{65}\nwdocspar
\item Or two tiles {\Tt{}(i,l)\nwendquote} that tiles the plane using a 1x2 periodic
  pattern:
\nwenddocs{}\nwbegincode{66}\sublabel{NW10ZbeW-Rb1pb-5}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-5}}}\moddef{for each permutation of G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwprevnextdefs{NW10ZbeW-Rb1pb-4}{NW10ZbeW-Rb1pb-6}\nwenddeflinemarkup
\{
  int i,tp = 0; 
  for (i = 0; i < N; ++i)
  \{
         int l;
         if (Wang[i].east == Wang[i].west)
         for (l = 0; l < i; ++l)
           if ((Wang[l].east == Wang[l].west) &&
                   (Wang[l].south == Wang[i].north) &&
                   (Wang[l].north == Wang[i].south)) 
                 \{ tp = 1; break; \}
         if (tp) break;
  \}
if (tp)
  \{
         pos = next_permutation(i);
         continue;
  \}

\}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegindocs{67}        
\item {\ldots} or two tiles {\Tt{}(j,l)\nwendquote} that tiles the plane using a 2x2 periodic
  pattern:




\nwenddocs{}\nwbegincode{68}\sublabel{NW10ZbeW-Rb1pb-6}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-6}}}\moddef{for each permutation of G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwprevnextdefs{NW10ZbeW-Rb1pb-5}{\relax}\nwenddeflinemarkup
\{ int j,l, tp = 0;

  for (j = 0; j < N; ++j)
  \{
         for (l = 0; l < j; ++l)
           if ((Wang[l].north == Wang[j].south) &&
                   (Wang[l].south == Wang[j].north) &&
                   (Wang[l].east == Wang[j].west) &&
                   (Wang[j].east == Wang[l].west))
                 \{ tp = 1; break; \}
         if (tp) break;
  \}
  if (tp)
  \{
         pos = next_permutation(j);
         continue;
  \}
\}
\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegindocs{69}\nwdocspar
\end{itemize}   

That's it, we are done for the generation part.

\section{Testing for aperiodicity}
\label{sec:nowangd}

We now describe the algorithm that test whether a given tileset tiles
the plane. We suppose that the tileset is contained in the {\Tt{}Wang\nwendquote}
array.

\nwenddocs{}\nwbegincode{70}\sublabel{NW10ZbeW-47hwH-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-47hwH-1}}}\moddef{test if the tileset is a candidate for being aperiodic~{\nwtagstyle{}\subpageref{NW10ZbeW-47hwH-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwenddeflinemarkup
          if (aperiodic() != 0)
          \{
            int i;
                        for (i = 0; i < N; i++)
                          printf("%d%d%d%d", Wang[i].north, Wang[i].south, 
                                  Wang[i].east, Wang[i].west);
                        printf("\\n");
           fflush(stdout);              
          \}

\nwused{\\{NW10ZbeW-3ADuTD-1}\\{NW10ZbeW-5JlSa-1}}\nwendcode{}\nwbegindocs{71}\nwdocspar


\subsection{Some data structures}

The whole idea of the algorithm will use a data structure that store
sets of integers.

We chose here a data structure which, while hungry in memory, is very fast.
The idea is simple: {\Tt{}S1{\_}set\nwendquote} is an array. A number {\Tt{}i\nwendquote} is in
{\Tt{}S1{\_}set\nwendquote}
iff {\Tt{}S1{\_}set[i]\ ==\ S1{\_}level\nwendquote}. To clear the set, just increment
{\Tt{}S1{\_}level\nwendquote}.
For this to work correctly of course, {\Tt{}S1{\_}level\nwendquote} must never wrap
around. It is of type {\Tt{}unsigned\ long\ long\nwendquote}, which cannot wrap around as
no computer nowadays can do $2^{64}$ operations in less than a century.

{\Tt{}LIMIT\nwendquote} is a bound of the size of the array, and of the size of the
tilesets we will consider. If at some point we have to surpass the
value {\Tt{}LIMIT\nwendquote} then the tileset is of interest.
\nwenddocs{}\nwbegincode{72}\sublabel{NW10ZbeW-3AkJ9f-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-3AkJ9f-1}}}\moddef{limit~{\nwtagstyle{}\subpageref{NW10ZbeW-3AkJ9f-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-2x3FCy-1}}\nwenddeflinemarkup
#ifndef LIMIT
#define LIMIT 2000009
#endif

#if LIMIT < 1000
#error LIMIT is too small  
#endif

\nwused{\\{NW10ZbeW-2x3FCy-1}}\nwendcode{}\nwbegincode{73}\sublabel{NW10ZbeW-16hnrG-6}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-6}}}\moddef{static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-16hnrG-5}{NW10ZbeW-16hnrG-7}\nwenddeflinemarkup
\LA{}sets~{\nwtagstyle{}\subpageref{NW10ZbeW-2x3FCy-1}}\RA{}

\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegincode{74}\sublabel{NW10ZbeW-1PHfVY-3}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-3}}}\moddef{decls~{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-1}}}\plusendmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-1PHfVY-2}{\relax}\nwenddeflinemarkup
#include <string.h>

\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegincode{75}\sublabel{NW10ZbeW-2x3FCy-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-2x3FCy-1}}}\moddef{sets~{\nwtagstyle{}\subpageref{NW10ZbeW-2x3FCy-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-16hnrG-6}}\nwenddeflinemarkup
\LA{}limit~{\nwtagstyle{}\subpageref{NW10ZbeW-3AkJ9f-1}}\RA{}
#define NEWSET(S) unsigned long long S##_set[16*LIMIT+16] = \{0\}; \\
                  unsigned long long S##_level = 1;
NEWSET(S1)
NEWSET(S2)


#define set_add(S,x)    S##_set[x] = S##_level
#define set_member(S,x) (S##_set[x] == S##_level)
#define set_clear(S)    ++S##_level

\nwused{\\{NW10ZbeW-16hnrG-6}}\nwendcode{}\nwbegindocs{76}\nwdocspar
\section{The test}
We now explain how to test whether a Wang tileset is aperiodic or not.

The idea is as follows.

We will use three sets (arrays) of Wang tiles:
\nwenddocs{}\nwbegincode{77}\sublabel{NW10ZbeW-16hnrG-7}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-7}}}\moddef{static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-16hnrG-6}{NW10ZbeW-16hnrG-8}\nwenddeflinemarkup
struct Tiles T[LIMIT];
struct Tiles U[LIMIT];
struct Tiles V[LIMIT];
unsigned int Ttiles = 0, Utiles, Vtiles;
\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegindocs{78}\nwdocspar

{\Tt{}Ttiles\nwendquote} will denote the number of tiles in the set {\Tt{}T\nwendquote}.


\vspace{1cm}
Now, at each step {\Tt{}n\nwendquote} the set {\Tt{}T\nwendquote} is a set of Wang tiles that will
represent, in a way, all possible vertical concatenations of {\Tt{}n\nwendquote}
Wang tiles
The whole idea is as follows: For each {\Tt{}n\nwendquote}:
\begin{itemize}
        \item Suppose we have a set ${\Tt{}T\nwendquote}_{\Tt{}n-1\nwendquote}$ of Wang tiles
          that represents all possible vertical concatenation of {\Tt{}n-1\nwendquote} Wang tiles.
        \item Deduce from ${\Tt{}T\nwendquote}_{\Tt{}n-1\nwendquote}$ the set ${\Tt{}T\nwendquote}_{\Tt{}n\nwendquote}$ of all
          possible vertical concatenations of {\Tt{}n\nwendquote} Wang tiles.
        \item If we cannot tile a row with ${\Tt{}T\nwendquote}_{\Tt{}n\nwendquote}$, then we cannot
          tile the plane with the original Wang tileset, as we cannot tile
          an horizontal band of width {\Tt{}n+1\nwendquote}.
        \item Let ${\Tt{}V\nwendquote}_{\Tt{}n\nwendquote}$ be the set of all tiles of ${\Tt{}T\nwendquote}_{\Tt{}n\nwendquote}$
          with equal north and south side. If we can tile a row with
          ${\Tt{}V\nwendquote}_n$, then there is a tiling of the plane with the original
          Wang tileset with vertical period {\Tt{}n\nwendquote}         
\end{itemize}


The implementation will follow this idea. To ensure ${\Tt{}T\nwendquote}_{\Tt{}n\nwendquote}$ will
not become too big, we will delete from it the Wang tiles that cannot
appear in a tiling of a row, as the concatenations of the original
Wang tileset they represent cannot appear in a tiling of the plane



\nwenddocs{}\nwbegincode{79}\sublabel{NW10ZbeW-1IZWlr-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1IZWlr-1}}}\moddef{test code~{\nwtagstyle{}\subpageref{NW10ZbeW-1IZWlr-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwenddeflinemarkup
int aperiodic()
\{
  int times;
  debug("The tileset we want to test:\\n");
  debug_tiles(Wang, N);
  \LA{}generate $T_2$~{\nwtagstyle{}\subpageref{NW10ZbeW-1A04VK-1}}\RA{}
  \LA{}test it for tileability~{\nwtagstyle{}\subpageref{NW10ZbeW-4U0Evd-1}}\RA{}
  \LA{}test it for periodicity~{\nwtagstyle{}\subpageref{NW10ZbeW-4X6dY8-1}}\RA{}
  for (times = 0; times < 100; times++)
  \{
  debug_times(times);
  \LA{}generate $T_n$~{\nwtagstyle{}\subpageref{NW10ZbeW-19q0M2-1}}\RA{}
  \LA{}test it for tileability~{\nwtagstyle{}\subpageref{NW10ZbeW-4U0Evd-1}}\RA{}
  \LA{}test it for periodicity~{\nwtagstyle{}\subpageref{NW10ZbeW-4X6dY8-1}}\RA{}
  \}
  return 1;
\}
\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegindocs{80}\nwdocspar
Of course we cannot do it for all {\Tt{}n\nwendquote}, so we stop after 100
iterations of the loop, or until {\Tt{}U{\_}n\nwendquote} becomes too big

Now we explain all steps of the algorithm. We start by generating $T_2$.
So we are starting from a given tileset:




The Wang tiles of $T_2$ are obtained by concatening the tiles of the
original Wang tileset:




We will represent the pair of colors $(u,v)$ as the color $16*u+v$.
When we are dealing, in the general case, with $T_n$ instead of $T_2$,
it is important to note that we add the Wang tilesets \emph{above} the
tiles of $T_{n+1}$. This implies that at all steps $v < 16$ (actually
$v < 10$, so that the map $(u,v) \mapsto 16*u+v$ is injective.


The code to obtain $T_n$ from $T_{n-1}$ is as follows.
To generate more
efficiently the tileset, we use the fact that we know which tile of
the original set of Wang tiles has a given color on its north side,
using the array {\Tt{}north{\_}alt\nwendquote} and {\Tt{}north{\_}last\nwendquote}:

\nwenddocs{}\nwbegincode{81}\sublabel{NW10ZbeW-19q0M2-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-19q0M2-1}}}\moddef{generate $T_n$~{\nwtagstyle{}\subpageref{NW10ZbeW-19q0M2-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1IZWlr-1}}\nwenddeflinemarkup
\{
  unsigned int i;
  struct Tiles* u,*t;
  u = U; Utiles = 0;
  for (i = 0, t = T; i < Ttiles; i++,t++)
        \{
               unsigned int j;
               unsigned int a = north_alt[t->south];
               unsigned int b = north_last[t->south];
               for (j= a; j < b; j++)
                 \{
                        Utiles++;
                        if (Utiles > LIMIT)
                           return 2;
                        u->north = t->north;
                        u->south = Wang[j].south;
                        u->west = 16*t->west + Wang[j].west;
                        u->east = 16*t->east + Wang[j].east;
                        u++;
                 \}
        \}
   debug("T%d\\n", times+3);
   debug_tiles(U,Utiles);
\}
\nwused{\\{NW10ZbeW-1IZWlr-1}}\nwendcode{}\nwbegindocs{82}\nwdocspar
The end result is in {\Tt{}U\nwendquote}. We fixed a limit to the number of tiles we can treat as {\Tt{}LIMIT\nwendquote}. So if at some cases we reach this limit, we stop the program. This is actually the case that most likely will happen if the tileset is aperiodic



We can optimize things a bit for $T_2$, and we obtain the following
code:
\nwenddocs{}\nwbegincode{83}\sublabel{NW10ZbeW-1A04VK-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-1A04VK-1}}}\moddef{generate $T_2$~{\nwtagstyle{}\subpageref{NW10ZbeW-1A04VK-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1IZWlr-1}}\nwenddeflinemarkup
\{
   struct Tiles* u;
   unsigned int i,j;
   u = U; 
   for (i = 0; i < N; ++i)
         \{
                unsigned int a = north_alt[Wang[i].south];
                unsigned int b = north_last[Wang[i].south];
                for (j= a; j < b; ++j)
                  \{
                         u->north = Wang[i].north;
                         u->south = Wang[j].south;
                         u->east = Wang[i].east * 16 + Wang[j].east;
                         u->west = Wang[i].west * 16 + Wang[j].west;
                         u++;
                  \}             
         \}
   Utiles = (unsigned int) (u - U);
   debug("T2\\n");
   debug_tiles(U, Utiles);

\}
\nwused{\\{NW10ZbeW-1IZWlr-1}}\nwendcode{}\nwbegindocs{84}\nwdocspar

Now the main problem is that the number will be too big if we keep
applying the $(u,v) \mapsto (16*u+v)$ map.

So we need to renumber the colors on the east/west side.

This works as follows: First we list all colors that appear on the
east side, in the set {\Tt{}S1\nwendquote}, and we change them to colors $0.. |S1|$
with the following code:

\nwenddocs{}\nwbegincode{85}\sublabel{NW10ZbeW-16hnrG-8}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-8}}}\moddef{static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwprevnextdefs{NW10ZbeW-16hnrG-7}{\relax}\nwenddeflinemarkup
unsigned int renumber[16*LIMIT+16];

\nwused{\\{NW10ZbeW-1OnB23-1}\\{NW10ZbeW-3EfU5A-1}\\{NW10ZbeW-2UpPMj-1}\\{NW10ZbeW-2UpX7l-1}}\nwendcode{}\nwbegincode{86}\sublabel{NW10ZbeW-26SQUX-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-1}}}\moddef{renumbering~{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-4U0Evd-1}}\nwprevnextdefs{\relax}{NW10ZbeW-26SQUX-2}\nwenddeflinemarkup
\{
  struct Tiles*u;
  unsigned int i;
  unsigned int nt = 0;
  set_clear(S1); 
  for (i = 0, u = U; i < Utiles; i++, u++)
  \{
        if (!set_member(S1,u->east))
        \{
          set_add(S1,u->east);
          renumber[u->east] = ++nt;
        \}
  \}
\}
\nwalsodefined{\\{NW10ZbeW-26SQUX-2}\\{NW10ZbeW-26SQUX-3}\\{NW10ZbeW-26SQUX-4}}\nwused{\\{NW10ZbeW-4U0Evd-1}}\nwendcode{}\nwbegindocs{87}\nwdocspar
Now we renumber the west side. But what happens if a color is present
on the west side and not on the east side ? We can then actually drop
the tile, as it cannot appear in a tiling, as we cannot put anything
to its left. So this next step of renumbering will actually
\emph{change} the set of tiles, to a new set {\Tt{}V\nwendquote}.

\nwenddocs{}\nwbegincode{88}\sublabel{NW10ZbeW-26SQUX-2}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-2}}}\moddef{renumbering~{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-1}}}\plusendmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-4U0Evd-1}}\nwprevnextdefs{NW10ZbeW-26SQUX-1}{NW10ZbeW-26SQUX-3}\nwenddeflinemarkup
\{
  struct Tiles* v,*u;
  unsigned int i;
  v = V;
  for (i = 0, u = U; i < Utiles; i++,u++)
        \{
               if (set_member(S1,u->west))
                 \{
                        v->west = renumber[u->west];
                                                v->east = renumber[u->east];
                        v->north = u->north;
                        v->south = u->south;
                        v++;
                 \}
        \}
          Vtiles = (unsigned int) (v -V);
          debug("After renumbering\\n");
          debug_tiles(V, Vtiles);
\}
\nwused{\\{NW10ZbeW-4U0Evd-1}}\nwendcode{}\nwbegindocs{89}\nwdocspar
The end result is in {\Tt{}V\nwendquote}.
Now, if at this point, we have strictly less than {\Tt{}N\nwendquote} tiles in our
set {\Tt{}V\nwendquote}, we can stop: The original set of Wang tiles tiles the plane
iff this new set {\Tt{}V\nwendquote} tiles and we already tested all Wang tiles with
less than {\Tt{}N\nwendquote} tiles when the program was run with a different value
of {\Tt{}N\nwendquote}:

\nwenddocs{}\nwbegincode{90}\sublabel{NW10ZbeW-26SQUX-3}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-3}}}\moddef{renumbering~{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-1}}}\plusendmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-4U0Evd-1}}\nwprevnextdefs{NW10ZbeW-26SQUX-2}{NW10ZbeW-26SQUX-4}\nwenddeflinemarkup
          if (Vtiles < N)
          return 0;

\nwused{\\{NW10ZbeW-4U0Evd-1}}\nwendcode{}\nwbegindocs{91}\nwdocspar
But then, something happens. It is now possible that, due to the
deletion of tiles, there is now a color that is used in the west side
that does not appear on the east side.  So we can apply the same
idea to hopefully lower the number of tiles. The good approach is of course a
loop:

\nwenddocs{}\nwbegincode{92}\sublabel{NW10ZbeW-26SQUX-4}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-4}}}\moddef{renumbering~{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-1}}}\plusendmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-4U0Evd-1}}\nwprevnextdefs{NW10ZbeW-26SQUX-3}{\relax}\nwenddeflinemarkup
\{
   unsigned int i;
   struct Tiles* v,*t;
   unsigned int previous= 0;   
   // The tiles are in V 
   while (previous != Vtiles)
   \{
        previous = Vtiles;
        set_clear(S1);
        set_clear(S2);
        for (i = 0, v = V; i < Vtiles; v++,++i)
          \{
                 set_add(S1, v->west);
                 set_add(S2, v->east);
          \}
                // S1 is the set of colors that appear on the west side
                // S2 is the set of colors that appear on the east side
        t = T;
        for (i = 0, v = V; i < Vtiles; v++,++i)
          if (set_member(S1,v->east) && set_member(S2,v->west))
                *t++ = *v;
        Ttiles = (unsigned int) (t - T);
        if (Ttiles < N)
          return 0;
                // If we did not delete any tile, then all colors that appear
                // on the east side also appear on the west side, and conversely.
                // Also, T = U
        if (Ttiles == previous)
          break;
                // This is exactly the same code as before, but with T instead of U               
        previous = Ttiles;
        set_clear(S1);
        set_clear(S2);
        for (i = 0, t = T; i < Ttiles; t++,++i)
          \{
                 set_add(S1, t->west);
                 set_add(S2, t->east);
          \}
        v = V;
        for (i = 0, t = T; i < Ttiles; t++,++i)
          if (set_member(S1,t->east) && set_member(S2,t->west))
                *v++ = *t;
        Vtiles = (unsigned int) (v - V);
        if (Vtiles < N)
          return 0;
 \}
\}
\nwused{\\{NW10ZbeW-4U0Evd-1}}\nwendcode{}\nwbegindocs{93}\nwdocspar
Now, at this end of this loop, {\Tt{}V\nwendquote} = {\Tt{}T\nwendquote} contains (hopefully) a
smaller set of tiles, with the property that each color that appear on
the east side also appear on the west side, and conversely.

If {\Tt{}V\nwendquote} is non empty, this means we can tile a row using {\Tt{}V\nwendquote}! So actually:
\nwenddocs{}\nwbegincode{94}\sublabel{NW10ZbeW-4U0Evd-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-4U0Evd-1}}}\moddef{test it for tileability~{\nwtagstyle{}\subpageref{NW10ZbeW-4U0Evd-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1IZWlr-1}}\nwenddeflinemarkup
  \LA{}renumbering~{\nwtagstyle{}\subpageref{NW10ZbeW-26SQUX-1}}\RA{}

\nwused{\\{NW10ZbeW-1IZWlr-1}}\nwendcode{}\nwbegindocs{95}\nwdocspar

Now, based on this, we can now see about to proceed to test if there
is a periodic tiling. The valid tiles are in {\Tt{}T\nwendquote} and will remain in
it until the next iteration of the loop. Now we only change {\Tt{}V\nwendquote}.
 
We first keep only from {\Tt{}V\nwendquote} tiles for which the north side is equal
to the south side:
\nwenddocs{}\nwbegincode{96}\sublabel{NW10ZbeW-4X6dY8-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-4X6dY8-1}}}\moddef{test it for periodicity~{\nwtagstyle{}\subpageref{NW10ZbeW-4X6dY8-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1IZWlr-1}}\nwprevnextdefs{\relax}{NW10ZbeW-4X6dY8-2}\nwenddeflinemarkup
  \{
      struct Tiles * u, *v;
      unsigned int i;
      u = U;
      for (i = 0, v = V; i < Vtiles; v++,++i)
             if (v->north == v->south)
               *u++ = *v;
      Utiles = (unsigned int) (u - U);
          debug("The test for periodicity starts from :\\n");
          debug_tiles(U, Utiles);
  \}
\nwalsodefined{\\{NW10ZbeW-4X6dY8-2}\\{NW10ZbeW-4X6dY8-3}}\nwused{\\{NW10ZbeW-1IZWlr-1}}\nwendcode{}\nwbegindocs{97}\nwdocspar
The new tiles are in {\Tt{}U\nwendquote}.
Now we do exactly the same as before, and delete tiles from {\Tt{}U\nwendquote}
where some color appear only in the east (resp. west) side:

\nwenddocs{}\nwbegincode{98}\sublabel{NW10ZbeW-4X6dY8-2}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-4X6dY8-2}}}\moddef{test it for periodicity~{\nwtagstyle{}\subpageref{NW10ZbeW-4X6dY8-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1IZWlr-1}}\nwprevnextdefs{NW10ZbeW-4X6dY8-1}{NW10ZbeW-4X6dY8-3}\nwenddeflinemarkup
  if (Utiles != 0)
\{
   unsigned int i;
   struct Tiles* v,*u;
   unsigned int previous = 0;
   while (previous != Utiles)
 \{      /* invariant: previous > 0 */
        if (Utiles == 0)
                  break;
        previous = Utiles;              
        set_clear(S1);
        set_clear(S2);
        for (i = 0, u = U; i < Utiles; u++,++i)
          \{
                  set_add(S1, u->west);
                  set_add(S2, u->east);
          \}
        v = V;
        for (i = 0, u = U; i < Utiles; u++,++i)
          if (set_member(S1,u->east) && set_member(S2,u->west))
                 *v++ = *u;
        Vtiles = (unsigned int) (v - V);
        if (Vtiles == previous)
          return 0;
        previous = Vtiles;
        set_clear(S1);
        set_clear(S2);
        for (i = 0, v = V; i < Vtiles; v++,++i)
          \{
                  set_add(S1, v->west);
                  set_add(S2, v->east);
          \}
        u = U;
        for (i = 0, v = V; i < Vtiles; v++,++i)
          if (set_member(S1,v->east) && set_member(S2,v->west))
                 *u++ = *v;
        Utiles = (unsigned int) (u - U);
\}
\}
\nwused{\\{NW10ZbeW-1IZWlr-1}}\nwendcode{}\nwbegindocs{99}\nwdocspar
But now the conclusion is different: If there is a tile left in {\Tt{}U\nwendquote},
then we can tile periodically, and so we must stop:
\nwenddocs{}\nwbegincode{100}\sublabel{NW10ZbeW-4X6dY8-3}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-4X6dY8-3}}}\moddef{test it for periodicity~{\nwtagstyle{}\subpageref{NW10ZbeW-4X6dY8-1}}}\plusendmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-1IZWlr-1}}\nwprevnextdefs{NW10ZbeW-4X6dY8-2}{\relax}\nwenddeflinemarkup
if (Utiles != 0)
\{
  debug("Periodicity succeedeed\\n");
  return 0;
\} 

\nwused{\\{NW10ZbeW-1IZWlr-1}}\nwendcode{}\nwbegindocs{101}\nwdocspar
\appendix

\section{Generating all Wang tilesets in parallel}
\label{sec:nowangpar}

A very simple parallelization is to launch the program for every graph, with the graph number given in parameter.

\nwenddocs{}\nwbegincode{102}\sublabel{NW10ZbeW-3EfU5A-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-3EfU5A-1}}}\moddef{nowangpar.c~{\nwtagstyle{}\subpageref{NW10ZbeW-3EfU5A-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwenddeflinemarkup
  \LA{}decls~{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-1}}\RA{}
#ifdef DEBUG
# define debug(x...) printf(x)
# define debug_tiles(x...) do \{ \} while (0)
# define debug_times(x...) do \{ \} while (0)
#else
# define debug(x...) do \{ \} while (0)
# define debug_tiles(x...) do \{ \} while (0)
# define debug_times(x...) do \{ \} while (0)
#endif


  \LA{}static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}\RA{}
  \LA{}test code~{\nwtagstyle{}\subpageref{NW10ZbeW-1IZWlr-1}}\RA{}
  \LA{}main program parallel~{\nwtagstyle{}\subpageref{NW10ZbeW-5JlSa-1}}\RA{}


\nwnotused{nowangpar.c}\nwendcode{}\nwbegincode{103}\sublabel{NW10ZbeW-5JlSa-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-5JlSa-1}}}\moddef{main program parallel~{\nwtagstyle{}\subpageref{NW10ZbeW-5JlSa-1}}}\endmoddef\nwstartdeflinemarkup\nwusesondefline{\\{NW10ZbeW-3EfU5A-1}}\nwenddeflinemarkup
int main(int argc, char **argv)\{
   \LA{}map the graph file into memory~{\nwtagstyle{}\subpageref{NW10ZbeW-1uNNwQ-1}}\RA{}

   n = graph_buffer+atoi(argv[1])*2*N;
   \{
    unsigned int i,c = 0;
    printf("%Ld\\n", (long long)(n - graph_buffer)/(2*N));
    fflush(stdout);
    for (i = 0; i < N; i++)
    \{
      Wang[i].north = (*(n+i));
      Wang[i].south = (*(n+i+N));
     if (Wang[i].north == c)
      \{
          north_alt[c] = i;
          if (c != 0) north_last[c-1] = i;
          c++;
      \}
    \}
    north_last[c-1] = N;
   \}
   \LA{}for each graph G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-4XJmcb-1}}\RA{}
     \LA{}for each permutation of G':begin~{\nwtagstyle{}\subpageref{NW10ZbeW-Rb1pb-1}}\RA{}
       \LA{}test if the tileset is a candidate for being aperiodic~{\nwtagstyle{}\subpageref{NW10ZbeW-47hwH-1}}\RA{}
     \LA{}for each permutation of G':end~{\nwtagstyle{}\subpageref{NW10ZbeW-3RZais-1}}\RA{}
       \LA{}for each graph G':end~{\nwtagstyle{}\subpageref{NW10ZbeW-1oPDcO-1}}\RA{}
  \LA{}unmap the graph~{\nwtagstyle{}\subpageref{NW10ZbeW-16IdVk-1}}\RA{}
  printf("case %d done\\n",atoi(argv[1]));
  return 0;
\}

\nwused{\\{NW10ZbeW-3EfU5A-1}}\nwendcode{}\nwbegindocs{104}\nwdocspar

\section{Results}

After several CPU years of computations (~7000 days), the programm returs the following list of 47 difficult cases for 10 tiles. The value before the colon is the number of the first graph, that is, the number to give in parameter of the \verb!nowangpar! programm. There is no difficult cases for 9 tiles or less.

\noindent\texttt{1430: 0121012012221211121012002021202021122102\\
1430: 0121012012221211120112102021202021122102\\
2343: 0101131123222310302230113120321232203301\\
6887: 0132133313222123220130123030312132333222\\
8023: 0112101212012220232223113101321232203320\\
8406: 0121111212212101221223203010312033123301\\
8603: 0133113213232113212122303001322332323332\\
8629: 0132110113212121231323323020323332323211\\
8746: 0121122212112010232223003021311231203301\\
8830: 0122120112202312231123003020312131003212\\
9085: 0122122013022111220223203022301132213210\\
9199: 0133132313322030211321213001311232233232\\
9204: 0131132313322030211321213112322332323201\\
9230: 0102132113102021212023123020322232013210\\
9282: 0100131213202122211023013021322232113200\\
9282: 0122130113202121210023123010322232113200\\
10129: 0222111212212101221223203000312033123301\\
10422: 0232123312222101233323223012312331303331\\
10422: 0232123312222110233323223031312331023310\\
10422: 0232123312222110233323223002312331313310\\
10738: 0221130213102112210023213021322232113200\\
10738: 0221131213002102211023213021322232113200\\
11071: 0321102112122011202021123101312032003312\\
11835: 0321120212102322231123003021311231003221\\
11835: 0321121212002322231123003021310231103221\\
12266: 0120102112021210232223112300311231003221\\
12266: 0121102012121200232223112300310231103221\\
12347: 0120111211011220221222012320302130003312\\
12456: 0122112012021320200023222311311132213210\\
12551: 0122121212011333203223232330313231203223\\
12551: 0132121212011323202223322320312331303233\\
12561: 0120121212011322211122202300302130113112\\
12571: 0121122112101302220223212310302131123100\\
12571: 0121120212211310221023022321302131123100\\
13168: 0032010110331132221323232330323332213313\\
13168: 0032010110331132221323332321322332303313\\
13168: 0032013310011132221323232330323332213313\\
13168: 0032013310011132221323332321322332303313\\
13562: 0102022012121221201223222300301230213120\\
13564: 0121021212211200201223012320302131123312\\
21450: 0123140023123011343334224232432343014330\\
21450: 0123140023323011343334224230432343124301\\
21450: 0123141123303000343334224232432343124301\\
21450: 0123141123323000343334224212432343014330\\
25025: 0122122023012422322133124000412241214412\\
30000: 0222141220022421312033124021422043204402\\
34751: 0121132120202421322133023410401241014310
}

After increasing some limits (2000009 to 100000009 for LIMIT, and 100 to 1000 in the main loop of \verb!aperiodic()!), one get the following list of 4 tilesets.

\noindent\texttt{13168: 0032010110331132221323232330323332213313\\
13168: 0032010110331132221323332321322332303313\\
13168: 0032013310011132221323232330323332213313\\
13168: 0032013310011132221323332321322332303313
}

All these 4 tilesets are isomorphic to the tileset of section 3.3.1. in the main paper.

\section{Appendix}

\subsection{The graph file}
\label{sec:displaygraph}

Here is a small code that displays the file {\Tt{}graph.dat\nwendquote}.

\nwenddocs{}\nwbegincode{105}\sublabel{NW10ZbeW-w76yw-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-w76yw-1}}}\moddef{displaygraph.c~{\nwtagstyle{}\subpageref{NW10ZbeW-w76yw-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwenddeflinemarkup
  \LA{}graph.c headers~{\nwtagstyle{}\subpageref{NW10ZbeW-3tRFau-1}}\RA{}
  #include <sys/mman.h> /* for mmap */
  #include <stdio.h>    /* for printf */

  \LA{}graph.c data structures~{\nwtagstyle{}\subpageref{NW10ZbeW-1Eq5Lm-1}}\RA{}

const unsigned char *n;
unsigned char* graph_buffer;
int nbgraphs;


int main()\{
  int i;
  \LA{}map the graph file into memory~{\nwtagstyle{}\subpageref{NW10ZbeW-1uNNwQ-1}}\RA{}  
  for (n = graph_buffer; n < graph_buffer+nbgraphs; n+=2*N)
  \{
        for (i = 0; i < N; i++)
        \{
          graph.from[i] =  *(n+i);
          graph.to[i] = *(n+N+i);
    \}
      
        for (i = 0; i < N; i++)
          printf("%d->%d ",graph.from[i], graph.to[i]);
        printf("\\n");
  
  
  \}
  \LA{}unmap the graph~{\nwtagstyle{}\subpageref{NW10ZbeW-16IdVk-1}}\RA{}
  
  return 0;  
  \}
\nwnotused{displaygraph.c}\nwendcode{}\nwbegindocs{106}\nwdocspar
\subsection{Testing the permutation code}
\label{sec:permutation}
\nwenddocs{}\nwbegincode{107}\sublabel{NW10ZbeW-2efRa6-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-2efRa6-1}}}\moddef{testpermutation.c~{\nwtagstyle{}\subpageref{NW10ZbeW-2efRa6-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwenddeflinemarkup
#include <stdio.h>
#include <assert.h>
#define N 7
#define NOBJ N
int t[N];

#define order(i,j) (t[i] < t[j])
#define swap(i,j)   \{ int tmp = t[i]; t[i] = t[j]; t[j] = tmp; \}

\LA{}permutation code~{\nwtagstyle{}\subpageref{NW10ZbeW-4gAliI-1}}\RA{}

int t0_input[N] =  \{1,2,3,4,5,6,7\};
int t0_output[N] =  \{1,2,3,4,5,7,6\}; /* p = 6 */

int t1_input[N] =  \{4,2,3,5,3,1,7\}; 
int t1_output[N] =  \{4,2,3,7,1,3,5\}; /* p = 3 */

int t2_input[N] =  \{4,2,3,5,3,1,4\};
int t2_output[N] =  \{4,2,4,1,3,3,5\}; /* p = 3 */

int t3_input[N] =  \{4,2,6,5,3,1,4\};
int t3_output[N] =  \{4,3,1,2,4,5,6\}; /* p = 3 */

int t4_input[N] =  \{1,1,3,4,5,6,7\};
int t4_output[N] =  \{3,1,1,4,5,6,7\}; /* p = 0 */

int t5_input[N] =  \{7,7,5,3,3,1,1\};  /* p = 6 */

void test(int *t_i, int p, int *t_o)\{
  int i;
  for (i = 0; i < N; i++) t[i] = t_i[i];
  next_permutation(p);
  for (i = 0; i < N; i++) assert(t[i] == t_o[i]);;
\}

int main()
\{
  int i;
  test(t0_input, 6, t0_output);
  test(t1_input, 3, t1_output);
  test(t2_input, 3, t2_output);
  test(t3_input, 3, t3_output);
  test(t4_input, 0, t4_output);
  for (i = 0; i < N; i++) t[i] = t5_input[i];
  assert(next_permutation(N-1) == -1);
  return 0;
\}
\nwnotused{testpermutation.c}\nwendcode{}\nwbegindocs{108}\nwdocspar



\subsection{A complete example}
\label{sec:ex}
The program {\Tt{}ex1\nwendquote} shows all steps in the execution of the algorithm
for the aperiodicity test, for a given Wang tile

\nwenddocs{}\nwbegincode{109}\sublabel{NW10ZbeW-2UpPMj-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-2UpPMj-1}}}\moddef{ex1.c~{\nwtagstyle{}\subpageref{NW10ZbeW-2UpPMj-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwenddeflinemarkup
#define N 7
\LA{}decls~{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-1}}\RA{}
\LA{}static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}\RA{}
#define debug(x...) printf(x)
#define debug_times(x...) printf("times=%d\\n",x)
void debug_tiles(struct Tiles *J, int tiles)\{
int i;
for (i = 0; i < tiles; i++)
  printf("  %d   ",J[i].north);
printf("\\n");
for (i = 0; i < tiles; i++)
  printf("%-2x %2x|",J[i].west, J[i].east);
printf("\\n");
for (i = 0; i < tiles; i++)
  printf("  %d   ",J[i].south);
printf("\\n");  
\}
\LA{}test code~{\nwtagstyle{}\subpageref{NW10ZbeW-1IZWlr-1}}\RA{}

struct Tiles tileset[N]= 
\{
\{0, 0, 1, 0\},
\{0, 2, 2, 1\}, 
\{2, 3, 0, 1\},
\{2, 2, 1, 0\},
\{3, 1, 0, 1\},
\{1, 0, 0, 1\}, 
\{0, 2, 0, 2\}
\};
int main()\{
struct Tiles t;
int i,j, c= 0;
for (i = 0; i < N; i++) Wang[i] = tileset[i];
/* sort the tileset */
for (i = 0; i < N; i++) for (j = i; j < N; j++)
  if (Wang[j].north < Wang[i].north)
    \{  t = Wang[j]; Wang[j] = Wang[i]; Wang[i] = t;\}
/* compute north_alt and north_last */
for (i = 0; i < N; i++)
  if (Wang[i].north == c)
  \{
  north_alt[c] = i;
  if (c != 0) north_last[c-1] = i;
  c++;
  \}
north_last[c-1] = N;
aperiodic();
return 0;
\}
\nwnotused{ex1.c}\nwendcode{}\nwbegindocs{110}\nwdocspar
\subsection{The Kari-Culik tileset}
\label{sec:exo}
The program {\Tt{}ex2\nwendquote} test if the Kari-Culik tileset with one tile less
is aperiodic. It is known that this tileset (with 12 tiles) is not periodic, but it is
open whether it actually tiles the plane. Its intended behaviour is to
stop and answer {\Tt{}2\nwendquote}, which means it run out of memory, after $23$
iterations of the loop, we actually mean we were able to prove that
this tileset tiles a strip of vertical width $24$.
We actually run it with a larger memory than the main program.


\nwenddocs{}\nwbegincode{111}\sublabel{NW10ZbeW-2UpX7l-1}\nwmargintag{{\nwtagstyle{}\subpageref{NW10ZbeW-2UpX7l-1}}}\moddef{ex2.c~{\nwtagstyle{}\subpageref{NW10ZbeW-2UpX7l-1}}}\endmoddef\let\nwnotused=\nwoutput{}\nwstartdeflinemarkup\nwenddeflinemarkup
#define N 12
\LA{}decls~{\nwtagstyle{}\subpageref{NW10ZbeW-1PHfVY-1}}\RA{}
#define LIMIT 500000

\LA{}static definitions~{\nwtagstyle{}\subpageref{NW10ZbeW-16hnrG-1}}\RA{}
#define debug(x...) do \{ \} while (0)
#define debug_tiles(x...) do \{ \} while (0)
#define debug_times(x...) printf("times=%d\\n",x)

\LA{}test code~{\nwtagstyle{}\subpageref{NW10ZbeW-1IZWlr-1}}\RA{}


struct Tiles tileset[N]=
\{   \{ 4, 2,1, 2\},
   \{ 4, 0,1, 1\},
   \{ 2, 0,1, 2\},
   \{ 2, 4,0, 1\},
   \{ 0, 4,0, 2\},
   \{ 0, 2,0, 1\},
   \{ 3, 3,3, 0\}, 
   \{ 3, 3,2, 1\}, 
   \{ 3, 1,1, 0\},
   \{ 3, 1,1, 3\},
   \{ 1, 1,2, 1\}, 
   \{ 1, 3,1, 1\}
\};

int main()\{
struct Tiles t;
int i,j, c= 0;
for (i = 0; i < N; i++) Wang[i] = tileset[i];
/* sort the tileset */
for (i = 0; i < N; i++) for (j = i; j < N; j++)
  if (Wang[j].north < Wang[i].north)
    \{  t = Wang[j]; Wang[j] = Wang[i]; Wang[i] = t;\}
/* compute north_alt and north_last */
for (i = 0; i < N; i++)
  if (Wang[i].north == c)
  \{
  north_alt[c] = i;
  if (c != 0) north_last[c-1] = i;
  c++;
  \}
north_last[c-1] = N;
printf("%d", aperiodic());
return 0;
\}
\nwnotused{ex2.c}\nwendcode{}

\nwixlogsorted{c}{{decls}{NW10ZbeW-1PHfVY-1}{\nwixu{NW10ZbeW-1OnB23-1}\nwixd{NW10ZbeW-1PHfVY-1}\nwixd{NW10ZbeW-1PHfVY-2}\nwixd{NW10ZbeW-1PHfVY-3}\nwixu{NW10ZbeW-3EfU5A-1}\nwixu{NW10ZbeW-2UpPMj-1}\nwixu{NW10ZbeW-2UpX7l-1}}}%
\nwixlogsorted{c}{{displaygraph.c}{NW10ZbeW-w76yw-1}{\nwixd{NW10ZbeW-w76yw-1}}}%
\nwixlogsorted{c}{{ex1.c}{NW10ZbeW-2UpPMj-1}{\nwixd{NW10ZbeW-2UpPMj-1}}}%
\nwixlogsorted{c}{{ex2.c}{NW10ZbeW-2UpX7l-1}{\nwixd{NW10ZbeW-2UpX7l-1}}}%
\nwixlogsorted{c}{{for each graph G':begin}{NW10ZbeW-4XJmcb-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-4XJmcb-1}\nwixu{NW10ZbeW-5JlSa-1}}}%
\nwixlogsorted{c}{{for each graph G':end}{NW10ZbeW-1oPDcO-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-1oPDcO-1}\nwixu{NW10ZbeW-5JlSa-1}}}%
\nwixlogsorted{c}{{for each graph G:begin}{NW10ZbeW-19dHKx-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-19dHKx-1}}}%
\nwixlogsorted{c}{{for each graph G:end}{NW10ZbeW-4Ci4dH-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-4Ci4dH-1}}}%
\nwixlogsorted{c}{{for each permutation of G':begin}{NW10ZbeW-Rb1pb-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-Rb1pb-1}\nwixd{NW10ZbeW-Rb1pb-2}\nwixd{NW10ZbeW-Rb1pb-3}\nwixd{NW10ZbeW-Rb1pb-4}\nwixd{NW10ZbeW-Rb1pb-5}\nwixd{NW10ZbeW-Rb1pb-6}\nwixu{NW10ZbeW-5JlSa-1}}}%
\nwixlogsorted{c}{{for each permutation of G':end}{NW10ZbeW-3RZais-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-3RZais-1}\nwixu{NW10ZbeW-5JlSa-1}}}%
\nwixlogsorted{c}{{generate $T_2$}{NW10ZbeW-1A04VK-1}{\nwixu{NW10ZbeW-1IZWlr-1}\nwixd{NW10ZbeW-1A04VK-1}}}%
\nwixlogsorted{c}{{generate $T_n$}{NW10ZbeW-19q0M2-1}{\nwixu{NW10ZbeW-1IZWlr-1}\nwixd{NW10ZbeW-19q0M2-1}}}%
\nwixlogsorted{c}{{graph.c}{NW10ZbeW-bARo5-1}{\nwixd{NW10ZbeW-bARo5-1}}}%
\nwixlogsorted{c}{{graph.c auxiliary functions}{NW10ZbeW-1xaLxh-1}{\nwixu{NW10ZbeW-bARo5-1}\nwixd{NW10ZbeW-1xaLxh-1}\nwixd{NW10ZbeW-1xaLxh-2}}}%
\nwixlogsorted{c}{{graph.c data structures}{NW10ZbeW-1Eq5Lm-1}{\nwixu{NW10ZbeW-bARo5-1}\nwixd{NW10ZbeW-1Eq5Lm-1}\nwixd{NW10ZbeW-1Eq5Lm-2}\nwixd{NW10ZbeW-1Eq5Lm-3}\nwixu{NW10ZbeW-w76yw-1}}}%
\nwixlogsorted{c}{{graph.c headers}{NW10ZbeW-3tRFau-1}{\nwixu{NW10ZbeW-bARo5-1}\nwixd{NW10ZbeW-3tRFau-1}\nwixu{NW10ZbeW-w76yw-1}}}%
\nwixlogsorted{c}{{graph.c main program}{NW10ZbeW-1lxwiR-1}{\nwixu{NW10ZbeW-bARo5-1}\nwixd{NW10ZbeW-1lxwiR-1}}}%
\nwixlogsorted{c}{{limit}{NW10ZbeW-3AkJ9f-1}{\nwixd{NW10ZbeW-3AkJ9f-1}\nwixu{NW10ZbeW-2x3FCy-1}}}%
\nwixlogsorted{c}{{main program}{NW10ZbeW-3ADuTD-1}{\nwixu{NW10ZbeW-1OnB23-1}\nwixd{NW10ZbeW-3ADuTD-1}}}%
\nwixlogsorted{c}{{main program parallel}{NW10ZbeW-5JlSa-1}{\nwixu{NW10ZbeW-3EfU5A-1}\nwixd{NW10ZbeW-5JlSa-1}}}%
\nwixlogsorted{c}{{map the graph file into memory}{NW10ZbeW-1uNNwQ-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-1uNNwQ-1}\nwixu{NW10ZbeW-5JlSa-1}\nwixu{NW10ZbeW-w76yw-1}}}%
\nwixlogsorted{c}{{nowang.c}{NW10ZbeW-1OnB23-1}{\nwixd{NW10ZbeW-1OnB23-1}}}%
\nwixlogsorted{c}{{nowangpar.c}{NW10ZbeW-3EfU5A-1}{\nwixd{NW10ZbeW-3EfU5A-1}}}%
\nwixlogsorted{c}{{permutation code}{NW10ZbeW-4gAliI-1}{\nwixd{NW10ZbeW-4gAliI-1}\nwixu{NW10ZbeW-1xaLxh-1}\nwixu{NW10ZbeW-16hnrG-5}\nwixu{NW10ZbeW-2efRa6-1}}}%
\nwixlogsorted{c}{{renumbering}{NW10ZbeW-26SQUX-1}{\nwixd{NW10ZbeW-26SQUX-1}\nwixd{NW10ZbeW-26SQUX-2}\nwixd{NW10ZbeW-26SQUX-3}\nwixd{NW10ZbeW-26SQUX-4}\nwixu{NW10ZbeW-4U0Evd-1}}}%
\nwixlogsorted{c}{{rest of the generation}{NW10ZbeW-9jify-1}{\nwixu{NW10ZbeW-1lxwiR-1}\nwixd{NW10ZbeW-9jify-1}}}%
\nwixlogsorted{c}{{sets}{NW10ZbeW-2x3FCy-1}{\nwixu{NW10ZbeW-16hnrG-6}\nwixd{NW10ZbeW-2x3FCy-1}}}%
\nwixlogsorted{c}{{static definitions}{NW10ZbeW-16hnrG-1}{\nwixu{NW10ZbeW-1OnB23-1}\nwixd{NW10ZbeW-16hnrG-1}\nwixd{NW10ZbeW-16hnrG-2}\nwixd{NW10ZbeW-16hnrG-3}\nwixd{NW10ZbeW-16hnrG-4}\nwixd{NW10ZbeW-16hnrG-5}\nwixd{NW10ZbeW-16hnrG-6}\nwixd{NW10ZbeW-16hnrG-7}\nwixd{NW10ZbeW-16hnrG-8}\nwixu{NW10ZbeW-3EfU5A-1}\nwixu{NW10ZbeW-2UpPMj-1}\nwixu{NW10ZbeW-2UpX7l-1}}}%
\nwixlogsorted{c}{{test code}{NW10ZbeW-1IZWlr-1}{\nwixu{NW10ZbeW-1OnB23-1}\nwixd{NW10ZbeW-1IZWlr-1}\nwixu{NW10ZbeW-3EfU5A-1}\nwixu{NW10ZbeW-2UpPMj-1}\nwixu{NW10ZbeW-2UpX7l-1}}}%
\nwixlogsorted{c}{{test connectedness}{NW10ZbeW-XKcu1-1}{\nwixu{NW10ZbeW-1yZ8AD-1}\nwixd{NW10ZbeW-XKcu1-1}}}%
\nwixlogsorted{c}{{test cycles}{NW10ZbeW-2ZAidY-1}{\nwixu{NW10ZbeW-1yZ8AD-1}\nwixd{NW10ZbeW-2ZAidY-1}}}%
\nwixlogsorted{c}{{test graph}{NW10ZbeW-1yZ8AD-1}{\nwixu{NW10ZbeW-9jify-1}\nwixd{NW10ZbeW-1yZ8AD-1}}}%
\nwixlogsorted{c}{{test if G permuted by a is present}{NW10ZbeW-1rbbTt-1}{\nwixu{NW10ZbeW-ZiCWr-1}\nwixd{NW10ZbeW-1rbbTt-1}\nwixd{NW10ZbeW-1rbbTt-2}\nwixd{NW10ZbeW-1rbbTt-3}}}%
\nwixlogsorted{c}{{test if present}{NW10ZbeW-ZiCWr-1}{\nwixu{NW10ZbeW-9jify-1}\nwixd{NW10ZbeW-ZiCWr-1}}}%
\nwixlogsorted{c}{{test if the tileset is a candidate for being aperiodic}{NW10ZbeW-47hwH-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-47hwH-1}\nwixu{NW10ZbeW-5JlSa-1}}}%
\nwixlogsorted{c}{{test it for periodicity}{NW10ZbeW-4X6dY8-1}{\nwixu{NW10ZbeW-1IZWlr-1}\nwixd{NW10ZbeW-4X6dY8-1}\nwixd{NW10ZbeW-4X6dY8-2}\nwixd{NW10ZbeW-4X6dY8-3}}}%
\nwixlogsorted{c}{{test it for tileability}{NW10ZbeW-4U0Evd-1}{\nwixu{NW10ZbeW-1IZWlr-1}\nwixd{NW10ZbeW-4U0Evd-1}}}%
\nwixlogsorted{c}{{test sink}{NW10ZbeW-M6CWG-1}{\nwixu{NW10ZbeW-1yZ8AD-1}\nwixd{NW10ZbeW-M6CWG-1}}}%
\nwixlogsorted{c}{{testpermutation.c}{NW10ZbeW-2efRa6-1}{\nwixd{NW10ZbeW-2efRa6-1}}}%
\nwixlogsorted{c}{{unmap the graph}{NW10ZbeW-16IdVk-1}{\nwixu{NW10ZbeW-3ADuTD-1}\nwixd{NW10ZbeW-16IdVk-1}\nwixu{NW10ZbeW-5JlSa-1}\nwixu{NW10ZbeW-w76yw-1}}}%
\nwixlogsorted{c}{{write array on file}{NW10ZbeW-1LZY9D-1}{\nwixd{NW10ZbeW-1LZY9D-1}\nwixu{NW10ZbeW-1lxwiR-1}}}%
\nwixlogsorted{c}{{write graph on array}{NW10ZbeW-4DWGnC-1}{\nwixd{NW10ZbeW-4DWGnC-1}\nwixu{NW10ZbeW-9jify-1}}}%
\nwbegindocs{112}\nwdocspar

Using a version of the program less hungry in memory, it is possible
to prove,using the same method, that this tileset tiles a vertical
strip of size 33.


\bibliographystyle{plain}
\begin{thebibliography}{1}

\bibitem{Knuth4}
Donald~E. Knuth.
\newblock {\em {Generating all Tuples and Permutations}}, volume 4 fasc. 2 of
  {\em The Art of Computer Programming}.
\newblock Addison-Wesley, 2005.

\end{thebibliography}
\end{document}
\nwenddocs{}


==> anc/alternative/nowangpar.c <==
  
  #include <sys/mman.h> /* for mmap */
  #include <stdio.h>    /* for printf */
  #include <sys/types.h>
  #include <sys/stat.h>
  #include <fcntl.h>
  #include <stdlib.h>

  #include <string.h>

#ifdef DEBUG
# define debug(x...) printf(x)
# define debug_tiles(x...) do { } while (0)
# define debug_times(x...) do { } while (0)
#else
# define debug(x...) do { } while (0)
# define debug_tiles(x...) do { } while (0)
# define debug_times(x...) do { } while (0)
#endif


  
  struct Tiles
  {
                  unsigned int south;     
                  unsigned int north;
                  unsigned int east;
                  unsigned int west;              
  };

  struct Tiles Wang[N];
  unsigned int nbgraphs;
  const unsigned char *n,*w;
  unsigned char* graph_buffer;

  unsigned int north_alt[N] = {0};
  unsigned int north_last[N] = {0};


  #define order(i,j)  ((Wang[i].west < Wang[j].west) || \
                       ((Wang[i].west == Wang[j].west && Wang[i].east < Wang[j].east)))
  #define swap(i,j)  {   unsigned int tmp = Wang[i].east; \
                         Wang[i].east = Wang[j].east;\
                         Wang[j].east = tmp;\
                         tmp = Wang[i].west; \
                         Wang[i].west = Wang[j].west;\
                         Wang[j].west = tmp;  }
  #define NOBJ N
  int next_permutation(int p)
  // Find the next permutation whose pth term is different from this one
  // return the first index that was changed
  {      
     int k,l,i,j;
     if (p < 0)
           return -1; 
     if (p >= NOBJ-1)
           {
                  
                  // Find the largest index k such that a[k] < a[k + 1].
                  for (k = NOBJ-2; k >= 0; k--)
                    if (order(k,k+1))
                          break;
                  if (k < 0)
                    // If no such index exists, the permutation is the last permutation.
                    return -1;
                  // Find the largest index l such that a[k] < a[l]. 
                  // Since k + 1 is such an index, l is well defined
                  // and satisfies k < l.
                  for (l = NOBJ-1; !order(k,l); l--);
                  // Swap a[k] with a[l].
                  swap(k,l);
                  // Reverse the sequence from a[k + 1] to a[n].
                  i = k + 1;
                  j = NOBJ - 1;
                  // note: the conditions i >= 0 && j >= 0 are unnecessary
                  // but are here for gcc to be happy
                  while ((i >= 0) && (j >= 0) && (i < j))
                    {
                           swap(i,j);
                           i++;
                           j--;
                    }
                  return k;
           }   
     else
           {
                  // find the smallest element of t[p+1:NOBJ-1] bigger than t[p] if it exists...
                  int i,j,smallest = -1;
                  for (i = p+1; i < NOBJ; i++)
                     if (order(p, i)) 
                        smallest = i;
                  if (smallest == -1)
                    /* not possible, we need to change something up high */
                    return next_permutation(p-1);
                  for (i = p+1; i < NOBJ; i++)
                    if (order(p, i))
                          if (order(i, smallest))                   
                            smallest = i;
                  swap(p,smallest);
                  // sort the remaining...
                  // this is insertion sort
                  for (j = p+1; j < NOBJ; j++)
                    {
                           for (i = j; i > p+1; i--)
                             {
                                if order(i-1,i)
                                          break;
                                    swap(i-1,i);
                             }
                    }
                  return p;
           }       
  }                                     
  #ifndef LIMIT
  #define LIMIT 2000009
  #endif

  #if LIMIT < 1000
  #error LIMIT is too small  
  #endif

  #define NEWSET(S) unsigned long long S##_set[16*LIMIT+16] = {0}; \
                    unsigned long long S##_level = 1;
  NEWSET(S1)
  NEWSET(S2)


  #define set_add(S,x)    S##_set[x] = S##_level
  #define set_member(S,x) (S##_set[x] == S##_level)
  #define set_clear(S)    ++S##_level


  struct Tiles T[LIMIT];
  struct Tiles U[LIMIT];
  struct Tiles V[LIMIT];
  unsigned int Ttiles = 0, Utiles, Vtiles;
  unsigned int renumber[16*LIMIT+16];

  int aperiodic()
  {
    int times;
    debug("The tileset we want to test:\n");
    debug_tiles(Wang, N);
    {
       struct Tiles* u;
       unsigned int i,j;
       u = U; 
       for (i = 0; i < N; ++i)
             {
                    unsigned int a = north_alt[Wang[i].south];
                    unsigned int b = north_last[Wang[i].south];
                    for (j= a; j < b; ++j)
                      {
                             u->north = Wang[i].north;
                             u->south = Wang[j].south;
                             u->east = Wang[i].east * 16 + Wang[j].east;
                             u->west = Wang[i].west * 16 + Wang[j].west;
                             u++;
                      }             
             }
       Utiles = (unsigned int) (u - U);
       debug("T2\n");
       debug_tiles(U, Utiles);

    }
      {
        struct Tiles*u;
        unsigned int i;
        unsigned int nt = 0;
        set_clear(S1); 
        for (i = 0, u = U; i < Utiles; i++, u++)
        {
              if (!set_member(S1,u->east))
              {
                set_add(S1,u->east);
                renumber[u->east] = ++nt;
              }
        }
      }
      {
        struct Tiles* v,*u;
        unsigned int i;
        v = V;
        for (i = 0, u = U; i < Utiles; i++,u++)
              {
                     if (set_member(S1,u->west))
                       {
                              v->west = renumber[u->west];
      						v->east = renumber[u->east];
                              v->north = u->north;
                              v->south = u->south;
                              v++;
                       }
              }
                Vtiles = (unsigned int) (v -V);
                debug("After renumbering\n");
                debug_tiles(V, Vtiles);
      }
                if (Vtiles < N)
                return 0;

      {
         unsigned int i;
         struct Tiles* v,*t;
         unsigned int previous= 0;   
         // The tiles are in V 
         while (previous != Vtiles)
         {
              previous = Vtiles;
              set_clear(S1);
              set_clear(S2);
              for (i = 0, v = V; i < Vtiles; v++,++i)
                {
                       set_add(S1, v->west);
                       set_add(S2, v->east);
                }
                      // S1 is the set of colors that appear on the west side
                      // S2 is the set of colors that appear on the east side
              t = T;
              for (i = 0, v = V; i < Vtiles; v++,++i)
                if (set_member(S1,v->east) && set_member(S2,v->west))
                      *t++ = *v;
              Ttiles = (unsigned int) (t - T);
              if (Ttiles < N)
                return 0;
                      // If we did not delete any tile, then all colors that appear
                      // on the east side also appear on the west side, and conversely.
                      // Also, T = U
              if (Ttiles == previous)
                break;
                      // This is exactly the same code as before, but with T instead of U               
              previous = Ttiles;
              set_clear(S1);
              set_clear(S2);
              for (i = 0, t = T; i < Ttiles; t++,++i)
                {
                       set_add(S1, t->west);
                       set_add(S2, t->east);
                }
              v = V;
              for (i = 0, t = T; i < Ttiles; t++,++i)
                if (set_member(S1,t->east) && set_member(S2,t->west))
                      *v++ = *t;
              Vtiles = (unsigned int) (v - V);
              if (Vtiles < N)
                return 0;
       }
      }

      {
          struct Tiles * u, *v;
          unsigned int i;
          u = U;
          for (i = 0, v = V; i < Vtiles; v++,++i)
                 if (v->north == v->south)
                   *u++ = *v;
          Utiles = (unsigned int) (u - U);
              debug("The test for periodicity starts from :\n");
              debug_tiles(U, Utiles);
      }
      if (Utiles != 0)
    {
       unsigned int i;
       struct Tiles* v,*u;
       unsigned int previous = 0;
       while (previous != Utiles)
     {      /* invariant: previous > 0 */
            if (Utiles == 0)
                      break;
            previous = Utiles;              
            set_clear(S1);
            set_clear(S2);
            for (i = 0, u = U; i < Utiles; u++,++i)
              {
                      set_add(S1, u->west);
                      set_add(S2, u->east);
              }
            v = V;
            for (i = 0, u = U; i < Utiles; u++,++i)
              if (set_member(S1,u->east) && set_member(S2,u->west))
                     *v++ = *u;
            Vtiles = (unsigned int) (v - V);
            if (Vtiles == previous)
              return 0;
            previous = Vtiles;
            set_clear(S1);
            set_clear(S2);
            for (i = 0, v = V; i < Vtiles; v++,++i)
              {
                      set_add(S1, v->west);
                      set_add(S2, v->east);
              }
            u = U;
            for (i = 0, v = V; i < Vtiles; v++,++i)
              if (set_member(S1,v->east) && set_member(S2,v->west))
                     *u++ = *v;
            Utiles = (unsigned int) (u - U);
    }
    }
    if (Utiles != 0)
    {
      debug("Periodicity succeedeed\n");
      return 0;
    } 

    for (times = 0; times < 100; times++)
    {
    debug_times(times);
    {
      unsigned int i;
      struct Tiles* u,*t;
      u = U; Utiles = 0;
      for (i = 0, t = T; i < Ttiles; i++,t++)
            {
                   unsigned int j;
                   unsigned int a = north_alt[t->south];
                   unsigned int b = north_last[t->south];
                   for (j= a; j < b; j++)
                     {
                            Utiles++;
                            if (Utiles > LIMIT)
                               return 2;
                            u->north = t->north;
                            u->south = Wang[j].south;
                            u->west = 16*t->west + Wang[j].west;
                            u->east = 16*t->east + Wang[j].east;
                            u++;
                     }
            }
       debug("T%d\n", times+3);
       debug_tiles(U,Utiles);
    }
      {
        struct Tiles*u;
        unsigned int i;
        unsigned int nt = 0;
        set_clear(S1); 
        for (i = 0, u = U; i < Utiles; i++, u++)
        {
              if (!set_member(S1,u->east))
              {
                set_add(S1,u->east);
                renumber[u->east] = ++nt;
              }
        }
      }
      {
        struct Tiles* v,*u;
        unsigned int i;
        v = V;
        for (i = 0, u = U; i < Utiles; i++,u++)
              {
                     if (set_member(S1,u->west))
                       {
                              v->west = renumber[u->west];
      						v->east = renumber[u->east];
                              v->north = u->north;
                              v->south = u->south;
                              v++;
                       }
              }
                Vtiles = (unsigned int) (v -V);
                debug("After renumbering\n");
                debug_tiles(V, Vtiles);
      }
                if (Vtiles < N)
                return 0;

      {
         unsigned int i;
         struct Tiles* v,*t;
         unsigned int previous= 0;   
         // The tiles are in V 
         while (previous != Vtiles)
         {
              previous = Vtiles;
              set_clear(S1);
              set_clear(S2);
              for (i = 0, v = V; i < Vtiles; v++,++i)
                {
                       set_add(S1, v->west);
                       set_add(S2, v->east);
                }
                      // S1 is the set of colors that appear on the west side
                      // S2 is the set of colors that appear on the east side
              t = T;
              for (i = 0, v = V; i < Vtiles; v++,++i)
                if (set_member(S1,v->east) && set_member(S2,v->west))
                      *t++ = *v;
              Ttiles = (unsigned int) (t - T);
              if (Ttiles < N)
                return 0;
                      // If we did not delete any tile, then all colors that appear
                      // on the east side also appear on the west side, and conversely.
                      // Also, T = U
              if (Ttiles == previous)
                break;
                      // This is exactly the same code as before, but with T instead of U               
              previous = Ttiles;
              set_clear(S1);
              set_clear(S2);
              for (i = 0, t = T; i < Ttiles; t++,++i)
                {
                       set_add(S1, t->west);
                       set_add(S2, t->east);
                }
              v = V;
              for (i = 0, t = T; i < Ttiles; t++,++i)
                if (set_member(S1,t->east) && set_member(S2,t->west))
                      *v++ = *t;
              Vtiles = (unsigned int) (v - V);
              if (Vtiles < N)
                return 0;
       }
      }

      {
          struct Tiles * u, *v;
          unsigned int i;
          u = U;
          for (i = 0, v = V; i < Vtiles; v++,++i)
                 if (v->north == v->south)
                   *u++ = *v;
          Utiles = (unsigned int) (u - U);
              debug("The test for periodicity starts from :\n");
              debug_tiles(U, Utiles);
      }
      if (Utiles != 0)
    {
       unsigned int i;
       struct Tiles* v,*u;
       unsigned int previous = 0;
       while (previous != Utiles)
     {      /* invariant: previous > 0 */
            if (Utiles == 0)
                      break;
            previous = Utiles;              
            set_clear(S1);
            set_clear(S2);
            for (i = 0, u = U; i < Utiles; u++,++i)
              {
                      set_add(S1, u->west);
                      set_add(S2, u->east);
              }
            v = V;
            for (i = 0, u = U; i < Utiles; u++,++i)
              if (set_member(S1,u->east) && set_member(S2,u->west))
                     *v++ = *u;
            Vtiles = (unsigned int) (v - V);
            if (Vtiles == previous)
              return 0;
            previous = Vtiles;
            set_clear(S1);
            set_clear(S2);
            for (i = 0, v = V; i < Vtiles; v++,++i)
              {
                      set_add(S1, v->west);
                      set_add(S2, v->east);
              }
            u = U;
            for (i = 0, v = V; i < Vtiles; v++,++i)
              if (set_member(S1,v->east) && set_member(S2,v->west))
                     *u++ = *v;
            Utiles = (unsigned int) (u - U);
    }
    }
    if (Utiles != 0)
    {
      debug("Periodicity succeedeed\n");
      return 0;
    } 

    }
    return 1;
  }
  int main(int argc, char **argv){
     {
     int fd;
     struct stat statb;
     fd = open("graph.dat", O_RDONLY);
     fstat(fd, &statb);
     nbgraphs= (unsigned int) statb.st_size;
     graph_buffer = (unsigned char*) mmap(0,(size_t) statb.st_size,
                                          PROT_READ,MAP_SHARED,fd,(off_t) 0);}

     n = graph_buffer+atoi(argv[1])*2*N;
     {
      unsigned int i,c = 0;
      printf("%Ld\n", (long long)(n - graph_buffer)/(2*N));
      fflush(stdout);
      for (i = 0; i < N; i++)
      {
        Wang[i].north = (*(n+i));
        Wang[i].south = (*(n+i+N));
       if (Wang[i].north == c)
        {
            north_alt[c] = i;
            if (c != 0) north_last[c-1] = i;
            c++;
        }
      }
      north_last[c-1] = N;
     }
     for (w = graph_buffer; w <= n; w+=2*N)
     {
        int i;

        for (i = 0; i < N; ++i){
           Wang[i].east = *(w+i);
           Wang[i].west = *(w+i+N);
        }
       { int pos = 0;
         while (pos != -1)
         {
       {
         int i;
         for (i = 0; i < N; ++i)
         if ((i >= 1)
             && (Wang[i].north == Wang[i-1].north
                 && Wang[i].south == Wang[i-1].south)
             && (Wang[i].west > Wang[i-1].west 
                 || (Wang[i].west == Wang[i-1].west
                     && Wang[i].east >= Wang[i-1].east)))
           break;
         if (i != N)
         {  pos = next_permutation(i);
                continue;
         }

       }
       {
         int k;
         for (k = 0; k < N; ++k)
                {
                      if (Wang[k].north == Wang[k].south)
                        {
                               if (Wang[k].east == Wang[k].west)
                                 break;
                        }
                }
         if (k != N)
                {
                      pos = next_permutation(k);
                      continue;
                }

       }
       {
         int i,j,tp = 0;
         for (i = 0; i < N; ++i)
         {
                if (Wang[i].north==Wang[i].south)
                  for (j = 0; j < i; ++j)
                        {
                               if ((Wang[j].north == Wang[j].south) &&
                                       (Wang[j].east == Wang[i].west) &&
                                       (Wang[i].east == Wang[j].west))
                                 {tp = 1; break;}
                        }
                if (tp) break;
         }
         if (tp)
         {
                pos = next_permutation(i);
                continue;
         }
       }
       {
         int i,tp = 0; 
         for (i = 0; i < N; ++i)
         {
                int l;
                if (Wang[i].east == Wang[i].west)
                for (l = 0; l < i; ++l)
                  if ((Wang[l].east == Wang[l].west) &&
                          (Wang[l].south == Wang[i].north) &&
                          (Wang[l].north == Wang[i].south)) 
                        { tp = 1; break; }
                if (tp) break;
         }
       if (tp)
         {
                pos = next_permutation(i);
                continue;
         }

       }
       { int j,l, tp = 0;

         for (j = 0; j < N; ++j)
         {
                for (l = 0; l < j; ++l)
                  if ((Wang[l].north == Wang[j].south) &&
                          (Wang[l].south == Wang[j].north) &&
                          (Wang[l].east == Wang[j].west) &&
                          (Wang[j].east == Wang[l].west))
                        { tp = 1; break; }
                if (tp) break;
         }
         if (tp)
         {
                pos = next_permutation(j);
                continue;
         }
       }
                   if (aperiodic() != 0)
	           {
	             int i;
	                         for (i = 0; i < N; i++)
	                           printf("%d%d%d%d", Wang[i].north, Wang[i].south, 
	                                   Wang[i].east, Wang[i].west);
	                         printf("\n");
	            fflush(stdout);              
	           }

         pos=next_permutation(N-1);
        }
       }
         }
    {
      munmap(graph_buffer, (size_t) nbgraphs);
    }


    printf("case %d done\n",atoi(argv[1]));
    return 0;
  }





==> anc/results10/10_band50.txt <==
N=10 g1=2936 g2=2869 #a=0 #t=1878 date=1548350517 time=41 maxband=56 maxsize1=721 maxsize2=204
N=10 g1=2939 g2=2869 #a=0 #t=1878 date=1548350518 time=86 maxband=56 maxsize1=550 maxsize2=428
N=10 g1=3031 g2=2827 #a=0 #t=12816 date=1548350532 time=448 maxband=50 maxsize1=400 maxsize2=192
N=10 g1=3135 g2=2869 #a=0 #t=2396 date=1548350577 time=44 maxband=56 maxsize1=686 maxsize2=202
N=10 g1=3138 g2=2869 #a=0 #t=2146 date=1548350582 time=82 maxband=56 maxsize1=672 maxsize2=407
N=10 g1=3206 g2=3187 #a=0 #t=22338 date=1548350672 time=312 maxband=60 maxsize1=382 maxsize2=404
N=10 g1=3251 g2=1294 #a=0 #t=42840 date=1548350640 time=788 maxband=50 maxsize1=276 maxsize2=220
N=10 g1=3251 g2=1541 #a=0 #t=17400 date=1548350687 time=338 maxband=52 maxsize1=432 maxsize2=442
N=10 g1=3487 g2=3164 #a=0 #t=9878 date=1548350868 time=261 maxband=58 maxsize1=429 maxsize2=579
N=10 g1=3531 g2=1633 #a=0 #t=6228 date=1548350777 time=133 maxband=57 maxsize1=255 maxsize2=167
N=10 g1=3731 g2=3176 #a=0 #t=12168 date=1548351014 time=967 maxband=52 maxsize1=3453 maxsize2=3319
N=10 g1=3803 g2=3631 #a=0 #t=12921 date=1548351008 time=330 maxband=51 maxsize1=602 maxsize2=766
N=10 g1=4027 g2=3803 #a=0 #t=11388 date=1548351209 time=310 maxband=60 maxsize1=764 maxsize2=271
N=10 g1=4060 g2=3733 #a=0 #t=16248 date=1548351092 time=1138 maxband=55 maxsize1=2656 maxsize2=4073
N=10 g1=4068 g2=3733 #a=0 #t=20280 date=1548351111 time=1595 maxband=54 maxsize1=1400 maxsize2=1883
N=10 g1=4074 g2=3323 #a=0 #t=46452 date=1548351235 time=1043 maxband=58 maxsize1=2032 maxsize2=601
N=10 g1=4110 g2=3795 #a=0 #t=12804 date=1548351293 time=235 maxband=50 maxsize1=308 maxsize2=288
N=10 g1=4145 g2=3189 #a=0 #t=46452 date=1548351296 time=1854 maxband=51 maxsize1=1623 maxsize2=1917
N=10 g1=4360 g2=1177 #a=0 #t=7200 date=1548351466 time=158 maxband=52 maxsize1=209 maxsize2=311
N=10 g1=4376 g2=986 #a=0 #t=4008 date=1548351445 time=43 maxband=50 maxsize1=182 maxsize2=155
N=10 g1=4418 g2=3233 #a=0 #t=23985 date=1548351473 time=497 maxband=51 maxsize1=123 maxsize2=197
N=10 g1=4418 g2=3282 #a=0 #t=10347 date=1548351487 time=294 maxband=51 maxsize1=138 maxsize2=143
N=10 g1=4419 g2=2936 #a=0 #t=1952 date=1548351475 time=61 maxband=56 maxsize1=285 maxsize2=375
N=10 g1=4419 g2=3135 #a=0 #t=2996 date=1548351506 time=102 maxband=56 maxsize1=576 maxsize2=1214
N=10 g1=4434 g2=3157 #a=0 #t=3332 date=1548351503 time=71 maxband=51 maxsize1=169 maxsize2=172
N=10 g1=4503 g2=2774 #a=0 #t=3540 date=1548351542 time=229 maxband=62 maxsize1=696 maxsize2=535
N=10 g1=4505 g2=3159 #a=0 #t=8052 date=1548351631 time=461 maxband=50 maxsize1=488 maxsize2=778
N=10 g1=4508 g2=4177 #a=0 #t=1994 date=1548351576 time=99 maxband=58 maxsize1=629 maxsize2=300
N=10 g1=4524 g2=3494 #a=0 #t=4320 date=1548351591 time=169 maxband=54 maxsize1=429 maxsize2=570
N=10 g1=4552 g2=3159 #a=0 #t=8052 date=1548351648 time=365 maxband=50 maxsize1=478 maxsize2=936
N=10 g1=4555 g2=4061 #a=0 #t=20280 date=1548351573 time=2821 maxband=62 maxsize1=4715 maxsize2=3164
N=10 g1=4555 g2=4069 #a=0 #t=16248 date=1548351578 time=1207 maxband=66 maxsize1=1869 maxsize2=1475
N=10 g1=4562 g2=3233 #a=0 #t=48756 date=1548351582 time=1238 maxband=51 maxsize1=328 maxsize2=877
N=10 g1=4568 g2=3138 #a=0 #t=3688 date=1548351623 time=375 maxband=56 maxsize1=6400 maxsize2=647
N=10 g1=4635 g2=2936 #a=0 #t=3316 date=1548351638 time=111 maxband=56 maxsize1=303 maxsize2=297
N=10 g1=4641 g2=4062 #a=0 #t=24108 date=1548351648 time=1332 maxband=53 maxsize1=854 maxsize2=1710
N=10 g1=4644 g2=4067 #a=0 #t=35490 date=1548351655 time=1505 maxband=51 maxsize1=719 maxsize2=1185
N=10 g1=4645 g2=1095 #a=0 #t=48432 date=1548351731 time=913 maxband=50 maxsize1=303 maxsize2=592
N=10 g1=4649 g2=4060 #a=0 #t=67980 date=1548351663 time=2408 maxband=52 maxsize1=972 maxsize2=1820
N=10 g1=4650 g2=3022 #a=0 #t=59016 date=1548351691 time=1497 maxband=53 maxsize1=293 maxsize2=378
N=10 g1=4662 g2=3288 #a=0 #t=34770 date=1548351729 time=1138 maxband=54 maxsize1=649 maxsize2=757
N=10 g1=4678 g2=3248 #a=0 #t=29112 date=1548351756 time=1484 maxband=50 maxsize1=5921 maxsize2=3573
N=10 g1=4682 g2=3233 #a=0 #t=43251 date=1548351694 time=1071 maxband=51 maxsize1=329 maxsize2=374
N=10 g1=4682 g2=3282 #a=0 #t=26349 date=1548351726 time=785 maxband=51 maxsize1=222 maxsize2=294
N=10 g1=4683 g2=3187 #a=0 #t=28173 date=1548351820 time=998 maxband=66 maxsize1=184 maxsize2=455
N=10 g1=4707 g2=3550 #a=0 #t=6882 date=1548351867 time=312 maxband=50 maxsize1=556 maxsize2=718
N=10 g1=4749 g2=3482 #a=0 #t=7611 date=1548351843 time=204 maxband=51 maxsize1=176 maxsize2=167
N=10 g1=4808 g2=635 #a=0 #t=1880 date=1548351864 time=34 maxband=56 maxsize1=243 maxsize2=218
N=10 g1=4808 g2=2936 #a=0 #t=6350 date=1548351870 time=137 maxband=56 maxsize1=390 maxsize2=493
N=10 g1=4808 g2=3128 #a=0 #t=6408 date=1548351920 time=151 maxband=56 maxsize1=529 maxsize2=449
N=10 g1=4808 g2=3135 #a=0 #t=8044 date=1548351921 time=213 maxband=56 maxsize1=498 maxsize2=647
N=10 g1=4808 g2=3138 #a=0 #t=6408 date=1548351922 time=159 maxband=56 maxsize1=552 maxsize2=834
N=10 g1=4809 g2=3202 #a=0 #t=9772 date=1548351655 time=228 maxband=64 maxsize1=642 maxsize2=194
N=10 g1=4818 g2=4545 #a=0 #t=2718 date=1548351891 time=199 maxband=51 maxsize1=971 maxsize2=529
N=10 g1=4825 g2=4355 #a=0 #t=5004 date=1548351969 time=370 maxband=50 maxsize1=1516 maxsize2=456
N=10 g1=4844 g2=3012 #a=0 #t=7434 date=1548351885 time=177 maxband=56 maxsize1=338 maxsize2=484
N=10 g1=4861 g2=3156 #a=0 #t=24396 date=1548351884 time=789 maxband=54 maxsize1=284 maxsize2=376
N=10 g1=4872 g2=2532 #a=0 #t=3984 date=1548351932 time=101 maxband=56 maxsize1=438 maxsize2=641
N=10 g1=4872 g2=2936 #a=0 #t=7398 date=1548351936 time=118 maxband=56 maxsize1=212 maxsize2=413
N=10 g1=4872 g2=2939 #a=0 #t=7398 date=1548351937 time=171 maxband=56 maxsize1=486 maxsize2=409
N=10 g1=4872 g2=3135 #a=0 #t=9276 date=1548351981 time=159 maxband=56 maxsize1=305 maxsize2=458
N=10 g1=4872 g2=3137 #a=0 #t=15888 date=1548351982 time=649 maxband=56 maxsize1=587 maxsize2=597
N=10 g1=4872 g2=3138 #a=0 #t=8106 date=1548351982 time=161 maxband=56 maxsize1=340 maxsize2=362
N=10 g1=4880 g2=3231 #a=0 #t=23985 date=1548351941 time=625 maxband=56 maxsize1=203 maxsize2=353
N=10 g1=4999 g2=2598 #a=0 #t=4625 date=1548351841 time=72 maxband=51 maxsize1=99 maxsize2=67
N=10 g1=5203 g2=3941 #a=0 #t=59256 date=1548352390 time=1597 maxband=51 maxsize1=786 maxsize2=460
N=10 g1=5203 g2=4373 #a=0 #t=59256 date=1548352407 time=2276 maxband=51 maxsize1=1845 maxsize2=12288
N=10 g1=5204 g2=3378 #a=0 #t=61560 date=1548352370 time=1528 maxband=51 maxsize1=1192 maxsize2=12288
N=10 g1=5204 g2=3941 #a=0 #t=74232 date=1548352524 time=1592 maxband=51 maxsize1=464 maxsize2=495
N=10 g1=5205 g2=1153 #a=0 #t=18048 date=1548352267 time=386 maxband=51 maxsize1=407 maxsize2=656
N=10 g1=5205 g2=3325 #a=0 #t=61560 date=1548352298 time=1324 maxband=51 maxsize1=450 maxsize2=592
N=10 g1=5205 g2=3803 #a=0 #t=74232 date=1548352331 time=1183 maxband=51 maxsize1=360 maxsize2=399
N=10 g1=5207 g2=3032 #a=0 #t=105600 date=1548352282 time=1799 maxband=60 maxsize1=272 maxsize2=579
N=10 g1=5209 g2=4336 #a=0 #t=16128 date=1548352329 time=647 maxband=52 maxsize1=941 maxsize2=517
N=10 g1=5211 g2=3667 #a=0 #t=20520 date=1548352234 time=596 maxband=51 maxsize1=212 maxsize2=141
N=10 g1=5226 g2=3508 #a=0 #t=18720 date=1548352333 time=391 maxband=51 maxsize1=186 maxsize2=206
N=10 g1=5227 g2=4135 #a=0 #t=71040 date=1548352099 time=1261 maxband=52 maxsize1=280 maxsize2=209
N=10 g1=5230 g2=1254 #a=0 #t=6048 date=1548352208 time=90 maxband=51 maxsize1=141 maxsize2=391
N=10 g1=5249 g2=5239 #a=0 #t=201264 date=1548352392 time=4030 maxband=50 maxsize1=344 maxsize2=392
N=10 g1=5252 g2=3667 #a=0 #t=64980 date=1548352437 time=1771 maxband=51 maxsize1=294 maxsize2=244
N=10 g1=5264 g2=4029 #a=0 #t=26146 date=1548352309 time=467 maxband=53 maxsize1=986 maxsize2=1921
N=10 g1=5266 g2=1254 #a=0 #t=9024 date=1548352342 time=378 maxband=50 maxsize1=1578 maxsize2=1551
N=10 g1=5271 g2=1254 #a=0 #t=27552 date=1548352389 time=591 maxband=51 maxsize1=300 maxsize2=327
N=10 g1=5275 g2=2937 #a=0 #t=37680 date=1548352412 time=783 maxband=50 maxsize1=715 maxsize2=907
N=10 g1=5275 g2=2942 #a=0 #t=23160 date=1548352414 time=714 maxband=50 maxsize1=1124 maxsize2=1393
N=10 g1=5275 g2=3214 #a=0 #t=131040 date=1548352387 time=1577 maxband=52 maxsize1=194 maxsize2=330
N=10 g1=5275 g2=3538 #a=0 #t=75240 date=1548352751 time=1161 maxband=57 maxsize1=356 maxsize2=236
N=10 g1=5281 g2=639 #a=0 #t=7432 date=1548352410 time=124 maxband=52 maxsize1=288 maxsize2=398
N=10 g1=5282 g2=4027 #a=0 #t=22098 date=1548352413 time=513 maxband=55 maxsize1=202 maxsize2=640
N=10 g1=5332 g2=3631 #a=0 #t=22392 date=1548352695 time=503 maxband=51 maxsize1=549 maxsize2=570
N=10 g1=5332 g2=5204 #a=0 #t=128016 date=1548352641 time=2242 maxband=51 maxsize1=837 maxsize2=374
N=10 g1=5333 g2=935 #a=0 #t=2816 date=1548352657 time=56 maxband=50 maxsize1=287 maxsize2=187
N=10 g1=5342 g2=3308 #a=0 #t=196920 date=1548352845 time=2908 maxband=50 maxsize1=902 maxsize2=251
N=10 g1=5367 g2=3164 #a=0 #t=25560 date=1548352967 time=433 maxband=50 maxsize1=249 maxsize2=413
N=10 g1=5450 g2=1052 #a=0 #t=6920 date=1548353123 time=198 maxband=51 maxsize1=675 maxsize2=516
N=10 g1=5487 g2=4118 #a=0 #t=35190 date=1548353194 time=952 maxband=51 maxsize1=530 maxsize2=257
N=10 g1=5542 g2=3803 #a=0 #t=6348 date=1548353298 time=171 maxband=51 maxsize1=817 maxsize2=564
N=10 g1=5542 g2=5332 #a=0 #t=10944 date=1548353310 time=275 maxband=51 maxsize1=540 maxsize2=549
N=10 g1=5543 g2=4577 #a=0 #t=11368 date=1548353348 time=765 maxband=50 maxsize1=1814 maxsize2=2286
N=10 g1=5544 g2=4818 #a=0 #t=9120 date=1548353279 time=412 maxband=51 maxsize1=640 maxsize2=885
N=10 g1=5546 g2=4555 #a=0 #t=6678 date=1548353308 time=216 maxband=63 maxsize1=508 maxsize2=356
N=10 g1=5549 g2=3290 #a=0 #t=84864 date=1548353363 time=1629 maxband=55 maxsize1=464 maxsize2=356
N=10 g1=5551 g2=3941 #a=0 #t=74232 date=1548353684 time=1856 maxband=51 maxsize1=648 maxsize2=450
N=10 g1=5552 g2=3325 #a=0 #t=48960 date=1548353399 time=1250 maxband=51 maxsize1=804 maxsize2=458
N=10 g1=5552 g2=3378 #a=0 #t=48960 date=1548353439 time=1104 maxband=51 maxsize1=680 maxsize2=605
N=10 g1=5552 g2=3941 #a=0 #t=59256 date=1548353594 time=1326 maxband=51 maxsize1=311 maxsize2=620
N=10 g1=5552 g2=4373 #a=0 #t=59256 date=1548353504 time=1813 maxband=51 maxsize1=885 maxsize2=800
N=10 g1=5553 g2=3378 #a=0 #t=61560 date=1548353520 time=1455 maxband=51 maxsize1=670 maxsize2=558
N=10 g1=5553 g2=3486 #a=0 #t=74232 date=1548353599 time=2263 maxband=51 maxsize1=845 maxsize2=607
N=10 g1=5553 g2=3739 #a=0 #t=75852 date=1548353393 time=1061 maxband=55 maxsize1=304 maxsize2=254
N=10 g1=5553 g2=5332 #a=0 #t=128016 date=1548353570 time=2337 maxband=51 maxsize1=368 maxsize2=581
N=10 g1=5556 g2=3616 #a=0 #t=28800 date=1548353327 time=8731 maxband=56 maxsize1=7632 maxsize2=11096
N=10 g1=5563 g2=3939 #a=0 #t=74232 date=1548353656 time=1620 maxband=51 maxsize1=902 maxsize2=669
N=10 g1=5563 g2=3941 #a=0 #t=74232 date=1548353658 time=1571 maxband=51 maxsize1=573 maxsize2=527
N=10 g1=5563 g2=5332 #a=0 #t=128016 date=1548353757 time=3689 maxband=51 maxsize1=480 maxsize2=718
N=10 g1=5564 g2=3378 #a=0 #t=61560 date=1548353559 time=1526 maxband=51 maxsize1=518 maxsize2=761
N=10 g1=5564 g2=3941 #a=0 #t=74232 date=1548353566 time=1324 maxband=51 maxsize1=283 maxsize2=476
N=10 g1=5564 g2=5332 #a=0 #t=128016 date=1548353684 time=3118 maxband=51 maxsize1=582 maxsize2=639
N=10 g1=5565 g2=4373 #a=0 #t=59256 date=1548353513 time=2004 maxband=51 maxsize1=1324 maxsize2=1213
N=10 g1=5565 g2=5208 #a=0 #t=101952 date=1548353325 time=1938 maxband=51 maxsize1=596 maxsize2=667
N=10 g1=5582 g2=3378 #a=0 #t=22338 date=1548353430 time=526 maxband=51 maxsize1=556 maxsize2=654
N=10 g1=5598 g2=4143 #a=0 #t=51552 date=1548353401 time=1478 maxband=52 maxsize1=647 maxsize2=646
N=10 g1=5600 g2=5563 #a=0 #t=156960 date=1548354229 time=5080 maxband=51 maxsize1=459 maxsize2=344
N=10 g1=5601 g2=3378 #a=0 #t=61560 date=1548353532 time=901 maxband=51 maxsize1=395 maxsize2=783
N=10 g1=5605 g2=3378 #a=0 #t=61560 date=1548353445 time=1184 maxband=51 maxsize1=297 maxsize2=416
N=10 g1=5608 g2=4818 #a=0 #t=27360 date=1548353405 time=363 maxband=61 maxsize1=137 maxsize2=319
N=10 g1=5617 g2=5204 #a=0 #t=54144 date=1548353430 time=938 maxband=51 maxsize1=815 maxsize2=533
N=10 g1=5617 g2=5205 #a=0 #t=54144 date=1548353431 time=791 maxband=51 maxsize1=372 maxsize2=240
N=10 g1=5617 g2=5564 #a=0 #t=54144 date=1548353730 time=989 maxband=51 maxsize1=894 maxsize2=655
N=10 g1=5643 g2=3156 #a=0 #t=21000 date=1548353576 time=680 maxband=52 maxsize1=1038 maxsize2=2449
N=10 g1=5707 g2=4818 #a=0 #t=6192 date=1548353601 time=235 maxband=51 maxsize1=420 maxsize2=327
N=10 g1=5726 g2=4180 #a=0 #t=68160 date=1548353499 time=1178 maxband=52 maxsize1=270 maxsize2=185
N=10 g1=5726 g2=5264 #a=0 #t=68160 date=1548353698 time=970 maxband=52 maxsize1=282 maxsize2=309
N=10 g1=5750 g2=5557 #a=0 #t=237024 date=1548354406 time=4818 maxband=52 maxsize1=386 maxsize2=341
N=10 g1=5758 g2=3435 #a=0 #t=51372 date=1548353882 time=954 maxband=51 maxsize1=211 maxsize2=309
N=10 g1=5764 g2=3156 #a=0 #t=73512 date=1548353991 time=1630 maxband=50 maxsize1=419 maxsize2=759
N=10 g1=5767 g2=4395 #a=0 #t=42750 date=1548353989 time=660 maxband=59 maxsize1=237 maxsize2=203
N=10 g1=5774 g2=2573 #a=0 #t=55008 date=1548353736 time=434 maxband=52 maxsize1=129 maxsize2=161
N=10 g1=5782 g2=1254 #a=0 #t=16800 date=1548353770 time=324 maxband=56 maxsize1=379 maxsize2=240
N=10 g1=5782 g2=5204 #a=0 #t=156960 date=1548353775 time=3810 maxband=51 maxsize1=378 maxsize2=372
N=10 g1=5782 g2=5552 #a=0 #t=125280 date=1548354508 time=3647 maxband=51 maxsize1=424 maxsize2=431
N=10 g1=5782 g2=5553 #a=0 #t=156960 date=1548354512 time=3258 maxband=51 maxsize1=379 maxsize2=428
N=10 g1=5782 g2=5564 #a=0 #t=156960 date=1548354540 time=4438 maxband=51 maxsize1=407 maxsize2=484
N=10 g1=5803 g2=4583 #a=0 #t=531 date=1548353837 time=35 maxband=54 maxsize1=184 maxsize2=167
N=10 g1=5806 g2=1254 #a=0 #t=9024 date=1548353855 time=347 maxband=51 maxsize1=382 maxsize2=642
N=10 g1=5806 g2=2943 #a=0 #t=15636 date=1548353859 time=682 maxband=53 maxsize1=1129 maxsize2=1358
N=10 g1=5807 g2=3926 #a=0 #t=25818 date=1548354013 time=493 maxband=67 maxsize1=442 maxsize2=455
N=10 g1=5809 g2=5203 #a=0 #t=101952 date=1548353869 time=4895 maxband=51 maxsize1=2420 maxsize2=2744
N=10 g1=5809 g2=5204 #a=0 #t=128016 date=1548353874 time=5010 maxband=51 maxsize1=607 maxsize2=629
N=10 g1=5809 g2=5205 #a=0 #t=128016 date=1548353878 time=4208 maxband=51 maxsize1=559 maxsize2=739
N=10 g1=5809 g2=5551 #a=0 #t=128016 date=1548355010 time=5683 maxband=51 maxsize1=692 maxsize2=830
N=10 g1=5809 g2=5552 #a=0 #t=101952 date=1548355013 time=3485 maxband=51 maxsize1=748 maxsize2=891
N=10 g1=5809 g2=5553 #a=0 #t=128016 date=1548355017 time=4298 maxband=51 maxsize1=559 maxsize2=623
N=10 g1=5809 g2=5564 #a=0 #t=128016 date=1548355050 time=5842 maxband=51 maxsize1=644 maxsize2=653
N=10 g1=5810 g2=3277 #a=0 #t=113712 date=1548353950 time=3469 maxband=60 maxsize1=1191 maxsize2=1002
N=10 g1=5844 g2=1331 #a=0 #t=10470 date=1548353989 time=449 maxband=56 maxsize1=411 maxsize2=428
N=10 g1=5868 g2=2942 #a=0 #t=8850 date=1548354053 time=310 maxband=62 maxsize1=1020 maxsize2=1836
N=10 g1=5910 g2=2831 #a=0 #t=12708 date=1548353993 time=264 maxband=63 maxsize1=144 maxsize2=112
N=10 g1=5916 g2=3276 #a=0 #t=45576 date=1548354251 time=1204 maxband=52 maxsize1=321 maxsize2=519
N=10 g1=5930 g2=4029 #a=0 #t=36106 date=1548354196 time=647 maxband=53 maxsize1=1039 maxsize2=1029
N=10 g1=5930 g2=5618 #a=0 #t=56844 date=1548354217 time=1004 maxband=52 maxsize1=333 maxsize2=291
N=10 g1=5931 g2=4034 #a=0 #t=11388 date=1548354199 time=301 maxband=55 maxsize1=298 maxsize2=388
N=10 g1=5931 g2=5204 #a=0 #t=74232 date=1548354180 time=1211 maxband=51 maxsize1=421 maxsize2=446
N=10 g1=5931 g2=5205 #a=0 #t=74232 date=1548354181 time=934 maxband=51 maxsize1=376 maxsize2=273
N=10 g1=5931 g2=5553 #a=0 #t=74232 date=1548354440 time=1105 maxband=51 maxsize1=463 maxsize2=413
N=10 g1=5931 g2=5563 #a=0 #t=74232 date=1548354447 time=1585 maxband=51 maxsize1=444 maxsize2=668
N=10 g1=5931 g2=5565 #a=0 #t=59256 date=1548354449 time=878 maxband=51 maxsize1=404 maxsize2=346
N=10 g1=5993 g2=3283 #a=0 #t=93696 date=1548354432 time=2178 maxband=50 maxsize1=469 maxsize2=631
N=10 g1=6005 g2=3021 #a=0 #t=105600 date=1548354505 time=3275 maxband=70 maxsize1=1167 maxsize2=1135
N=10 g1=6005 g2=3631 #a=0 #t=27780 date=1548354424 time=570 maxband=51 maxsize1=524 maxsize2=560
N=10 g1=6005 g2=4064 #a=0 #t=21660 date=1548354261 time=671 maxband=51 maxsize1=1029 maxsize2=920
N=10 g1=6005 g2=5203 #a=0 #t=125280 date=1548354398 time=2846 maxband=51 maxsize1=487 maxsize2=721
N=10 g1=6005 g2=5205 #a=0 #t=156960 date=1548354404 time=2547 maxband=51 maxsize1=442 maxsize2=353
N=10 g1=6005 g2=5546 #a=0 #t=20760 date=1548355016 time=438 maxband=51 maxsize1=881 maxsize2=899
N=10 g1=6005 g2=5563 #a=0 #t=156960 date=1548355051 time=4199 maxband=51 maxsize1=535 maxsize2=686
N=10 g1=6007 g2=4486 #a=0 #t=6792 date=1548354408 time=181 maxband=54 maxsize1=508 maxsize2=804
N=10 g1=6011 g2=3178 #a=0 #t=17238 date=1548354609 time=529 maxband=67 maxsize1=1132 maxsize2=665
N=10 g1=6011 g2=4479 #a=0 #t=27360 date=1548354417 time=361 maxband=56 maxsize1=121 maxsize2=421
N=10 g1=6046 g2=3077 #a=0 #t=43251 date=1548354593 time=704 maxband=51 maxsize1=238 maxsize2=310
N=10 g1=6052 g2=4103 #a=0 #t=24168 date=1548354577 time=392 maxband=57 maxsize1=393 maxsize2=245
N=10 g1=6087 g2=3631 #a=0 #t=7488 date=1548354663 time=203 maxband=51 maxsize1=510 maxsize2=531
N=10 g1=6087 g2=5204 #a=0 #t=54144 date=1548354487 time=1253 maxband=51 maxsize1=409 maxsize2=329
N=10 g1=6087 g2=5205 #a=0 #t=54144 date=1548354488 time=1013 maxband=51 maxsize1=471 maxsize2=268
N=10 g1=6087 g2=5542 #a=0 #t=3480 date=1548354809 time=108 maxband=51 maxsize1=521 maxsize2=536
N=10 g1=6087 g2=5564 #a=0 #t=54144 date=1548354822 time=1244 maxband=51 maxsize1=475 maxsize2=445
N=10 g1=6088 g2=3050 #a=0 #t=26349 date=1548354685 time=241 maxband=51 maxsize1=117 maxsize2=197
N=10 g1=6103 g2=3261 #a=0 #t=51372 date=1548354708 time=1051 maxband=51 maxsize1=222 maxsize2=291
N=10 g1=6104 g2=3631 #a=0 #t=12921 date=1548354703 time=205 maxband=51 maxsize1=535 maxsize2=546
N=10 g1=6104 g2=5205 #a=0 #t=74232 date=1548354698 time=1276 maxband=51 maxsize1=832 maxsize2=308
N=10 g1=6104 g2=5542 #a=0 #t=6348 date=1548355002 time=141 maxband=51 maxsize1=535 maxsize2=545
N=10 g1=6104 g2=5546 #a=0 #t=9702 date=1548355003 time=272 maxband=51 maxsize1=968 maxsize2=820
N=10 g1=6104 g2=5551 #a=0 #t=74232 date=1548355009 time=1903 maxband=51 maxsize1=570 maxsize2=510
N=10 g1=6104 g2=5552 #a=0 #t=59256 date=1548355010 time=1431 maxband=51 maxsize1=531 maxsize2=862
N=10 g1=6104 g2=5553 #a=0 #t=74232 date=1548355012 time=1280 maxband=51 maxsize1=465 maxsize2=345
N=10 g1=6104 g2=5565 #a=0 #t=59256 date=1548355023 time=1213 maxband=51 maxsize1=382 maxsize2=332
N=10 g1=6107 g2=4197 #a=0 #t=63000 date=1548354746 time=480 maxband=51 maxsize1=122 maxsize2=114
N=10 g1=6121 g2=3631 #a=0 #t=22392 date=1548354785 time=635 maxband=51 maxsize1=621 maxsize2=878
N=10 g1=6121 g2=5204 #a=0 #t=128016 date=1548354758 time=4081 maxband=51 maxsize1=1343 maxsize2=1667
N=10 g1=6121 g2=5205 #a=0 #t=128016 date=1548354762 time=3078 maxband=51 maxsize1=417 maxsize2=467
N=10 g1=6121 g2=5552 #a=0 #t=101952 date=1548355449 time=2450 maxband=51 maxsize1=834 maxsize2=751
N=10 g1=6121 g2=5553 #a=0 #t=128016 date=1548355451 time=2278 maxband=51 maxsize1=513 maxsize2=484
N=10 g1=6121 g2=5564 #a=0 #t=128016 date=1548355469 time=3091 maxband=51 maxsize1=702 maxsize2=949
N=10 g1=6122 g2=5205 #a=0 #t=27072 date=1548354744 time=507 maxband=51 maxsize1=574 maxsize2=721
N=10 g1=6131 g2=5563 #a=0 #t=20160 date=1548354904 time=401 maxband=52 maxsize1=260 maxsize2=200
N=10 g1=6242 g2=5649 #a=0 #t=39960 date=1548355082 time=370 maxband=56 maxsize1=222 maxsize2=174
N=10 g1=6260 g2=2943 #a=0 #t=8196 date=1548355096 time=185 maxband=53 maxsize1=584 maxsize2=691
N=10 g1=6267 g2=2708 #a=0 #t=12560 date=1548355133 time=300 maxband=52 maxsize1=296 maxsize2=252
N=10 g1=6275 g2=3484 #a=0 #t=2924 date=1548355159 time=91 maxband=50 maxsize1=668 maxsize2=287
N=10 g1=6283 g2=2517 #a=0 #t=55008 date=1548355135 time=440 maxband=52 maxsize1=137 maxsize2=138
N=10 g1=6295 g2=2420 #a=0 #t=1639 date=1548355147 time=102 maxband=56 maxsize1=580 maxsize2=633
N=10 g1=6333 g2=5376 #a=0 #t=120528 date=1548355387 time=1883 maxband=52 maxsize1=325 maxsize2=264
N=10 g1=6598 g2=3316 #a=0 #t=76200 date=1548355679 time=368 maxband=50 maxsize1=124 maxsize2=154
N=10 g1=6601 g2=3241 #a=0 #t=45600 date=1548355675 time=2441 maxband=54 maxsize1=1772 maxsize2=2392
N=10 g1=6631 g2=3306 #a=0 #t=28902 date=1548355718 time=637 maxband=52 maxsize1=239 maxsize2=258
N=10 g1=6658 g2=5651 #a=0 #t=12960 date=1548355579 time=228 maxband=51 maxsize1=195 maxsize2=102
N=10 g1=6658 g2=5758 #a=0 #t=18720 date=1548355605 time=542 maxband=51 maxsize1=373 maxsize2=276
N=10 g1=6658 g2=5996 #a=0 #t=21600 date=1548355683 time=480 maxband=51 maxsize1=196 maxsize2=107
N=10 g1=6662 g2=4143 #a=0 #t=51372 date=1548355775 time=1805 maxband=52 maxsize1=568 maxsize2=885
N=10 g1=6663 g2=2607 #a=0 #t=4890 date=1548355545 time=265 maxband=52 maxsize1=995 maxsize2=1119
N=10 g1=6673 g2=3248 #a=0 #t=12510 date=1548355564 time=387 maxband=51 maxsize1=662 maxsize2=294
N=10 g1=6679 g2=3491 #a=0 #t=34020 date=1548355896 time=529 maxband=56 maxsize1=278 maxsize2=225
N=10 g1=6682 g2=3550 #a=0 #t=15400 date=1548355827 time=462 maxband=50 maxsize1=364 maxsize2=188
N=10 g1=6693 g2=3191 #a=0 #t=43500 date=1548355846 time=672 maxband=52 maxsize1=206 maxsize2=540
N=10 g1=6706 g2=3560 #a=0 #t=6864 date=1548355941 time=329 maxband=52 maxsize1=913 maxsize2=1003
N=10 g1=6724 g2=4564 #a=0 #t=31500 date=1548355883 time=225 maxband=55 maxsize1=108 maxsize2=87
N=10 g1=6728 g2=4564 #a=0 #t=33750 date=1548355884 time=155 maxband=55 maxsize1=64 maxsize2=74
N=10 g1=6732 g2=3012 #a=0 #t=16404 date=1548355898 time=560 maxband=51 maxsize1=1018 maxsize2=1558
N=10 g1=6732 g2=3013 #a=0 #t=16404 date=1548355899 time=633 maxband=51 maxsize1=750 maxsize2=1188
N=10 g1=6732 g2=3233 #a=0 #t=51372 date=1548355726 time=1325 maxband=51 maxsize1=321 maxsize2=397
N=10 g1=6732 g2=3282 #a=0 #t=22338 date=1548355762 time=675 maxband=51 maxsize1=180 maxsize2=414
N=10 g1=6745 g2=5204 #a=0 #t=54144 date=1548355901 time=825 maxband=51 maxsize1=404 maxsize2=392
N=10 g1=6745 g2=5205 #a=0 #t=54144 date=1548355902 time=767 maxband=51 maxsize1=364 maxsize2=242
N=10 g1=6745 g2=5553 #a=0 #t=54144 date=1548356123 time=698 maxband=51 maxsize1=370 maxsize2=248
N=10 g1=6824 g2=2467 #a=0 #t=1149 date=1548356054 time=34 maxband=51 maxsize1=317 maxsize2=113
N=10 g1=6843 g2=3307 #a=0 #t=43251 date=1548356153 time=1030 maxband=53 maxsize1=176 maxsize2=286
N=10 g1=6879 g2=3241 #a=0 #t=63312 date=1548356187 time=2726 maxband=52 maxsize1=2394 maxsize2=1596
N=10 g1=6879 g2=3244 #a=0 #t=103320 date=1548356193 time=2332 maxband=52 maxsize1=272 maxsize2=745
N=10 g1=6879 g2=4079 #a=0 #t=42840 date=1548356160 time=668 maxband=67 maxsize1=215 maxsize2=230
N=10 g1=6880 g2=5557 #a=0 #t=113712 date=1548356605 time=3191 maxband=51 maxsize1=288 maxsize2=377
N=10 g1=6885 g2=3188 #a=0 #t=61560 date=1548356391 time=2849 maxband=52 maxsize1=1856 maxsize2=1999
N=10 g1=6885 g2=3191 #a=0 #t=61560 date=1548356397 time=2463 maxband=52 maxsize1=1193 maxsize2=2261
N=10 g1=6885 g2=3363 #a=0 #t=55980 date=1548356332 time=855 maxband=54 maxsize1=223 maxsize2=413
N=10 g1=6897 g2=2934 #a=0 #t=24120 date=1548356191 time=656 maxband=55 maxsize1=334 maxsize2=402
N=10 g1=6898 g2=2935 #a=0 #t=28620 date=1548356200 time=1059 maxband=66 maxsize1=342 maxsize2=515
N=10 g1=6898 g2=3135 #a=0 #t=43560 date=1548356368 time=1330 maxband=61 maxsize1=936 maxsize2=1767
N=10 g1=6899 g2=3550 #a=0 #t=33600 date=1548356554 time=872 maxband=55 maxsize1=416 maxsize2=208
N=10 g1=6904 g2=5544 #a=0 #t=120960 date=1548356404 time=1438 maxband=50 maxsize1=190 maxsize2=271
N=10 g1=6906 g2=3241 #a=0 #t=45600 date=1548356252 time=2792 maxband=54 maxsize1=1347 maxsize2=1003
N=10 g1=6911 g2=3241 #a=0 #t=133920 date=1548356261 time=4643 maxband=54 maxsize1=567 maxsize2=550
N=10 g1=6914 g2=3189 #a=0 #t=48552 date=1548356387 time=1020 maxband=58 maxsize1=226 maxsize2=346
N=10 g1=6925 g2=3154 #a=0 #t=11340 date=1548356451 time=513 maxband=51 maxsize1=243 maxsize2=152
N=10 g1=6933 g2=5525 #a=0 #t=49800 date=1548356775 time=1694 maxband=54 maxsize1=394 maxsize2=451
N=10 g1=6934 g2=3012 #a=0 #t=35010 date=1548356311 time=948 maxband=51 maxsize1=863 maxsize2=1823
N=10 g1=6934 g2=3013 #a=0 #t=35010 date=1548356312 time=908 maxband=51 maxsize1=608 maxsize2=1569
N=10 g1=6934 g2=3233 #a=0 #t=91620 date=1548356296 time=2103 maxband=51 maxsize1=395 maxsize2=997
N=10 g1=6934 g2=3282 #a=0 #t=55980 date=1548356360 time=1542 maxband=51 maxsize1=239 maxsize2=744
N=10 g1=6935 g2=3032 #a=0 #t=55320 date=1548356324 time=1098 maxband=54 maxsize1=352 maxsize2=332
N=10 g1=6944 g2=3189 #a=0 #t=55980 date=1548356469 time=1345 maxband=52 maxsize1=794 maxsize2=1478
N=10 g1=6945 g2=3155 #a=0 #t=11148 date=1548356438 time=392 maxband=51 maxsize1=1015 maxsize2=906
N=10 g1=6946 g2=3015 #a=0 #t=54240 date=1548356405 time=2489 maxband=50 maxsize1=696 maxsize2=2612
N=10 g1=6946 g2=5203 #a=0 #t=125280 date=1548356315 time=2901 maxband=51 maxsize1=411 maxsize2=622
N=10 g1=6946 g2=5204 #a=0 #t=156960 date=1548356318 time=3043 maxband=51 maxsize1=493 maxsize2=344
N=10 g1=6946 g2=5551 #a=0 #t=156960 date=1548356862 time=3767 maxband=51 maxsize1=495 maxsize2=481
N=10 g1=6947 g2=4065 #a=0 #t=28860 date=1548356321 time=759 maxband=68 maxsize1=510 maxsize2=603
N=10 g1=6948 g2=5205 #a=0 #t=156960 date=1548356327 time=2194 maxband=51 maxsize1=364 maxsize2=290
N=10 g1=6948 g2=5553 #a=0 #t=156960 date=1548356837 time=2288 maxband=51 maxsize1=380 maxsize2=426
N=10 g1=6967 g2=3493 #a=0 #t=31740 date=1548356544 time=563 maxband=50 maxsize1=183 maxsize2=140
N=10 g1=7037 g2=2698 #a=0 #t=6180 date=1548356569 time=153 maxband=54 maxsize1=336 maxsize2=359
N=10 g1=7039 g2=3483 #a=0 #t=15870 date=1548356742 time=767 maxband=66 maxsize1=3422 maxsize2=1226
N=10 g1=7040 g2=3244 #a=0 #t=33096 date=1548356591 time=857 maxband=58 maxsize1=469 maxsize2=1415
N=10 g1=7063 g2=2935 #a=0 #t=28620 date=1548356477 time=3368 maxband=74 maxsize1=2146 maxsize2=5377
N=10 g1=7063 g2=3170 #a=0 #t=41220 date=1548356839 time=2520 maxband=52 maxsize1=1711 maxsize2=1673
N=10 g1=7120 g2=2936 #a=0 #t=16560 date=1548356794 time=322 maxband=56 maxsize1=214 maxsize2=336
N=10 g1=7191 g2=4068 #a=0 #t=15000 date=1548356920 time=718 maxband=65 maxsize1=1294 maxsize2=2273
N=10 g1=7220 g2=3159 #a=0 #t=5976 date=1548357042 time=468 maxband=50 maxsize1=502 maxsize2=1500
N=10 g1=7220 g2=3232 #a=0 #t=28740 date=1548356985 time=2298 maxband=60 maxsize1=655 maxsize2=1716
N=10 g1=7221 g2=3159 #a=0 #t=17424 date=1548356957 time=678 maxband=50 maxsize1=802 maxsize2=907
N=10 g1=7221 g2=3225 #a=0 #t=32016 date=1548356978 time=1089 maxband=62 maxsize1=1997 maxsize2=1376
N=10 g1=7222 g2=5204 #a=0 #t=61560 date=1548356769 time=1864 maxband=51 maxsize1=3328 maxsize2=636
N=10 g1=7222 g2=5551 #a=0 #t=61560 date=1548357173 time=2283 maxband=51 maxsize1=630 maxsize2=1233
N=10 g1=7222 g2=5552 #a=0 #t=48960 date=1548357174 time=1460 maxband=51 maxsize1=518 maxsize2=472
N=10 g1=7222 g2=5553 #a=0 #t=61560 date=1548357176 time=1753 maxband=51 maxsize1=489 maxsize2=458
N=10 g1=7222 g2=5564 #a=0 #t=61560 date=1548357189 time=2040 maxband=51 maxsize1=916 maxsize2=671
N=10 g1=7224 g2=5204 #a=0 #t=74232 date=1548356978 time=1293 maxband=51 maxsize1=859 maxsize2=365
N=10 g1=7224 g2=5205 #a=0 #t=74232 date=1548356979 time=1131 maxband=51 maxsize1=388 maxsize2=352
N=10 g1=7224 g2=5552 #a=0 #t=59256 date=1548357256 time=1310 maxband=51 maxsize1=601 maxsize2=337
N=10 g1=7224 g2=5553 #a=0 #t=74232 date=1548357257 time=1127 maxband=51 maxsize1=375 maxsize2=300
N=10 g1=7224 g2=5564 #a=0 #t=74232 date=1548357268 time=1637 maxband=51 maxsize1=532 maxsize2=320
N=10 g1=7244 g2=3346 #a=0 #t=25290 date=1548357126 time=611 maxband=60 maxsize1=386 maxsize2=271
N=10 g1=7247 g2=3224 #a=0 #t=12330 date=1548356860 time=704 maxband=50 maxsize1=1574 maxsize2=628
N=10 g1=7275 g2=636 #a=0 #t=8000 date=1548356872 time=306 maxband=56 maxsize1=324 maxsize2=631
N=10 g1=7276 g2=800 #a=0 #t=8916 date=1548357071 time=362 maxband=50 maxsize1=237 maxsize2=292
N=10 g1=7299 g2=3170 #a=0 #t=41220 date=1548357342 time=1003 maxband=57 maxsize1=470 maxsize2=484
N=10 g1=7327 g2=882 #a=0 #t=2570 date=1548357198 time=111 maxband=53 maxsize1=178 maxsize2=138
N=10 g1=7364 g2=5205 #a=0 #t=61560 date=1548357297 time=917 maxband=51 maxsize1=409 maxsize2=330
N=10 g1=7364 g2=5553 #a=0 #t=61560 date=1548357542 time=971 maxband=51 maxsize1=403 maxsize2=364
N=10 g1=7364 g2=5565 #a=0 #t=48960 date=1548357551 time=985 maxband=51 maxsize1=511 maxsize2=691
N=10 g1=7365 g2=5203 #a=0 #t=101952 date=1548357150 time=2852 maxband=51 maxsize1=888 maxsize2=668
N=10 g1=7365 g2=5204 #a=0 #t=128016 date=1548357153 time=2827 maxband=51 maxsize1=460 maxsize2=544
N=10 g1=7365 g2=5205 #a=0 #t=128016 date=1548357155 time=2218 maxband=51 maxsize1=389 maxsize2=296
N=10 g1=7365 g2=5551 #a=0 #t=128016 date=1548357755 time=3634 maxband=51 maxsize1=399 maxsize2=567
N=10 g1=7365 g2=5552 #a=0 #t=101952 date=1548357758 time=2761 maxband=51 maxsize1=642 maxsize2=533
N=10 g1=7365 g2=5553 #a=0 #t=128016 date=1548357761 time=2424 maxband=51 maxsize1=378 maxsize2=279
N=10 g1=7365 g2=5563 #a=0 #t=128016 date=1548357779 time=4599 maxband=51 maxsize1=593 maxsize2=670
N=10 g1=7365 g2=5565 #a=0 #t=101952 date=1548357785 time=2447 maxband=51 maxsize1=404 maxsize2=581
N=10 g1=7371 g2=3475 #a=0 #t=5880 date=1548357407 time=220 maxband=55 maxsize1=1102 maxsize2=451
N=10 g1=7380 g2=3135 #a=0 #t=20640 date=1548357430 time=474 maxband=56 maxsize1=889 maxsize2=691
N=10 g1=7432 g2=189 #a=0 #t=3480 date=1548357460 time=107 maxband=50 maxsize1=185 maxsize2=208
N=10 g1=7435 g2=3139 #a=0 #t=16560 date=1548357356 time=519 maxband=61 maxsize1=608 maxsize2=770
N=10 g1=7454 g2=1384 #a=0 #t=840 date=1548357541 time=16 maxband=51 maxsize1=125 maxsize2=172
N=10 g1=7464 g2=2692 #a=0 #t=5040 date=1548357551 time=251 maxband=51 maxsize1=534 maxsize2=868
N=10 g1=7624 g2=5844 #a=0 #t=59256 date=1548358516 time=3312 maxband=52 maxsize1=477 maxsize2=269
N=10 g1=7704 g2=3077 #a=0 #t=20103 date=1548357922 time=259 maxband=51 maxsize1=178 maxsize2=175
N=10 g1=7722 g2=5246 #a=0 #t=112896 date=1548357941 time=1299 maxband=55 maxsize1=220 maxsize2=396
N=10 g1=8063 g2=3322 #a=0 #t=2388 date=1548358362 time=323 maxband=79 maxsize1=444 maxsize2=574
N=10 g1=8083 g2=6631 #a=0 #t=1346 date=1548358389 time=150 maxband=59 maxsize1=596 maxsize2=537
N=10 g1=8083 g2=6694 #a=0 #t=4800 date=1548358395 time=276 maxband=52 maxsize1=616 maxsize2=1434
N=10 g1=8084 g2=7037 #a=0 #t=6180 date=1548358433 time=149 maxband=54 maxsize1=174 maxsize2=189
N=10 g1=8098 g2=4180 #a=0 #t=42624 date=1548358454 time=941 maxband=50 maxsize1=289 maxsize2=243
N=10 g1=8104 g2=4128 #a=0 #t=23376 date=1548358415 time=373 maxband=67 maxsize1=136 maxsize2=203
N=10 g1=8110 g2=3233 #a=0 #t=17424 date=1548358392 time=620 maxband=58 maxsize1=667 maxsize2=1345
N=10 g1=8137 g2=3243 #a=0 #t=30624 date=1548358429 time=903 maxband=52 maxsize1=258 maxsize2=418
N=10 g1=8165 g2=3134 #a=0 #t=14490 date=1548358525 time=509 maxband=57 maxsize1=144 maxsize2=121
N=10 g1=8192 g2=3148 #a=0 #t=24624 date=1548358624 time=1174 maxband=52 maxsize1=675 maxsize2=1256
N=10 g1=8192 g2=4371 #a=0 #t=18720 date=1548358617 time=372 maxband=51 maxsize1=254 maxsize2=299
N=10 g1=8194 g2=4345 #a=0 #t=6000 date=1548358656 time=1123 maxband=82 maxsize1=4414 maxsize2=2596
N=10 g1=8196 g2=2618 #a=0 #t=8262 date=1548358532 time=263 maxband=50 maxsize1=588 maxsize2=2818
N=10 g1=8198 g2=3148 #a=0 #t=24396 date=1548358621 time=1487 maxband=52 maxsize1=957 maxsize2=2812
N=10 g1=8199 g2=4823 #a=0 #t=18144 date=1548358519 time=362 maxband=51 maxsize1=184 maxsize2=166
N=10 g1=8202 g2=3148 #a=0 #t=24624 date=1548358597 time=658 maxband=52 maxsize1=358 maxsize2=550
N=10 g1=8202 g2=5564 #a=0 #t=54144 date=1548358720 time=881 maxband=51 maxsize1=411 maxsize2=343
N=10 g1=8212 g2=3148 #a=0 #t=46776 date=1548358753 time=1780 maxband=52 maxsize1=582 maxsize2=1075
N=10 g1=8214 g2=3179 #a=0 #t=17256 date=1548358654 time=1369 maxband=55 maxsize1=1996 maxsize2=3929
N=10 g1=8215 g2=2767 #a=0 #t=17280 date=1548358574 time=366 maxband=55 maxsize1=275 maxsize2=499
N=10 g1=8224 g2=653 #a=0 #t=11340 date=1548358568 time=199 maxband=50 maxsize1=247 maxsize2=241
N=10 g1=8230 g2=3148 #a=0 #t=24624 date=1548358672 time=646 maxband=52 maxsize1=402 maxsize2=991
N=10 g1=8230 g2=3510 #a=0 #t=27360 date=1548358737 time=569 maxband=51 maxsize1=220 maxsize2=369
N=10 g1=8231 g2=2771 #a=0 #t=12420 date=1548358637 time=209 maxband=56 maxsize1=241 maxsize2=173
N=10 g1=8238 g2=3150 #a=0 #t=2520 date=1548358719 time=112 maxband=51 maxsize1=250 maxsize2=389
N=10 g1=8245 g2=2941 #a=0 #t=6120 date=1548358620 time=282 maxband=51 maxsize1=465 maxsize2=388
N=10 g1=8271 g2=2720 #a=0 #t=4260 date=1548358661 time=83 maxband=51 maxsize1=152 maxsize2=164
N=10 g1=8315 g2=884 #a=0 #t=6000 date=1548358738 time=190 maxband=56 maxsize1=133 maxsize2=289
N=10 g1=8317 g2=3768 #a=0 #t=4611 date=1548358766 time=133 maxband=55 maxsize1=140 maxsize2=486
N=10 g1=8391 g2=2939 #a=0 #t=14154 date=1548358842 time=307 maxband=51 maxsize1=233 maxsize2=284
N=10 g1=8447 g2=4346 #a=0 #t=1922 date=1548358911 time=27 maxband=58 maxsize1=142 maxsize2=81
N=10 g1=8622 g2=5266 #a=0 #t=12228 date=1548359070 time=251 maxband=52 maxsize1=99 maxsize2=148
N=10 g1=8627 g2=2801 #a=0 #t=389 date=1548359053 time=194 maxband=92 maxsize1=1369 maxsize2=522
N=10 g1=8668 g2=2609 #a=0 #t=10644 date=1548359094 time=224 maxband=50 maxsize1=239 maxsize2=180
N=10 g1=8689 g2=8084 #a=0 #t=4566 date=1548359100 time=131 maxband=54 maxsize1=318 maxsize2=206
N=10 g1=8691 g2=8084 #a=0 #t=3114 date=1548359103 time=282 maxband=54 maxsize1=614 maxsize2=423
N=10 g1=8692 g2=2940 #a=0 #t=8924 date=1548359155 time=1021 maxband=54 maxsize1=1376 maxsize2=1466
N=10 g1=8702 g2=2698 #a=0 #t=13680 date=1548359123 time=278 maxband=54 maxsize1=151 maxsize2=249
N=10 g1=8725 g2=3581 #a=0 #t=16104 date=1548359219 time=261 maxband=50 maxsize1=168 maxsize2=271
N=10 g1=8742 g2=3267 #a=0 #t=16350 date=1548358999 time=388 maxband=58 maxsize1=438 maxsize2=564
N=10 g1=8758 g2=1086 #a=0 #t=6292 date=1548359105 time=1092 maxband=50 maxsize1=2598 maxsize2=2498
N=10 g1=8758 g2=2598 #a=0 #t=4625 date=1548359244 time=232 maxband=52 maxsize1=499 maxsize2=710
N=10 g1=8766 g2=3249 #a=0 #t=8450 date=1548359273 time=284 maxband=50 maxsize1=407 maxsize2=513
N=10 g1=8795 g2=3153 #a=0 #t=6168 date=1548359346 time=207 maxband=66 maxsize1=471 maxsize2=1273
N=10 g1=8844 g2=8084 #a=0 #t=1647 date=1548359328 time=47 maxband=54 maxsize1=217 maxsize2=124
N=10 g1=8872 g2=3484 #a=0 #t=2828 date=1548359409 time=106 maxband=50 maxsize1=615 maxsize2=239
N=10 g1=8897 g2=2552 #a=0 #t=6192 date=1548359387 time=246 maxband=54 maxsize1=447 maxsize2=768
N=10 g1=8905 g2=4053 #a=0 #t=12510 date=1548359399 time=348 maxband=51 maxsize1=151 maxsize2=217
N=10 g1=8987 g2=650 #a=0 #t=6204 date=1548359490 time=65 maxband=50 maxsize1=93 maxsize2=93
N=10 g1=9034 g2=2535 #a=0 #t=10632 date=1548359542 time=377 maxband=84 maxsize1=408 maxsize2=1120
N=10 g1=9041 g2=2947 #a=0 #t=51624 date=1548359533 time=1235 maxband=50 maxsize1=286 maxsize2=248
N=10 g1=9065 g2=2552 #a=0 #t=30240 date=1548359574 time=544 maxband=52 maxsize1=180 maxsize2=256
N=10 g1=9104 g2=2499 #a=0 #t=9536 date=1548359661 time=182 maxband=51 maxsize1=258 maxsize2=424
N=10 g1=9105 g2=2938 #a=0 #t=16560 date=1548359692 time=1130 maxband=51 maxsize1=478 maxsize2=837
N=10 g1=9149 g2=3169 #a=0 #t=41220 date=1548359917 time=1116 maxband=53 maxsize1=471 maxsize2=1067
N=10 g1=9189 g2=2598 #a=0 #t=12390 date=1548359669 time=238 maxband=52 maxsize1=143 maxsize2=141
N=10 g1=9227 g2=540 #a=0 #t=10560 date=1548359935 time=305 maxband=54 maxsize1=140 maxsize2=395
N=10 g1=9227 g2=635 #a=0 #t=15120 date=1548359948 time=554 maxband=54 maxsize1=333 maxsize2=775
N=10 g1=9228 g2=2759 #a=0 #t=3300 date=1548359966 time=51 maxband=55 maxsize1=122 maxsize2=85
N=10 g1=9321 g2=2709 #a=0 #t=8640 date=1548360103 time=197 maxband=51 maxsize1=123 maxsize2=140
N=10 g1=9520 g2=2531 #a=0 #t=8332 date=1548360399 time=117 maxband=51 maxsize1=122 maxsize2=264
N=10 g1=9640 g2=2532 #a=0 #t=9280 date=1548360514 time=230 maxband=55 maxsize1=274 maxsize2=616
N=10 g1=12387 g2=7016 #a=0 #t=15120 date=1548362161 time=348 maxband=54 maxsize1=325 maxsize2=528
N=10 g1=12387 g2=8223 #a=0 #t=15120 date=1548362306 time=178 maxband=51 maxsize1=193 maxsize2=320
N=10 g1=12388 g2=6900 #a=0 #t=15960 date=1548362299 time=164 maxband=50 maxsize1=127 maxsize2=156
N=10 g1=12388 g2=6953 #a=0 #t=15960 date=1548362305 time=181 maxband=50 maxsize1=174 maxsize2=195
N=10 g1=12388 g2=7032 #a=0 #t=6884 date=1548362312 time=97 maxband=50 maxsize1=163 maxsize2=173
N=10 g1=12388 g2=7045 #a=0 #t=6884 date=1548362313 time=101 maxband=50 maxsize1=190 maxsize2=227
N=10 g1=12456 g2=6744 #a=0 #t=1205 date=1548362352 time=127 maxband=57 maxsize1=1144 maxsize2=566
N=10 g1=12468 g2=7037 #a=0 #t=3378 date=1548362344 time=70 maxband=54 maxsize1=146 maxsize2=322
N=10 g1=12468 g2=8689 #a=0 #t=2778 date=1548362339 time=81 maxband=54 maxsize1=209 maxsize2=245
N=10 g1=12468 g2=8846 #a=0 #t=1662 date=1548362331 time=42 maxband=54 maxsize1=416 maxsize2=161
N=10 g1=12468 g2=8848 #a=0 #t=7980 date=1548362331 time=210 maxband=54 maxsize1=95 maxsize2=109
N=10 g1=12692 g2=6799 #a=0 #t=13860 date=1548362516 time=272 maxband=57 maxsize1=262 maxsize2=144
N=10 g1=12692 g2=7069 #a=0 #t=23580 date=1548362494 time=555 maxband=56 maxsize1=455 maxsize2=336
N=10 g1=12696 g2=8123 #a=0 #t=8250 date=1548362437 time=208 maxband=50 maxsize1=591 maxsize2=445
N=10 g1=12696 g2=8266 #a=0 #t=12758 date=1548362467 time=193 maxband=51 maxsize1=275 maxsize2=324
N=10 g1=12698 g2=6695 #a=0 #t=10680 date=1548362500 time=920 maxband=64 maxsize1=2584 maxsize2=1041
N=10 g1=12698 g2=8198 #a=0 #t=4596 date=1548362462 time=639 maxband=52 maxsize1=3740 maxsize2=1809
N=10 g1=12700 g2=5760 #a=0 #t=15222 date=1548362462 time=415 maxband=53 maxsize1=578 maxsize2=566
N=10 g1=12700 g2=5811 #a=0 #t=15222 date=1548362480 time=399 maxband=53 maxsize1=1022 maxsize2=537
N=10 g1=12712 g2=5025 #a=0 #t=8792 date=1548362455 time=42 maxband=52 maxsize1=94 maxsize2=134
N=10 g1=12728 g2=9103 #a=0 #t=6088 date=1548362487 time=184 maxband=58 maxsize1=464 maxsize2=514
N=10 g1=12774 g2=6826 #a=0 #t=5200 date=1548362530 time=924 maxband=108 maxsize1=1199 maxsize2=781
N=10 g1=12793 g2=3483 #a=0 #t=4505 date=1548362579 time=285 maxband=53 maxsize1=1623 maxsize2=487
N=10 g1=12793 g2=4177 #a=0 #t=2480 date=1548362564 time=253 maxband=53 maxsize1=1684 maxsize2=487
N=10 g1=12793 g2=5723 #a=0 #t=3506 date=1548362574 time=205 maxband=53 maxsize1=1250 maxsize2=548
N=10 g1=12833 g2=7148 #a=0 #t=47400 date=1548362767 time=456 maxband=52 maxsize1=577 maxsize2=122
N=10 g1=12861 g2=5724 #a=0 #t=67584 date=1548362707 time=875 maxband=60 maxsize1=325 maxsize2=141
N=10 g1=12896 g2=4114 #a=0 #t=17364 date=1548362758 time=177 maxband=51 maxsize1=169 maxsize2=101
N=10 g1=12896 g2=5716 #a=0 #t=40080 date=1548362791 time=323 maxband=51 maxsize1=203 maxsize2=114
N=10 g1=12896 g2=6046 #a=0 #t=40080 date=1548362772 time=433 maxband=51 maxsize1=132 maxsize2=161
N=10 g1=12896 g2=7690 #a=0 #t=10536 date=1548362761 time=74 maxband=51 maxsize1=91 maxsize2=64
N=10 g1=12896 g2=7715 #a=0 #t=30912 date=1548362765 time=254 maxband=51 maxsize1=90 maxsize2=80
N=10 g1=12948 g2=9354 #a=0 #t=12800 date=1548362865 time=187 maxband=50 maxsize1=466 maxsize2=237
N=10 g1=12950 g2=6718 #a=0 #t=2470 date=1548362896 time=297 maxband=57 maxsize1=667 maxsize2=407
N=10 g1=12951 g2=8412 #a=0 #t=1328 date=1548362696 time=359 maxband=50 maxsize1=12034 maxsize2=512
N=10 g1=12951 g2=8883 #a=0 #t=2348 date=1548362852 time=41 maxband=50 maxsize1=485 maxsize2=233
N=10 g1=12953 g2=4002 #a=0 #t=5370 date=1548362850 time=132 maxband=57 maxsize1=255 maxsize2=125
N=10 g1=12954 g2=9637 #a=0 #t=8356 date=1548362858 time=269 maxband=58 maxsize1=926 maxsize2=243
N=10 g1=12956 g2=9505 #a=0 #t=2118 date=1548362909 time=62 maxband=51 maxsize1=415 maxsize2=178
N=10 g1=12961 g2=1589 #a=0 #t=684 date=1548362870 time=1592 maxband=94 maxsize1=4665 maxsize2=5095
N=10 g1=12961 g2=6340 #a=0 #t=15596 date=1548362951 time=342 maxband=60 maxsize1=1250 maxsize2=452
N=10 g1=12965 g2=4512 #a=0 #t=9392 date=1548362882 time=1312 maxband=55 maxsize1=5674 maxsize2=2315
N=10 g1=12965 g2=6006 #a=0 #t=15240 date=1548362868 time=1064 maxband=73 maxsize1=3441 maxsize2=1779
N=10 g1=12965 g2=8873 #a=0 #t=6644 date=1548362884 time=483 maxband=74 maxsize1=3152 maxsize2=560
N=10 g1=12972 g2=7040 #a=0 #t=8268 date=1548362980 time=337 maxband=60 maxsize1=1177 maxsize2=394
N=10 g1=12973 g2=3513 #a=0 #t=20760 date=1548362966 time=647 maxband=62 maxsize1=2073 maxsize2=702
N=10 g1=12973 g2=3733 #a=0 #t=11040 date=1548362953 time=1644 maxband=55 maxsize1=1981 maxsize2=4503
N=10 g1=12975 g2=3518 #a=0 #t=16860 date=1548362941 time=243 maxband=51 maxsize1=366 maxsize2=231
N=10 g1=12975 g2=4443 #a=0 #t=7680 date=1548362874 time=247 maxband=51 maxsize1=429 maxsize2=186
N=10 g1=12976 g2=5642 #a=0 #t=25776 date=1548362920 time=1512 maxband=52 maxsize1=1508 maxsize2=1011
N=10 g1=12976 g2=6706 #a=0 #t=25776 date=1548363031 time=1606 maxband=52 maxsize1=1767 maxsize2=509
N=10 g1=12976 g2=8194 #a=0 #t=39240 date=1548362946 time=1415 maxband=50 maxsize1=1598 maxsize2=423
N=10 g1=12981 g2=5769 #a=0 #t=30720 date=1548362929 time=982 maxband=50 maxsize1=3502 maxsize2=1543
N=10 g1=12981 g2=8201 #a=0 #t=18560 date=1548362922 time=588 maxband=50 maxsize1=503 maxsize2=2314
N=10 g1=12985 g2=6972 #a=0 #t=11080 date=1548362921 time=503 maxband=84 maxsize1=1505 maxsize2=501
N=10 g1=12986 g2=6677 #a=0 #t=13860 date=1548362951 time=2702 maxband=51 maxsize1=3556 maxsize2=3432
N=10 g1=12987 g2=5643 #a=0 #t=21072 date=1548362931 time=534 maxband=52 maxsize1=1070 maxsize2=426
N=10 g1=12987 g2=8294 #a=0 #t=25776 date=1548363000 time=647 maxband=52 maxsize1=577 maxsize2=273
N=10 g1=12988 g2=5267 #a=0 #t=31800 date=1548362947 time=634 maxband=54 maxsize1=1039 maxsize2=396
N=10 g1=12988 g2=5571 #a=0 #t=47400 date=1548363074 time=952 maxband=57 maxsize1=1684 maxsize2=299
N=10 g1=12990 g2=5564 #a=0 #t=19872 date=1548363013 time=567 maxband=58 maxsize1=1010 maxsize2=590
N=10 g1=12994 g2=5809 #a=0 #t=18714 date=1548362968 time=929 maxband=50 maxsize1=1706 maxsize2=1010
N=10 g1=12994 g2=6333 #a=0 #t=6774 date=1548362994 time=321 maxband=53 maxsize1=877 maxsize2=540
N=10 g1=12995 g2=6009 #a=0 #t=25776 date=1548362934 time=744 maxband=50 maxsize1=368 maxsize2=262
N=10 g1=12997 g2=8837 #a=0 #t=5184 date=1548362934 time=125 maxband=50 maxsize1=347 maxsize2=178
N=10 g1=13005 g2=4872 #a=0 #t=11768 date=1548362969 time=279 maxband=72 maxsize1=407 maxsize2=356
N=10 g1=13005 g2=6007 #a=0 #t=21656 date=1548362952 time=1376 maxband=68 maxsize1=3207 maxsize2=4794
N=10 g1=13007 g2=7037 #a=0 #t=20640 date=1548363144 time=602 maxband=54 maxsize1=390 maxsize2=372
N=10 g1=13007 g2=8689 #a=0 #t=17112 date=1548362997 time=337 maxband=54 maxsize1=332 maxsize2=281
N=10 g1=13007 g2=8839 #a=0 #t=13560 date=1548362946 time=533 maxband=54 maxsize1=4773 maxsize2=702
N=10 g1=13007 g2=8844 #a=0 #t=6020 date=1548362947 time=87 maxband=54 maxsize1=195 maxsize2=189
N=10 g1=13007 g2=8846 #a=0 #t=8100 date=1548362947 time=156 maxband=54 maxsize1=309 maxsize2=190
N=10 g1=13009 g2=5270 #a=0 #t=105792 date=1548363052 time=2598 maxband=59 maxsize1=735 maxsize2=414
N=10 g1=13011 g2=4509 #a=0 #t=16740 date=1548362993 time=1105 maxband=58 maxsize1=1852 maxsize2=3096
N=10 g1=13011 g2=6004 #a=0 #t=10944 date=1548362964 time=271 maxband=51 maxsize1=546 maxsize2=237
N=10 g1=13015 g2=3027 #a=0 #t=48744 date=1548362997 time=565 maxband=51 maxsize1=321 maxsize2=446
N=10 g1=13017 g2=4839 #a=0 #t=16740 date=1548362983 time=157 maxband=53 maxsize1=489 maxsize2=191
N=10 g1=13019 g2=7060 #a=0 #t=32880 date=1548363050 time=784 maxband=58 maxsize1=900 maxsize2=459
N=10 g1=13026 g2=5247 #a=0 #t=50832 date=1548363008 time=494 maxband=52 maxsize1=658 maxsize2=413
N=10 g1=13035 g2=8734 #a=0 #t=13764 date=1548363099 time=967 maxband=53 maxsize1=1228 maxsize2=775
N=10 g1=13044 g2=4403 #a=0 #t=50616 date=1548363042 time=646 maxband=51 maxsize1=343 maxsize2=130
N=10 g1=13044 g2=5999 #a=0 #t=56292 date=1548363415 time=839 maxband=51 maxsize1=167 maxsize2=140
N=10 g1=13051 g2=4719 #a=0 #t=39960 date=1548363184 time=915 maxband=52 maxsize1=321 maxsize2=548
N=10 g1=13052 g2=8406 #a=0 #t=3428 date=1548362865 time=920 maxband=60 maxsize1=1408 maxsize2=947
N=10 g1=13054 g2=6843 #a=0 #t=21696 date=1548363090 time=713 maxband=50 maxsize1=1191 maxsize2=717
N=10 g1=13054 g2=8237 #a=0 #t=960 date=1548363170 time=97 maxband=57 maxsize1=312 maxsize2=387
N=10 g1=13076 g2=6013 #a=0 #t=26648 date=1548363153 time=516 maxband=56 maxsize1=552 maxsize2=175
N=10 g1=13092 g2=3719 #a=0 #t=20672 date=1548363221 time=420 maxband=51 maxsize1=263 maxsize2=500
N=10 g1=13092 g2=4403 #a=0 #t=27072 date=1548363188 time=332 maxband=51 maxsize1=250 maxsize2=143
N=10 g1=13097 g2=5724 #a=0 #t=61760 date=1548363290 time=1323 maxband=53 maxsize1=502 maxsize2=452
N=10 g1=13101 g2=5546 #a=0 #t=18984 date=1548363477 time=352 maxband=56 maxsize1=577 maxsize2=300
N=10 g1=13118 g2=5756 #a=0 #t=67584 date=1548363383 time=1383 maxband=53 maxsize1=1869 maxsize2=736
N=10 g1=13136 g2=5203 #a=0 #t=61632 date=1548363331 time=1442 maxband=51 maxsize1=2496 maxsize2=492
N=10 g1=13136 g2=5563 #a=0 #t=69984 date=1548363638 time=1919 maxband=51 maxsize1=844 maxsize2=514
N=10 g1=13188 g2=5205 #a=0 #t=69984 date=1548363452 time=669 maxband=51 maxsize1=923 maxsize2=507
N=10 g1=13188 g2=5605 #a=0 #t=69984 date=1548363452 time=733 maxband=51 maxsize1=790 maxsize2=322
N=10 g1=13286 g2=8082 #a=0 #t=1536 date=1548363584 time=68 maxband=54 maxsize1=307 maxsize2=374
N=10 g1=13286 g2=9143 #a=0 #t=4304 date=1548363616 time=341 maxband=78 maxsize1=428 maxsize2=1248
N=10 g1=13302 g2=6354 #a=0 #t=37440 date=1548363688 time=244 maxband=59 maxsize1=262 maxsize2=183
N=10 g1=13324 g2=4218 #a=0 #t=23976 date=1548363681 time=252 maxband=51 maxsize1=205 maxsize2=196
N=10 g1=13324 g2=5829 #a=0 #t=17136 date=1548363734 time=215 maxband=59 maxsize1=211 maxsize2=258
N=10 g1=13344 g2=7323 #a=0 #t=27250 date=1548363721 time=463 maxband=51 maxsize1=309 maxsize2=496
N=10 g1=13362 g2=3156 #a=0 #t=19668 date=1548363756 time=380 maxband=82 maxsize1=737 maxsize2=785
N=10 g1=13364 g2=4114 #a=0 #t=17364 date=1548363731 time=276 maxband=51 maxsize1=154 maxsize2=136
N=10 g1=13364 g2=4425 #a=0 #t=14964 date=1548363711 time=138 maxband=51 maxsize1=89 maxsize2=153
N=10 g1=13364 g2=6618 #a=0 #t=32532 date=1548363791 time=501 maxband=51 maxsize1=148 maxsize2=156
N=10 g1=13364 g2=6704 #a=0 #t=32532 date=1548363838 time=395 maxband=51 maxsize1=198 maxsize2=208
N=10 g1=13391 g2=7613 #a=0 #t=36882 date=1548363768 time=400 maxband=52 maxsize1=105 maxsize2=89
N=10 g1=13411 g2=8231 #a=0 #t=27250 date=1548363836 time=219 maxband=65 maxsize1=279 maxsize2=252
N=10 g1=13413 g2=4177 #a=0 #t=9462 date=1548363864 time=741 maxband=52 maxsize1=5164 maxsize2=1094
N=10 g1=13413 g2=5561 #a=0 #t=22008 date=1548364005 time=631 maxband=52 maxsize1=4433 maxsize2=2923
N=10 g1=13413 g2=7619 #a=0 #t=32700 date=1548363822 time=347 maxband=54 maxsize1=222 maxsize2=120
N=10 g1=13449 g2=5719 #a=0 #t=13080 date=1548363894 time=321 maxband=51 maxsize1=286 maxsize2=122
N=10 g1=13466 g2=1526 #a=0 #t=9544 date=1548363941 time=67 maxband=50 maxsize1=209 maxsize2=205
N=10 g1=13467 g2=1265 #a=0 #t=16048 date=1548363922 time=99 maxband=56 maxsize1=234 maxsize2=175
N=10 g1=13467 g2=1348 #a=0 #t=16048 date=1548363928 time=109 maxband=56 maxsize1=260 maxsize2=302
N=10 g1=13495 g2=12546 #a=0 #t=2452 date=1548363954 time=28 maxband=51 maxsize1=117 maxsize2=125
N=10 g1=13501 g2=6256 #a=0 #t=16752 date=1548364069 time=342 maxband=58 maxsize1=353 maxsize2=253
N=10 g1=13503 g2=3185 #a=0 #t=20060 date=1548364038 time=946 maxband=55 maxsize1=2139 maxsize2=947
N=10 g1=13503 g2=12973 #a=0 #t=9128 date=1548363975 time=1030 maxband=55 maxsize1=2426 maxsize2=1782
N=10 g1=13513 g2=12988 #a=0 #t=11236 date=1548363831 time=185 maxband=82 maxsize1=665 maxsize2=893
N=10 g1=13515 g2=3180 #a=0 #t=16200 date=1548364022 time=1424 maxband=58 maxsize1=6267 maxsize2=4449
N=10 g1=13515 g2=3232 #a=0 #t=31752 date=1548363980 time=541 maxband=58 maxsize1=1215 maxsize2=807
N=10 g1=13593 g2=3631 #a=0 #t=20304 date=1548364089 time=273 maxband=51 maxsize1=486 maxsize2=383
N=10 g1=13593 g2=5552 #a=0 #t=90432 date=1548364370 time=2481 maxband=51 maxsize1=22464 maxsize2=1156
N=10 g1=13616 g2=5603 #a=0 #t=83560 date=1548363944 time=968 maxband=52 maxsize1=304 maxsize2=133
N=10 g1=13723 g2=4667 #a=0 #t=11772 date=1548364322 time=175 maxband=56 maxsize1=143 maxsize2=133
N=10 g1=13726 g2=5204 #a=0 #t=96864 date=1548364280 time=932 maxband=51 maxsize1=697 maxsize2=515
N=10 g1=13726 g2=5205 #a=0 #t=96864 date=1548364281 time=698 maxband=51 maxsize1=507 maxsize2=309
N=10 g1=13728 g2=3631 #a=0 #t=20304 date=1548364285 time=285 maxband=51 maxsize1=398 maxsize2=246
N=10 g1=13728 g2=5203 #a=0 #t=90432 date=1548364291 time=4325 maxband=51 maxsize1=22464 maxsize2=1166
N=10 g1=13728 g2=5546 #a=0 #t=25248 date=1548364683 time=1187 maxband=51 maxsize1=878 maxsize2=365
N=10 g1=13728 g2=5563 #a=0 #t=96864 date=1548364717 time=3150 maxband=51 maxsize1=605 maxsize2=308
N=10 g1=13728 g2=5564 #a=0 #t=96864 date=1548364720 time=2782 maxband=51 maxsize1=484 maxsize2=332
N=10 g1=13794 g2=2542 #a=0 #t=10136 date=1548364359 time=88 maxband=50 maxsize1=181 maxsize2=151
N=10 g1=13808 g2=4628 #a=0 #t=12810 date=1548364397 time=470 maxband=70 maxsize1=1017 maxsize2=515
N=10 g1=13809 g2=8275 #a=0 #t=5910 date=1548364451 time=972 maxband=55 maxsize1=479 maxsize2=672
N=10 g1=13810 g2=6945 #a=0 #t=40608 date=1548364436 time=1706 maxband=66 maxsize1=2007 maxsize2=334
N=10 g1=13815 g2=4935 #a=0 #t=2259 date=1548364388 time=149 maxband=55 maxsize1=912 maxsize2=401
N=10 g1=13816 g2=5824 #a=0 #t=26208 date=1548364490 time=657 maxband=51 maxsize1=1666 maxsize2=403
N=10 g1=13817 g2=5823 #a=0 #t=19368 date=1548364410 time=720 maxband=50 maxsize1=1596 maxsize2=2741
N=10 g1=13817 g2=9194 #a=0 #t=13860 date=1548364452 time=259 maxband=58 maxsize1=103 maxsize2=150
N=10 g1=13822 g2=5616 #a=0 #t=39240 date=1548364399 time=1923 maxband=68 maxsize1=1068 maxsize2=1223
N=10 g1=13822 g2=6130 #a=0 #t=31800 date=1548364484 time=752 maxband=56 maxsize1=589 maxsize2=368
N=10 g1=13824 g2=4555 #a=0 #t=11040 date=1548364493 time=2051 maxband=62 maxsize1=3164 maxsize2=4059
N=10 g1=13824 g2=13291 #a=0 #t=17000 date=1548364185 time=580 maxband=51 maxsize1=601 maxsize2=679
N=10 g1=13824 g2=13367 #a=0 #t=24160 date=1548364213 time=722 maxband=82 maxsize1=819 maxsize2=730
N=10 g1=13830 g2=6843 #a=0 #t=7478 date=1548364394 time=292 maxband=52 maxsize1=704 maxsize2=614
N=10 g1=13830 g2=13139 #a=0 #t=7472 date=1548364420 time=134 maxband=52 maxsize1=529 maxsize2=508
N=10 g1=13832 g2=5809 #a=0 #t=39240 date=1548364553 time=1783 maxband=50 maxsize1=2621 maxsize2=1087
N=10 g1=13836 g2=6885 #a=0 #t=26700 date=1548364414 time=1245 maxband=51 maxsize1=2547 maxsize2=977
N=10 g1=13842 g2=3211 #a=0 #t=3577 date=1548364402 time=63 maxband=51 maxsize1=780 maxsize2=349
N=10 g1=13842 g2=5614 #a=0 #t=9770 date=1548364407 time=181 maxband=51 maxsize1=375 maxsize2=155
N=10 g1=13843 g2=5805 #a=0 #t=11214 date=1548364456 time=714 maxband=69 maxsize1=1762 maxsize2=671
N=10 g1=13849 g2=8588 #a=0 #t=2952 date=1548364428 time=1007 maxband=75 maxsize1=1985 maxsize2=3434
N=10 g1=13862 g2=7037 #a=0 #t=10104 date=1548364589 time=394 maxband=54 maxsize1=551 maxsize2=416
N=10 g1=13862 g2=8689 #a=0 #t=8496 date=1548364475 time=281 maxband=54 maxsize1=440 maxsize2=426
N=10 g1=13862 g2=8844 #a=0 #t=2873 date=1548364445 time=88 maxband=54 maxsize1=204 maxsize2=244
N=10 g1=13865 g2=4554 #a=0 #t=19800 date=1548364302 time=1390 maxband=58 maxsize1=1983 maxsize2=2547
N=10 g1=13867 g2=4564 #a=0 #t=10170 date=1548364468 time=156 maxband=54 maxsize1=154 maxsize2=136
N=10 g1=13882 g2=6604 #a=0 #t=6304 date=1548364497 time=834 maxband=52 maxsize1=2586 maxsize2=1610
N=10 g1=13899 g2=4664 #a=0 #t=11768 date=1548364576 time=1187 maxband=51 maxsize1=1498 maxsize2=1529
N=10 g1=13921 g2=4662 #a=0 #t=33210 date=1548364627 time=897 maxband=62 maxsize1=311 maxsize2=423
N=10 g1=13921 g2=5686 #a=0 #t=25494 date=1548364440 time=504 maxband=51 maxsize1=248 maxsize2=263
N=10 g1=13921 g2=5746 #a=0 #t=35196 date=1548364480 time=653 maxband=51 maxsize1=161 maxsize2=151
N=10 g1=13921 g2=5927 #a=0 #t=25494 date=1548364684 time=503 maxband=51 maxsize1=201 maxsize2=132
N=10 g1=13921 g2=6010 #a=0 #t=25494 date=1548364354 time=498 maxband=50 maxsize1=533 maxsize2=327
N=10 g1=13926 g2=3303 #a=0 #t=75000 date=1548364652 time=1841 maxband=58 maxsize1=351 maxsize2=463
N=10 g1=13927 g2=1331 #a=0 #t=8000 date=1548364391 time=425 maxband=52 maxsize1=643 maxsize2=525
N=10 g1=13929 g2=3212 #a=0 #t=15000 date=1548364575 time=353 maxband=58 maxsize1=777 maxsize2=1209
N=10 g1=13929 g2=4505 #a=0 #t=22524 date=1548364596 time=659 maxband=51 maxsize1=455 maxsize2=347
N=10 g1=13930 g2=3723 #a=0 #t=18180 date=1548364656 time=376 maxband=52 maxsize1=277 maxsize2=161
N=10 g1=13932 g2=3031 #a=0 #t=27864 date=1548364645 time=728 maxband=50 maxsize1=783 maxsize2=562
N=10 g1=13947 g2=12348 #a=0 #t=4110 date=1548364491 time=41 maxband=51 maxsize1=246 maxsize2=184
N=10 g1=13957 g2=6743 #a=0 #t=12688 date=1548364791 time=845 maxband=60 maxsize1=1727 maxsize2=2919
N=10 g1=13964 g2=5806 #a=0 #t=67584 date=1548364861 time=1029 maxband=51 maxsize1=552 maxsize2=313
N=10 g1=13965 g2=5809 #a=0 #t=93312 date=1548364819 time=1439 maxband=58 maxsize1=292 maxsize2=582
N=10 g1=13976 g2=4206 #a=0 #t=14544 date=1548364776 time=118 maxband=51 maxsize1=115 maxsize2=106
N=10 g1=13976 g2=4210 #a=0 #t=25494 date=1548364776 time=263 maxband=51 maxsize1=128 maxsize2=102
N=10 g1=13976 g2=4230 #a=0 #t=8058 date=1548364780 time=86 maxband=51 maxsize1=79 maxsize2=89
N=10 g1=14016 g2=5545 #a=0 #t=2754 date=1548364965 time=106 maxband=51 maxsize1=1414 maxsize2=560
N=10 g1=14038 g2=12481 #a=0 #t=10156 date=1548364895 time=93 maxband=51 maxsize1=63 maxsize2=67
N=10 g1=14038 g2=13133 #a=0 #t=25620 date=1548364929 time=199 maxband=51 maxsize1=63 maxsize2=60
N=10 g1=14045 g2=13936 #a=0 #t=22680 date=1548364953 time=270 maxband=54 maxsize1=116 maxsize2=104
N=10 g1=14057 g2=2538 #a=0 #t=3740 date=1548364940 time=117 maxband=61 maxsize1=784 maxsize2=425
N=10 g1=14111 g2=6014 #a=0 #t=40320 date=1548365002 time=455 maxband=55 maxsize1=175 maxsize2=104
N=10 g1=14111 g2=6724 #a=0 #t=40320 date=1548365104 time=569 maxband=55 maxsize1=193 maxsize2=171
N=10 g1=14111 g2=8330 #a=0 #t=40320 date=1548365104 time=643 maxband=55 maxsize1=175 maxsize2=132
N=10 g1=14134 g2=3156 #a=0 #t=10624 date=1548365052 time=208 maxband=51 maxsize1=212 maxsize2=378
N=10 g1=14148 g2=3549 #a=0 #t=1742 date=1548365062 time=38 maxband=52 maxsize1=173 maxsize2=156
N=10 g1=14185 g2=1527 #a=0 #t=4488 date=1548365113 time=119 maxband=54 maxsize1=245 maxsize2=239
N=10 g1=14187 g2=12973 #a=0 #t=11088 date=1548365099 time=1637 maxband=55 maxsize1=3434 maxsize2=2367
N=10 g1=14189 g2=3185 #a=0 #t=23976 date=1548365137 time=1222 maxband=58 maxsize1=2974 maxsize2=1413
N=10 g1=14189 g2=4357 #a=0 #t=8292 date=1548365137 time=1295 maxband=82 maxsize1=5214 maxsize2=3089
N=10 g1=14191 g2=1292 #a=0 #t=16320 date=1548365093 time=220 maxband=52 maxsize1=173 maxsize2=231
N=10 g1=14199 g2=1292 #a=0 #t=7080 date=1548365107 time=132 maxband=52 maxsize1=180 maxsize2=277
N=10 g1=14217 g2=3198 #a=0 #t=36882 date=1548365177 time=536 maxband=50 maxsize1=177 maxsize2=213
N=10 g1=14233 g2=6690 #a=0 #t=7870 date=1548365201 time=272 maxband=52 maxsize1=1220 maxsize2=910
N=10 g1=14235 g2=6935 #a=0 #t=35940 date=1548365198 time=505 maxband=52 maxsize1=331 maxsize2=338
N=10 g1=14237 g2=4067 #a=0 #t=25200 date=1548365040 time=2121 maxband=62 maxsize1=4809 maxsize2=2773
N=10 g1=14237 g2=13831 #a=0 #t=11088 date=1548365172 time=1098 maxband=62 maxsize1=4153 maxsize2=2773
N=10 g1=14238 g2=13824 #a=0 #t=11088 date=1548365191 time=2019 maxband=55 maxsize1=5025 maxsize2=2256
N=10 g1=14238 g2=13831 #a=0 #t=11088 date=1548365194 time=2210 maxband=55 maxsize1=4417 maxsize2=2182
N=10 g1=14239 g2=4068 #a=0 #t=21380 date=1548365189 time=1522 maxband=54 maxsize1=3800 maxsize2=2251
N=10 g1=14239 g2=12976 #a=0 #t=9128 date=1548365198 time=1935 maxband=54 maxsize1=4176 maxsize2=4662
N=10 g1=14246 g2=3241 #a=0 #t=22752 date=1548365209 time=1058 maxband=52 maxsize1=704 maxsize2=956
N=10 g1=14250 g2=1529 #a=0 #t=1496 date=1548365216 time=97 maxband=62 maxsize1=404 maxsize2=336
N=10 g1=14282 g2=13899 #a=0 #t=6298 date=1548365248 time=103 maxband=51 maxsize1=127 maxsize2=137
N=10 g1=14289 g2=3239 #a=0 #t=12388 date=1548365255 time=365 maxband=51 maxsize1=350 maxsize2=277
N=10 g1=14316 g2=4062 #a=0 #t=36134 date=1548365289 time=1430 maxband=61 maxsize1=412 maxsize2=2833
N=10 g1=14317 g2=5817 #a=0 #t=54720 date=1548365366 time=930 maxband=51 maxsize1=154 maxsize2=205
N=10 g1=14332 g2=3181 #a=0 #t=19710 date=1548365359 time=260 maxband=53 maxsize1=451 maxsize2=253
N=10 g1=14340 g2=3186 #a=0 #t=39792 date=1548365302 time=1137 maxband=50 maxsize1=1013 maxsize2=3631
N=10 g1=14367 g2=13816 #a=0 #t=10840 date=1548365405 time=298 maxband=65 maxsize1=206 maxsize2=180
N=10 g1=14375 g2=3156 #a=0 #t=17160 date=1548365502 time=541 maxband=51 maxsize1=212 maxsize2=442
N=10 g1=14409 g2=646 #a=0 #t=7536 date=1548365503 time=129 maxband=50 maxsize1=148 maxsize2=305
N=10 g1=14419 g2=2542 #a=0 #t=10136 date=1548365522 time=151 maxband=50 maxsize1=152 maxsize2=186
N=10 g1=14452 g2=785 #a=0 #t=3484 date=1548365584 time=97 maxband=52 maxsize1=323 maxsize2=248
N=10 g1=14484 g2=3249 #a=0 #t=12508 date=1548365622 time=312 maxband=74 maxsize1=1173 maxsize2=369
N=10 g1=14506 g2=1521 #a=0 #t=2026 date=1548365655 time=44 maxband=56 maxsize1=420 maxsize2=186
N=10 g1=14506 g2=1541 #a=0 #t=16048 date=1548365656 time=129 maxband=56 maxsize1=243 maxsize2=137
N=10 g1=14520 g2=5587 #a=0 #t=37440 date=1548365782 time=483 maxband=51 maxsize1=132 maxsize2=130
N=10 g1=14520 g2=5747 #a=0 #t=69120 date=1548365695 time=1106 maxband=51 maxsize1=157 maxsize2=152
N=10 g1=14523 g2=5246 #a=0 #t=72000 date=1548365682 time=953 maxband=52 maxsize1=132 maxsize2=263
N=10 g1=14524 g2=827 #a=0 #t=6520 date=1548365463 time=151 maxband=55 maxsize1=194 maxsize2=254
N=10 g1=14668 g2=862 #a=0 #t=1096 date=1548365668 time=68 maxband=50 maxsize1=217 maxsize2=257
N=10 g1=14744 g2=784 #a=0 #t=5246 date=1548365890 time=140 maxband=56 maxsize1=232 maxsize2=552
N=10 g1=14900 g2=4661 #a=0 #t=13224 date=1548366078 time=615 maxband=50 maxsize1=1016 maxsize2=576
N=10 g1=14900 g2=6046 #a=0 #t=50118 date=1548366038 time=615 maxband=51 maxsize1=275 maxsize2=145
N=10 g1=14900 g2=7709 #a=0 #t=44130 date=1548366021 time=653 maxband=51 maxsize1=298 maxsize2=188
N=10 g1=14900 g2=7712 #a=0 #t=44130 date=1548366022 time=492 maxband=51 maxsize1=255 maxsize2=172
N=10 g1=14900 g2=7716 #a=0 #t=50118 date=1548366024 time=454 maxband=51 maxsize1=127 maxsize2=92
N=10 g1=14900 g2=7773 #a=0 #t=106416 date=1548366043 time=1025 maxband=51 maxsize1=192 maxsize2=92
N=10 g1=14900 g2=7794 #a=0 #t=106416 date=1548366058 time=878 maxband=51 maxsize1=137 maxsize2=79
N=10 g1=14912 g2=6127 #a=0 #t=89848 date=1548366200 time=1153 maxband=62 maxsize1=310 maxsize2=403
N=10 g1=14913 g2=5557 #a=0 #t=170040 date=1548366475 time=2763 maxband=56 maxsize1=1551 maxsize2=579
N=10 g1=14932 g2=7222 #a=0 #t=80724 date=1548366099 time=1041 maxband=60 maxsize1=250 maxsize2=124
N=10 g1=14940 g2=3156 #a=0 #t=38904 date=1548366202 time=393 maxband=51 maxsize1=472 maxsize2=405
N=10 g1=14998 g2=5716 #a=0 #t=63696 date=1548366417 time=475 maxband=51 maxsize1=135 maxsize2=123
N=10 g1=14998 g2=7704 #a=0 #t=29916 date=1548366390 time=348 maxband=51 maxsize1=133 maxsize2=81
N=10 g1=14998 g2=7714 #a=0 #t=29916 date=1548366397 time=328 maxband=51 maxsize1=127 maxsize2=76
N=10 g1=15012 g2=5468 #a=0 #t=47880 date=1548366604 time=984 maxband=67 maxsize1=330 maxsize2=457
N=10 g1=15013 g2=4973 #a=0 #t=1480 date=1548366406 time=267 maxband=61 maxsize1=2981 maxsize2=1493
N=10 g1=15014 g2=8506 #a=0 #t=12666 date=1548366415 time=246 maxband=75 maxsize1=129 maxsize2=176
N=10 g1=15016 g2=6096 #a=0 #t=20808 date=1548366428 time=306 maxband=55 maxsize1=231 maxsize2=117
N=10 g1=15019 g2=6945 #a=0 #t=81048 date=1548366448 time=1525 maxband=66 maxsize1=623 maxsize2=441
N=10 g1=15024 g2=7454 #a=0 #t=39060 date=1548366592 time=876 maxband=52 maxsize1=374 maxsize2=470
N=10 g1=15024 g2=8194 #a=0 #t=28308 date=1548366265 time=1636 maxband=52 maxsize1=1655 maxsize2=724
N=10 g1=15025 g2=4155 #a=0 #t=10392 date=1548366421 time=254 maxband=50 maxsize1=906 maxsize2=669
N=10 g1=15025 g2=7250 #a=0 #t=26298 date=1548366428 time=551 maxband=53 maxsize1=357 maxsize2=341
N=10 g1=15026 g2=8210 #a=0 #t=16452 date=1548366391 time=518 maxband=72 maxsize1=452 maxsize2=954
N=10 g1=15027 g2=1101 #a=0 #t=5094 date=1548366455 time=414 maxband=53 maxsize1=1927 maxsize2=733
N=10 g1=15027 g2=3483 #a=0 #t=15585 date=1548366526 time=2175 maxband=53 maxsize1=6800 maxsize2=2076
N=10 g1=15027 g2=4177 #a=0 #t=9060 date=1548366489 time=1481 maxband=53 maxsize1=5843 maxsize2=1297
N=10 g1=15027 g2=5723 #a=0 #t=12486 date=1548366479 time=1794 maxband=53 maxsize1=8533 maxsize2=1602
N=10 g1=15029 g2=2820 #a=0 #t=13586 date=1548366421 time=217 maxband=54 maxsize1=412 maxsize2=195
N=10 g1=15029 g2=5835 #a=0 #t=31758 date=1548366578 time=637 maxband=50 maxsize1=443 maxsize2=536
N=10 g1=15029 g2=6096 #a=0 #t=59634 date=1548366509 time=601 maxband=51 maxsize1=184 maxsize2=88
N=10 g1=15029 g2=6333 #a=0 #t=23646 date=1548366662 time=762 maxband=53 maxsize1=1455 maxsize2=561
N=10 g1=15032 g2=4515 #a=0 #t=22179 date=1548366455 time=587 maxband=50 maxsize1=498 maxsize2=309
N=10 g1=15032 g2=5642 #a=0 #t=56772 date=1548366480 time=1630 maxband=66 maxsize1=3476 maxsize2=1231
N=10 g1=15032 g2=5748 #a=0 #t=106416 date=1548366552 time=3302 maxband=57 maxsize1=4128 maxsize2=2115
N=10 g1=15035 g2=3248 #a=0 #t=13851 date=1548366460 time=338 maxband=53 maxsize1=2098 maxsize2=879
N=10 g1=15035 g2=4176 #a=0 #t=13851 date=1548366492 time=423 maxband=53 maxsize1=2077 maxsize2=841
N=10 g1=15035 g2=5265 #a=0 #t=50118 date=1548366511 time=936 maxband=69 maxsize1=1490 maxsize2=1395
N=10 g1=15035 g2=5810 #a=0 #t=82614 date=1548366576 time=1813 maxband=87 maxsize1=1571 maxsize2=627
N=10 g1=15035 g2=6668 #a=0 #t=38874 date=1548366535 time=867 maxband=66 maxsize1=917 maxsize2=302
N=10 g1=15037 g2=8391 #a=0 #t=28422 date=1548366636 time=516 maxband=51 maxsize1=374 maxsize2=385
N=10 g1=15037 g2=8758 #a=0 #t=14964 date=1548366551 time=1899 maxband=52 maxsize1=10744 maxsize2=3405
N=10 g1=15037 g2=9244 #a=0 #t=17130 date=1548366471 time=299 maxband=56 maxsize1=293 maxsize2=135
N=10 g1=15038 g2=4649 #a=0 #t=38226 date=1548366531 time=2407 maxband=64 maxsize1=5009 maxsize2=10230
N=10 g1=15038 g2=8150 #a=0 #t=10966 date=1548366512 time=860 maxband=57 maxsize1=1543 maxsize2=2166
N=10 g1=15039 g2=5582 #a=0 #t=23646 date=1548366896 time=634 maxband=55 maxsize1=1310 maxsize2=544
N=10 g1=15039 g2=6257 #a=0 #t=11848 date=1548366663 time=534 maxband=53 maxsize1=1307 maxsize2=1069
N=10 g1=15039 g2=6346 #a=0 #t=27076 date=1548366707 time=826 maxband=53 maxsize1=709 maxsize2=586
N=10 g1=15039 g2=8189 #a=0 #t=23646 date=1548366602 time=985 maxband=56 maxsize1=414 maxsize2=285
N=10 g1=15039 g2=9085 #a=0 #t=9900 date=1548366554 time=88 maxband=51 maxsize1=436 maxsize2=249
N=10 g1=15043 g2=3668 #a=0 #t=6000 date=1548366490 time=249 maxband=51 maxsize1=1000 maxsize2=853
N=10 g1=15044 g2=4164 #a=0 #t=44130 date=1548366531 time=635 maxband=51 maxsize1=291 maxsize2=217
N=10 g1=15044 g2=6599 #a=0 #t=38874 date=1548366433 time=1625 maxband=51 maxsize1=698 maxsize2=344
N=10 g1=15044 g2=6602 #a=0 #t=82614 date=1548366441 time=2479 maxband=51 maxsize1=867 maxsize2=342
N=10 g1=15045 g2=4405 #a=0 #t=29166 date=1548366485 time=984 maxband=58 maxsize1=881 maxsize2=530
N=10 g1=15047 g2=3483 #a=0 #t=8178 date=1548366582 time=1095 maxband=53 maxsize1=4703 maxsize2=1488
N=10 g1=15051 g2=1541 #a=0 #t=6072 date=1548366543 time=459 maxband=53 maxsize1=1221 maxsize2=456
N=10 g1=15051 g2=4145 #a=0 #t=23844 date=1548366531 time=1061 maxband=53 maxsize1=1249 maxsize2=456
N=10 g1=15052 g2=13828 #a=0 #t=5100 date=1548366540 time=313 maxband=60 maxsize1=2620 maxsize2=772
N=10 g1=15053 g2=3483 #a=0 #t=13288 date=1548366606 time=701 maxband=53 maxsize1=1622 maxsize2=748
N=10 g1=15053 g2=4177 #a=0 #t=6468 date=1548366559 time=330 maxband=53 maxsize1=1969 maxsize2=618
N=10 g1=15053 g2=5723 #a=0 #t=10264 date=1548366560 time=294 maxband=53 maxsize1=1523 maxsize2=704
N=10 g1=15054 g2=2801 #a=0 #t=1740 date=1548366522 time=226 maxband=50 maxsize1=1631 maxsize2=742
N=10 g1=15055 g2=15026 #a=0 #t=9078 date=1548366550 time=616 maxband=61 maxsize1=1504 maxsize2=614
N=10 g1=15057 g2=13347 #a=0 #t=10232 date=1548366552 time=655 maxband=56 maxsize1=3295 maxsize2=1437
N=10 g1=15062 g2=4565 #a=0 #t=42924 date=1548366650 time=1411 maxband=52 maxsize1=1239 maxsize2=1697
N=10 g1=15063 g2=7454 #a=0 #t=54180 date=1548366752 time=816 maxband=50 maxsize1=430 maxsize2=426
N=10 g1=15063 g2=8732 #a=0 #t=23610 date=1548366648 time=766 maxband=52 maxsize1=417 maxsize2=508
N=10 g1=15064 g2=9057 #a=0 #t=94140 date=1548366656 time=1319 maxband=50 maxsize1=164 maxsize2=215
N=10 g1=15065 g2=4682 #a=0 #t=26577 date=1548366656 time=650 maxband=51 maxsize1=653 maxsize2=1157
N=10 g1=15069 g2=5806 #a=0 #t=67176 date=1548366738 time=1147 maxband=52 maxsize1=1166 maxsize2=395
N=10 g1=15070 g2=12891 #a=0 #t=83728 date=1548366614 time=971 maxband=51 maxsize1=142 maxsize2=127
N=10 g1=15073 g2=1178 #a=0 #t=18984 date=1548366516 time=280 maxband=50 maxsize1=204 maxsize2=160
N=10 g1=15073 g2=15045 #a=0 #t=58140 date=1548366670 time=688 maxband=54 maxsize1=1588 maxsize2=416
N=10 g1=15075 g2=13013 #a=0 #t=48472 date=1548366656 time=515 maxband=51 maxsize1=204 maxsize2=236
N=10 g1=15075 g2=13107 #a=0 #t=70008 date=1548366692 time=247 maxband=51 maxsize1=116 maxsize2=104
N=10 g1=15090 g2=4053 #a=0 #t=8412 date=1548366687 time=347 maxband=51 maxsize1=1670 maxsize2=1871
N=10 g1=15094 g2=15064 #a=0 #t=41688 date=1548366770 time=586 maxband=52 maxsize1=1171 maxsize2=280
N=10 g1=15098 g2=3676 #a=0 #t=22878 date=1548366764 time=790 maxband=74 maxsize1=785 maxsize2=1523
N=10 g1=15098 g2=6880 #a=0 #t=42912 date=1548366758 time=1248 maxband=62 maxsize1=1483 maxsize2=1245
N=10 g1=15099 g2=7049 #a=0 #t=17130 date=1548366800 time=166 maxband=58 maxsize1=179 maxsize2=319
N=10 g1=15099 g2=7395 #a=0 #t=17130 date=1548366791 time=280 maxband=53 maxsize1=246 maxsize2=381
N=10 g1=15099 g2=8088 #a=0 #t=3006 date=1548366570 time=160 maxband=60 maxsize1=248 maxsize2=684
N=10 g1=15103 g2=4374 #a=0 #t=81300 date=1548366956 time=1240 maxband=50 maxsize1=547 maxsize2=398
N=10 g1=15104 g2=1428 #a=0 #t=19366 date=1548366778 time=133 maxband=52 maxsize1=111 maxsize2=112
N=10 g1=15111 g2=7708 #a=0 #t=73548 date=1548366844 time=1194 maxband=63 maxsize1=309 maxsize2=251
N=10 g1=15115 g2=15035 #a=0 #t=21462 date=1548366823 time=520 maxband=53 maxsize1=520 maxsize2=1153
N=10 g1=15120 g2=13364 #a=0 #t=43704 date=1548366811 time=391 maxband=51 maxsize1=69 maxsize2=113
N=10 g1=15142 g2=7191 #a=0 #t=14874 date=1548367087 time=277 maxband=50 maxsize1=257 maxsize2=190
N=10 g1=15145 g2=13825 #a=0 #t=17288 date=1548366935 time=433 maxband=51 maxsize1=652 maxsize2=1063
N=10 g1=15145 g2=13924 #a=0 #t=63120 date=1548366963 time=1198 maxband=59 maxsize1=356 maxsize2=387
N=10 g1=15160 g2=4164 #a=0 #t=126960 date=1548367102 time=1547 maxband=51 maxsize1=229 maxsize2=184
N=10 g1=15160 g2=4219 #a=0 #t=64002 date=1548367161 time=594 maxband=51 maxsize1=164 maxsize2=119
N=10 g1=15162 g2=3242 #a=0 #t=25668 date=1548366795 time=463 maxband=54 maxsize1=258 maxsize2=231
N=10 g1=15162 g2=4486 #a=0 #t=12894 date=1548366989 time=180 maxband=54 maxsize1=239 maxsize2=169
N=10 g1=15163 g2=4058 #a=0 #t=24461 date=1548367014 time=1324 maxband=54 maxsize1=750 maxsize2=968
N=10 g1=15163 g2=4086 #a=0 #t=49224 date=1548367070 time=1899 maxband=54 maxsize1=718 maxsize2=748
N=10 g1=15163 g2=7613 #a=0 #t=49224 date=1548366987 time=981 maxband=54 maxsize1=301 maxsize2=177
N=10 g1=15163 g2=7625 #a=0 #t=104490 date=1548366997 time=1531 maxband=54 maxsize1=180 maxsize2=138
N=10 g1=15164 g2=2537 #a=0 #t=13893 date=1548367001 time=261 maxband=58 maxsize1=440 maxsize2=794
N=10 g1=15179 g2=3255 #a=0 #t=51912 date=1548367090 time=632 maxband=51 maxsize1=183 maxsize2=142
N=10 g1=15179 g2=6618 #a=0 #t=51912 date=1548367162 time=623 maxband=51 maxsize1=104 maxsize2=84
N=10 g1=15182 g2=5203 #a=0 #t=117792 date=1548367080 time=2203 maxband=51 maxsize1=567 maxsize2=522
N=10 g1=15182 g2=5205 #a=0 #t=129264 date=1548367084 time=1579 maxband=51 maxsize1=369 maxsize2=241
N=10 g1=15182 g2=5552 #a=0 #t=117792 date=1548367462 time=2009 maxband=51 maxsize1=634 maxsize2=335
N=10 g1=15182 g2=5563 #a=0 #t=129264 date=1548367481 time=2779 maxband=51 maxsize1=409 maxsize2=459
N=10 g1=15204 g2=5204 #a=0 #t=129264 date=1548367167 time=1870 maxband=51 maxsize1=694 maxsize2=656
N=10 g1=15204 g2=5553 #a=0 #t=129264 date=1548367508 time=1562 maxband=51 maxsize1=552 maxsize2=472
N=10 g1=15204 g2=5563 #a=0 #t=129264 date=1548367520 time=2617 maxband=51 maxsize1=13312 maxsize2=1224
N=10 g1=15204 g2=5564 #a=0 #t=129264 date=1548367522 time=2109 maxband=51 maxsize1=1881 maxsize2=2216
N=10 g1=15204 g2=5605 #a=0 #t=129264 date=1548367170 time=2163 maxband=51 maxsize1=547 maxsize2=611
N=10 g1=15206 g2=2818 #a=0 #t=16500 date=1548367166 time=246 maxband=52 maxsize1=245 maxsize2=268
N=10 g1=15207 g2=13051 #a=0 #t=19018 date=1548367216 time=413 maxband=58 maxsize1=463 maxsize2=245
N=10 g1=15211 g2=15014 #a=0 #t=55662 date=1548367256 time=1250 maxband=50 maxsize1=1063 maxsize2=572
N=10 g1=15215 g2=2800 #a=0 #t=7671 date=1548367194 time=209 maxband=52 maxsize1=276 maxsize2=386
N=10 g1=15228 g2=7191 #a=0 #t=24504 date=1548367346 time=227 maxband=52 maxsize1=119 maxsize2=91
N=10 g1=15228 g2=13832 #a=0 #t=25152 date=1548367264 time=368 maxband=51 maxsize1=588 maxsize2=594
N=10 g1=15240 g2=5203 #a=0 #t=56232 date=1548367279 time=1133 maxband=51 maxsize1=490 maxsize2=280
N=10 g1=15302 g2=5544 #a=0 #t=28314 date=1548367573 time=417 maxband=51 maxsize1=525 maxsize2=454
N=10 g1=15302 g2=5707 #a=0 #t=14442 date=1548367473 time=225 maxband=51 maxsize1=249 maxsize2=279
N=10 g1=15328 g2=3488 #a=0 #t=32580 date=1548367544 time=191 maxband=52 maxsize1=187 maxsize2=135
N=10 g1=15342 g2=15064 #a=0 #t=37386 date=1548367612 time=597 maxband=54 maxsize1=274 maxsize2=482
N=10 g1=15356 g2=1528 #a=0 #t=4050 date=1548367609 time=387 maxband=95 maxsize1=1394 maxsize2=2398
N=10 g1=15357 g2=2540 #a=0 #t=10878 date=1548367578 time=1486 maxband=58 maxsize1=4383 maxsize2=4322
N=10 g1=15364 g2=1524 #a=0 #t=12696 date=1548367627 time=121 maxband=56 maxsize1=251 maxsize2=310
N=10 g1=15364 g2=1531 #a=0 #t=12696 date=1548367628 time=90 maxband=56 maxsize1=222 maxsize2=160
N=10 g1=15407 g2=5203 #a=0 #t=141552 date=1548367664 time=1801 maxband=51 maxsize1=400 maxsize2=301
N=10 g1=15407 g2=5204 #a=0 #t=151704 date=1548367666 time=1683 maxband=51 maxsize1=417 maxsize2=336
N=10 g1=15407 g2=5551 #a=0 #t=151704 date=1548367899 time=1946 maxband=51 maxsize1=420 maxsize2=338
N=10 g1=15407 g2=5552 #a=0 #t=141552 date=1548367900 time=1423 maxband=51 maxsize1=500 maxsize2=371
N=10 g1=15407 g2=5563 #a=0 #t=151704 date=1548367913 time=1675 maxband=51 maxsize1=486 maxsize2=340
N=10 g1=15407 g2=5564 #a=0 #t=151704 date=1548367914 time=1550 maxband=51 maxsize1=462 maxsize2=365
N=10 g1=15451 g2=3140 #a=0 #t=78228 date=1548368003 time=1380 maxband=58 maxsize1=1100 maxsize2=381
N=10 g1=15451 g2=3179 #a=0 #t=173016 date=1548368039 time=3297 maxband=58 maxsize1=1060 maxsize2=430
N=10 g1=15473 g2=4380 #a=0 #t=33360 date=1548368022 time=1145 maxband=59 maxsize1=894 maxsize2=527
N=10 g1=15474 g2=5759 #a=0 #t=76200 date=1548368047 time=3953 maxband=50 maxsize1=8221 maxsize2=1705
N=10 g1=15474 g2=6905 #a=0 #t=157008 date=1548368007 time=6664 maxband=51 maxsize1=1527 maxsize2=1027
N=10 g1=15475 g2=4378 #a=0 #t=16464 date=1548368017 time=535 maxband=51 maxsize1=634 maxsize2=332
N=10 g1=15475 g2=6887 #a=0 #t=49020 date=1548367956 time=1088 maxband=51 maxsize1=528 maxsize2=270
N=10 g1=15477 g2=8192 #a=0 #t=49248 date=1548367989 time=3275 maxband=66 maxsize1=2843 maxsize2=1688
N=10 g1=15477 g2=8653 #a=0 #t=28248 date=1548367959 time=907 maxband=50 maxsize1=3733 maxsize2=420
N=10 g1=15477 g2=14186 #a=0 #t=39120 date=1548367968 time=1454 maxband=55 maxsize1=2301 maxsize2=1179
N=10 g1=15478 g2=3652 #a=0 #t=58888 date=1548367948 time=926 maxband=56 maxsize1=518 maxsize2=326
N=10 g1=15478 g2=4880 #a=0 #t=27876 date=1548367811 time=575 maxband=56 maxsize1=293 maxsize2=234
N=10 g1=15478 g2=8192 #a=0 #t=57792 date=1548368015 time=2343 maxband=52 maxsize1=1047 maxsize2=476
N=10 g1=15479 g2=4144 #a=0 #t=83640 date=1548367990 time=2089 maxband=55 maxsize1=1036 maxsize2=1024
N=10 g1=15479 g2=4145 #a=0 #t=96204 date=1548367993 time=3302 maxband=55 maxsize1=2041 maxsize2=1028
N=10 g1=15480 g2=5207 #a=0 #t=166680 date=1548367924 time=2430 maxband=50 maxsize1=1177 maxsize2=473
N=10 g1=15480 g2=6768 #a=0 #t=166680 date=1548368316 time=1587 maxband=51 maxsize1=297 maxsize2=208
N=10 g1=15481 g2=3250 #a=0 #t=87936 date=1548367864 time=1773 maxband=58 maxsize1=1037 maxsize2=891
N=10 g1=15481 g2=7041 #a=0 #t=59448 date=1548368248 time=1670 maxband=54 maxsize1=1171 maxsize2=598
N=10 g1=15482 g2=4816 #a=0 #t=18552 date=1548367930 time=710 maxband=52 maxsize1=1867 maxsize2=1330
N=10 g1=15482 g2=5228 #a=0 #t=147132 date=1548367990 time=3356 maxband=55 maxsize1=1447 maxsize2=2136
N=10 g1=15482 g2=8193 #a=0 #t=147132 date=1548368090 time=3368 maxband=50 maxsize1=942 maxsize2=597
N=10 g1=15482 g2=14339 #a=0 #t=69264 date=1548368026 time=830 maxband=54 maxsize1=510 maxsize2=406
N=10 g1=15484 g2=5810 #a=0 #t=147132 date=1548368173 time=2670 maxband=52 maxsize1=1378 maxsize2=476
N=10 g1=15486 g2=3508 #a=0 #t=36792 date=1548368168 time=757 maxband=50 maxsize1=1026 maxsize2=720
N=10 g1=15486 g2=5601 #a=0 #t=147132 date=1548367805 time=4175 maxband=66 maxsize1=2198 maxsize2=1108
N=10 g1=15486 g2=6024 #a=0 #t=147132 date=1548367830 time=3737 maxband=56 maxsize1=814 maxsize2=754
N=10 g1=15486 g2=8681 #a=0 #t=40956 date=1548368085 time=1882 maxband=59 maxsize1=2685 maxsize2=1301
N=10 g1=15487 g2=911 #a=0 #t=11380 date=1548367976 time=409 maxband=54 maxsize1=596 maxsize2=661
N=10 g1=15487 g2=8228 #a=0 #t=36000 date=1548368169 time=948 maxband=60 maxsize1=1076 maxsize2=906
N=10 g1=15489 g2=4507 #a=0 #t=23208 date=1548368010 time=863 maxband=50 maxsize1=517 maxsize2=580
N=10 g1=15489 g2=4808 #a=0 #t=36068 date=1548367820 time=704 maxband=52 maxsize1=252 maxsize2=108
N=10 g1=15492 g2=6008 #a=0 #t=166680 date=1548368002 time=3054 maxband=56 maxsize1=548 maxsize2=339
N=10 g1=15494 g2=5225 #a=0 #t=40920 date=1548368059 time=1060 maxband=52 maxsize1=772 maxsize2=414
N=10 g1=15494 g2=5228 #a=0 #t=70548 date=1548368064 time=2057 maxband=64 maxsize1=1221 maxsize2=943
N=10 g1=15495 g2=3324 #a=0 #t=96204 date=1548368177 time=1982 maxband=56 maxsize1=355 maxsize2=433
N=10 g1=15495 g2=5811 #a=0 #t=129024 date=1548368408 time=2975 maxband=53 maxsize1=1282 maxsize2=579
N=10 g1=15495 g2=6725 #a=0 #t=37080 date=1548368378 time=836 maxband=54 maxsize1=496 maxsize2=246
N=10 g1=15495 g2=13962 #a=0 #t=22384 date=1548368169 time=573 maxband=53 maxsize1=3279 maxsize2=1687
N=10 g1=15497 g2=8130 #a=0 #t=33066 date=1548368088 time=1176 maxband=66 maxsize1=2190 maxsize2=1071
N=10 g1=15501 g2=3181 #a=0 #t=24786 date=1548368235 time=341 maxband=58 maxsize1=719 maxsize2=297
N=10 g1=15502 g2=7148 #a=0 #t=92490 date=1548368280 time=447 maxband=52 maxsize1=151 maxsize2=115
N=10 g1=15502 g2=7706 #a=0 #t=18732 date=1548368130 time=283 maxband=51 maxsize1=268 maxsize2=110
N=10 g1=15502 g2=7709 #a=0 #t=44130 date=1548368131 time=560 maxband=51 maxsize1=292 maxsize2=154
N=10 g1=15502 g2=7712 #a=0 #t=44130 date=1548368132 time=453 maxband=51 maxsize1=503 maxsize2=227
N=10 g1=15503 g2=4405 #a=0 #t=29166 date=1548368112 time=915 maxband=58 maxsize1=516 maxsize2=575
N=10 g1=15503 g2=4643 #a=0 #t=37938 date=1548368194 time=787 maxband=54 maxsize1=544 maxsize2=453
N=10 g1=15504 g2=6263 #a=0 #t=49248 date=1548368398 time=738 maxband=50 maxsize1=497 maxsize2=231
N=10 g1=15504 g2=6367 #a=0 #t=93552 date=1548368466 time=799 maxband=51 maxsize1=124 maxsize2=116
N=10 g1=15504 g2=13044 #a=0 #t=64080 date=1548368187 time=964 maxband=64 maxsize1=307 maxsize2=946
N=10 g1=15505 g2=3231 #a=0 #t=69480 date=1548368140 time=1715 maxband=59 maxsize1=1254 maxsize2=2196
N=10 g1=15506 g2=4973 #a=0 #t=38280 date=1548368068 time=849 maxband=52 maxsize1=306 maxsize2=182
N=10 g1=15506 g2=6608 #a=0 #t=192600 date=1548368286 time=3297 maxband=59 maxsize1=738 maxsize2=329
N=10 g1=15506 g2=15073 #a=0 #t=121200 date=1548368308 time=2113 maxband=55 maxsize1=1459 maxsize2=2146
N=10 g1=15509 g2=4381 #a=0 #t=51216 date=1548368327 time=992 maxband=50 maxsize1=300 maxsize2=161
N=10 g1=15509 g2=4394 #a=0 #t=10632 date=1548368334 time=584 maxband=70 maxsize1=694 maxsize2=470
N=10 g1=15510 g2=3083 #a=0 #t=90300 date=1548368331 time=2351 maxband=53 maxsize1=511 maxsize2=725
N=10 g1=15510 g2=4176 #a=0 #t=29640 date=1548368137 time=863 maxband=53 maxsize1=1900 maxsize2=854
N=10 g1=15512 g2=749 #a=0 #t=15960 date=1548368225 time=362 maxband=60 maxsize1=267 maxsize2=320
N=10 g1=15513 g2=5804 #a=0 #t=18540 date=1548368370 time=797 maxband=53 maxsize1=1242 maxsize2=483
N=10 g1=15514 g2=12964 #a=0 #t=24500 date=1548368238 time=1127 maxband=72 maxsize1=2284 maxsize2=675
N=10 g1=15515 g2=3248 #a=0 #t=29640 date=1548368248 time=1115 maxband=53 maxsize1=1795 maxsize2=558
N=10 g1=15515 g2=5561 #a=0 #t=42840 date=1548368648 time=3289 maxband=66 maxsize1=3265 maxsize2=1792
N=10 g1=15517 g2=4183 #a=0 #t=90888 date=1548368439 time=2672 maxband=63 maxsize1=4430 maxsize2=694
N=10 g1=15517 g2=4554 #a=0 #t=57060 date=1548368377 time=2990 maxband=58 maxsize1=1662 maxsize2=3325
N=10 g1=15517 g2=5648 #a=0 #t=189024 date=1548368357 time=4570 maxband=54 maxsize1=840 maxsize2=655
N=10 g1=15517 g2=13515 #a=0 #t=74400 date=1548368447 time=1862 maxband=58 maxsize1=2784 maxsize2=3406
N=10 g1=15518 g2=3628 #a=0 #t=85236 date=1548368288 time=2173 maxband=51 maxsize1=1456 maxsize2=577
N=10 g1=15518 g2=4509 #a=0 #t=67680 date=1548368320 time=2296 maxband=58 maxsize1=1437 maxsize2=2690
N=10 g1=15519 g2=15504 #a=0 #t=156288 date=1548368678 time=4431 maxband=64 maxsize1=3905 maxsize2=859
N=10 g1=15521 g2=15387 #a=0 #t=83160 date=1548368358 time=752 maxband=53 maxsize1=233 maxsize2=209
N=10 g1=15524 g2=6002 #a=0 #t=79680 date=1548368196 time=919 maxband=50 maxsize1=189 maxsize2=150
N=10 g1=15525 g2=13931 #a=0 #t=56304 date=1548368363 time=942 maxband=54 maxsize1=1724 maxsize2=452
N=10 g1=15526 g2=3802 #a=0 #t=84144 date=1548368407 time=1892 maxband=51 maxsize1=2720 maxsize2=695
N=10 g1=15527 g2=3740 #a=0 #t=26856 date=1548368411 time=826 maxband=50 maxsize1=364 maxsize2=246
N=10 g1=15529 g2=5748 #a=0 #t=360000 date=1548368546 time=7839 maxband=51 maxsize1=691 maxsize2=751
N=10 g1=15533 g2=7213 #a=0 #t=57060 date=1548368365 time=954 maxband=50 maxsize1=215 maxsize2=157
N=10 g1=15533 g2=15044 #a=0 #t=99900 date=1548368421 time=2244 maxband=51 maxsize1=2491 maxsize2=826
N=10 g1=15534 g2=961 #a=0 #t=18300 date=1548368395 time=432 maxband=53 maxsize1=993 maxsize2=942
N=10 g1=15535 g2=3561 #a=0 #t=40200 date=1548368737 time=914 maxband=51 maxsize1=1442 maxsize2=601
N=10 g1=15535 g2=4154 #a=0 #t=81792 date=1548368366 time=1184 maxband=56 maxsize1=688 maxsize2=437
N=10 g1=15539 g2=12475 #a=0 #t=8204 date=1548368420 time=318 maxband=80 maxsize1=1272 maxsize2=536
N=10 g1=15546 g2=15474 #a=0 #t=142512 date=1548368593 time=2693 maxband=54 maxsize1=1526 maxsize2=1201
N=10 g1=15556 g2=4881 #a=0 #t=21352 date=1548368619 time=323 maxband=56 maxsize1=216 maxsize2=161
N=10 g1=15556 g2=5228 #a=0 #t=170304 date=1548368641 time=2786 maxband=54 maxsize1=775 maxsize2=666
N=10 g1=15557 g2=5551 #a=0 #t=197508 date=1548369249 time=4386 maxband=54 maxsize1=1060 maxsize2=530
N=10 g1=15558 g2=1291 #a=0 #t=60240 date=1548368601 time=782 maxband=54 maxsize1=561 maxsize2=624
N=10 g1=15564 g2=4880 #a=0 #t=84054 date=1548368744 time=1313 maxband=56 maxsize1=191 maxsize2=116
N=10 g1=15565 g2=3037 #a=0 #t=158556 date=1548368802 time=2584 maxband=50 maxsize1=577 maxsize2=630
N=10 g1=15570 g2=1065 #a=0 #t=26576 date=1548368798 time=1292 maxband=59 maxsize1=1371 maxsize2=1924
N=10 g1=15571 g2=4114 #a=0 #t=47292 date=1548368662 time=725 maxband=51 maxsize1=474 maxsize2=297
N=10 g1=15571 g2=6005 #a=0 #t=186360 date=1548368683 time=4484 maxband=50 maxsize1=644 maxsize2=698
N=10 g1=15571 g2=7714 #a=0 #t=52332 date=1548368628 time=725 maxband=51 maxsize1=222 maxsize2=197
N=10 g1=15571 g2=8097 #a=0 #t=73548 date=1548368727 time=2303 maxband=51 maxsize1=707 maxsize2=521
N=10 g1=15571 g2=15504 #a=0 #t=101280 date=1548368987 time=2665 maxband=56 maxsize1=1773 maxsize2=648
N=10 g1=15571 g2=15535 #a=0 #t=213504 date=1548369093 time=4289 maxband=50 maxsize1=704 maxsize2=1230
N=10 g1=15572 g2=5202 #a=0 #t=304416 date=1548368703 time=6076 maxband=52 maxsize1=1120 maxsize2=831
N=10 g1=15572 g2=7040 #a=0 #t=90288 date=1548369214 time=1541 maxband=56 maxsize1=930 maxsize2=315
N=10 g1=15572 g2=15070 #a=0 #t=192096 date=1548368903 time=4425 maxband=53 maxsize1=715 maxsize2=1487
N=10 g1=15573 g2=14902 #a=0 #t=117402 date=1548368727 time=2043 maxband=50 maxsize1=836 maxsize2=1098
N=10 g1=15574 g2=3162 #a=0 #t=50082 date=1548369100 time=1114 maxband=70 maxsize1=980 maxsize2=1060
N=10 g1=15574 g2=15032 #a=0 #t=128814 date=1548368958 time=3121 maxband=54 maxsize1=1307 maxsize2=743
N=10 g1=15574 g2=15505 #a=0 #t=212784 date=1548369074 time=4169 maxband=52 maxsize1=1094 maxsize2=718
N=10 g1=15576 g2=3508 #a=0 #t=60720 date=1548369876 time=4213 maxband=51 maxsize1=506 maxsize2=634
N=10 g1=15577 g2=5203 #a=0 #t=205056 date=1548368744 time=4651 maxband=51 maxsize1=560 maxsize2=414
N=10 g1=15577 g2=5205 #a=0 #t=227424 date=1548368753 time=4003 maxband=51 maxsize1=440 maxsize2=315
N=10 g1=15577 g2=5552 #a=0 #t=205056 date=1548369808 time=5083 maxband=51 maxsize1=978 maxsize2=813
N=10 g1=15578 g2=1192 #a=0 #t=10896 date=1548369035 time=270 maxband=52 maxsize1=553 maxsize2=536
N=10 g1=15578 g2=5648 #a=0 #t=353808 date=1548369252 time=15011 maxband=52 maxsize1=329 maxsize2=330
N=10 g1=15578 g2=8588 #a=0 #t=67104 date=1548368913 time=1762 maxband=53 maxsize1=2111 maxsize2=727
N=10 g1=15579 g2=856 #a=0 #t=18820 date=1548368765 time=753 maxband=62 maxsize1=2437 maxsize2=1339
N=10 g1=15579 g2=15026 #a=0 #t=109356 date=1548368936 time=16345 maxband=58 maxsize1=33151 maxsize2=3789
N=10 g1=15580 g2=4065 #a=0 #t=86120 date=1548368719 time=1750 maxband=55 maxsize1=1500 maxsize2=1995
N=10 g1=15582 g2=2723 #a=0 #t=12912 date=1548368903 time=570 maxband=69 maxsize1=2480 maxsize2=1088
N=10 g1=15582 g2=5251 #a=0 #t=441216 date=1548369047 time=10234 maxband=59 maxsize1=688 maxsize2=1112
N=10 g1=15583 g2=3279 #a=0 #t=233880 date=1548368930 time=3841 maxband=72 maxsize1=556 maxsize2=491
N=10 g1=15583 g2=3825 #a=0 #t=47808 date=1548369184 time=1106 maxband=52 maxsize1=326 maxsize2=380
N=10 g1=15583 g2=4549 #a=0 #t=34212 date=1548368943 time=899 maxband=62 maxsize1=1015 maxsize2=548
N=10 g1=15583 g2=13411 #a=0 #t=41290 date=1548368908 time=459 maxband=52 maxsize1=1154 maxsize2=713
N=10 g1=15586 g2=1101 #a=0 #t=35944 date=1548368975 time=586 maxband=55 maxsize1=1151 maxsize2=589
N=10 g1=15587 g2=13897 #a=0 #t=27180 date=1548368974 time=1292 maxband=52 maxsize1=1278 maxsize2=1305
N=10 g1=15592 g2=4356 #a=0 #t=40992 date=1548369200 time=920 maxband=58 maxsize1=1414 maxsize2=253
N=10 g1=15599 g2=7041 #a=0 #t=172104 date=1548369449 time=3475 maxband=56 maxsize1=489 maxsize2=744
N=10 g1=15606 g2=5552 #a=0 #t=184464 date=1548369418 time=1687 maxband=52 maxsize1=263 maxsize2=234
N=10 g1=15609 g2=1708 #a=0 #t=60240 date=1548369144 time=329 maxband=63 maxsize1=112 maxsize2=86
N=10 g1=15616 g2=8294 #a=0 #t=132672 date=1548369213 time=1259 maxband=52 maxsize1=196 maxsize2=160
N=10 g1=15619 g2=2972 #a=0 #t=47388 date=1548369335 time=816 maxband=57 maxsize1=818 maxsize2=501
N=10 g1=15619 g2=3180 #a=0 #t=117048 date=1548369728 time=2968 maxband=59 maxsize1=2504 maxsize2=1025
N=10 g1=15619 g2=5217 #a=0 #t=258432 date=1548369333 time=4061 maxband=59 maxsize1=437 maxsize2=389
N=10 g1=15619 g2=15040 #a=0 #t=123534 date=1548369851 time=6294 maxband=51 maxsize1=284 maxsize2=343
N=10 g1=15621 g2=15481 #a=0 #t=191280 date=1548369486 time=4194 maxband=54 maxsize1=1131 maxsize2=1160
N=10 g1=15627 g2=4103 #a=0 #t=34012 date=1548369406 time=1071 maxband=52 maxsize1=483 maxsize2=614
N=10 g1=15667 g2=5759 #a=0 #t=170040 date=1548369845 time=2925 maxband=50 maxsize1=654 maxsize2=304
N=10 g1=15668 g2=5269 #a=0 #t=89904 date=1548369761 time=1038 maxband=58 maxsize1=648 maxsize2=323
N=10 g1=15668 g2=5759 #a=0 #t=89904 date=1548369793 time=1824 maxband=58 maxsize1=696 maxsize2=330
N=10 g1=15668 g2=13364 #a=0 #t=39408 date=1548369737 time=725 maxband=51 maxsize1=1356 maxsize2=247
N=10 g1=15669 g2=13967 #a=0 #t=47040 date=1548369835 time=1358 maxband=63 maxsize1=4145 maxsize2=498
N=10 g1=15669 g2=15496 #a=0 #t=58056 date=1548369931 time=1715 maxband=50 maxsize1=3121 maxsize2=949
N=10 g1=15675 g2=7364 #a=0 #t=80724 date=1548369874 time=1182 maxband=60 maxsize1=353 maxsize2=177
N=10 g1=15684 g2=4064 #a=0 #t=39404 date=1548369833 time=508 maxband=50 maxsize1=1042 maxsize2=608
N=10 g1=15685 g2=3142 #a=0 #t=65448 date=1548370047 time=945 maxband=50 maxsize1=874 maxsize2=604
N=10 g1=15687 g2=4118 #a=0 #t=43176 date=1548369931 time=1462 maxband=50 maxsize1=5713 maxsize2=1186
N=10 g1=15698 g2=15023 #a=0 #t=84480 date=1548370068 time=2095 maxband=52 maxsize1=880 maxsize2=1142
N=10 g1=15702 g2=15504 #a=0 #t=136944 date=1548370315 time=2419 maxband=54 maxsize1=623 maxsize2=404
N=10 g1=15703 g2=1055 #a=0 #t=13064 date=1548370033 time=217 maxband=54 maxsize1=530 maxsize2=308
N=10 g1=15703 g2=3322 #a=0 #t=93900 date=1548370071 time=1308 maxband=67 maxsize1=417 maxsize2=633
N=10 g1=15704 g2=4103 #a=0 #t=19068 date=1548370040 time=733 maxband=54 maxsize1=3410 maxsize2=1767
N=10 g1=15705 g2=4183 #a=0 #t=90888 date=1548370191 time=1990 maxband=63 maxsize1=585 maxsize2=269
N=10 g1=15711 g2=13830 #a=0 #t=14748 date=1548370111 time=456 maxband=51 maxsize1=1498 maxsize2=1443
N=10 g1=15711 g2=13832 #a=0 #t=34848 date=1548370112 time=776 maxband=51 maxsize1=1017 maxsize2=932
N=10 g1=15714 g2=4177 #a=0 #t=20808 date=1548370184 time=485 maxband=50 maxsize1=377 maxsize2=145
N=10 g1=15718 g2=15487 #a=0 #t=210276 date=1548370557 time=5297 maxband=52 maxsize1=560 maxsize2=564
N=10 g1=15746 g2=3625 #a=0 #t=48468 date=1548370400 time=1301 maxband=51 maxsize1=1657 maxsize2=1497
N=10 g1=15746 g2=3631 #a=0 #t=48468 date=1548370404 time=775 maxband=51 maxsize1=718 maxsize2=352
N=10 g1=15746 g2=3637 #a=0 #t=123960 date=1548370413 time=2292 maxband=58 maxsize1=380 maxsize2=319
N=10 g1=15746 g2=3639 #a=0 #t=111504 date=1548370415 time=1592 maxband=51 maxsize1=444 maxsize2=249
N=10 g1=15746 g2=4060 #a=0 #t=98832 date=1548370395 time=1865 maxband=51 maxsize1=1138 maxsize2=605
N=10 g1=15746 g2=4064 #a=0 #t=43176 date=1548370400 time=796 maxband=51 maxsize1=1171 maxsize2=1943
N=10 g1=15746 g2=5203 #a=0 #t=205056 date=1548370388 time=3514 maxband=51 maxsize1=529 maxsize2=438
N=10 g1=15746 g2=5204 #a=0 #t=227424 date=1548370391 time=3410 maxband=51 maxsize1=476 maxsize2=330
N=10 g1=15746 g2=5551 #a=0 #t=227424 date=1548371015 time=4311 maxband=51 maxsize1=489 maxsize2=728
N=10 g1=15746 g2=5552 #a=0 #t=205056 date=1548371019 time=3391 maxband=51 maxsize1=459 maxsize2=288
N=10 g1=15746 g2=5553 #a=0 #t=227424 date=1548371022 time=2707 maxband=51 maxsize1=416 maxsize2=266
N=10 g1=15746 g2=5563 #a=0 #t=227424 date=1548371044 time=4210 maxband=51 maxsize1=863 maxsize2=580
N=10 g1=15746 g2=5564 #a=0 #t=227424 date=1548371048 time=3813 maxband=51 maxsize1=568 maxsize2=360
N=10 g1=15746 g2=5582 #a=0 #t=98832 date=1548371076 time=1721 maxband=51 maxsize1=572 maxsize2=540
N=10 g1=15746 g2=5595 #a=0 #t=111504 date=1548371097 time=1822 maxband=51 maxsize1=559 maxsize2=361
N=10 g1=15746 g2=5604 #a=0 #t=98832 date=1548370386 time=1230 maxband=51 maxsize1=429 maxsize2=243
N=10 g1=15746 g2=5605 #a=0 #t=227424 date=1548370388 time=2508 maxband=51 maxsize1=416 maxsize2=202
N=10 g1=15767 g2=1086 #a=0 #t=26784 date=1548370614 time=782 maxband=50 maxsize1=1195 maxsize2=818
N=10 g1=15771 g2=3179 #a=0 #t=89472 date=1548370754 time=2235 maxband=52 maxsize1=280 maxsize2=304
N=10 g1=15774 g2=3558 #a=0 #t=37464 date=1548370796 time=831 maxband=51 maxsize1=264 maxsize2=169
N=10 g1=15869 g2=4025 #a=0 #t=14040 date=1548371022 time=146 maxband=57 maxsize1=108 maxsize2=170
N=10 g1=15877 g2=1045 #a=0 #t=9600 date=1548371116 time=176 maxband=51 maxsize1=631 maxsize2=338
N=10 g1=15877 g2=1055 #a=0 #t=19160 date=1548371118 time=447 maxband=51 maxsize1=599 maxsize2=351
N=10 g1=15877 g2=1056 #a=0 #t=20160 date=1548371119 time=299 maxband=51 maxsize1=462 maxsize2=310
N=10 g1=15877 g2=5203 #a=0 #t=246240 date=1548371067 time=3160 maxband=51 maxsize1=490 maxsize2=211
N=10 g1=15894 g2=5551 #a=0 #t=268512 date=1548372062 time=6388 maxband=51 maxsize1=930 maxsize2=403
N=10 g1=15894 g2=5552 #a=0 #t=247296 date=1548372067 time=5137 maxband=51 maxsize1=695 maxsize2=507
N=10 g1=15894 g2=5553 #a=0 #t=268512 date=1548372071 time=4221 maxband=51 maxsize1=416 maxsize2=269
N=10 g1=15894 g2=5563 #a=0 #t=268512 date=1548372106 time=6486 maxband=51 maxsize1=540 maxsize2=409
N=10 g1=15894 g2=5564 #a=0 #t=268512 date=1548372112 time=5773 maxband=51 maxsize1=901 maxsize2=730
N=10 g1=15894 g2=15070 #a=0 #t=183696 date=1548371419 time=2873 maxband=51 maxsize1=189 maxsize2=306
N=10 g1=15897 g2=3581 #a=0 #t=43638 date=1548371417 time=1279 maxband=52 maxsize1=888 maxsize2=617
N=10 g1=15897 g2=4182 #a=0 #t=51396 date=1548371270 time=1724 maxband=54 maxsize1=742 maxsize2=698
N=10 g1=15897 g2=6664 #a=0 #t=30072 date=1548371365 time=998 maxband=61 maxsize1=511 maxsize2=402
N=10 g1=15898 g2=4167 #a=0 #t=56082 date=1548371055 time=770 maxband=51 maxsize1=111 maxsize2=140
N=10 g1=15900 g2=3225 #a=0 #t=72816 date=1548371176 time=1784 maxband=60 maxsize1=3381 maxsize2=5226
N=10 g1=15903 g2=15504 #a=0 #t=96912 date=1548371407 time=1976 maxband=54 maxsize1=713 maxsize2=674
N=10 g1=15906 g2=12965 #a=0 #t=43664 date=1548371289 time=1500 maxband=54 maxsize1=1536 maxsize2=2067
N=10 g1=15906 g2=14469 #a=0 #t=14980 date=1548371187 time=129 maxband=52 maxsize1=183 maxsize2=260
N=10 g1=15909 g2=3581 #a=0 #t=43638 date=1548371448 time=1043 maxband=52 maxsize1=489 maxsize2=849
N=10 g1=15913 g2=1332 #a=0 #t=51000 date=1548371257 time=517 maxband=50 maxsize1=374 maxsize2=318
N=10 g1=15922 g2=707 #a=0 #t=14448 date=1548371326 time=201 maxband=61 maxsize1=136 maxsize2=256
N=10 g1=15951 g2=3187 #a=0 #t=105384 date=1548371668 time=1740 maxband=51 maxsize1=338 maxsize2=363
N=10 g1=15951 g2=13896 #a=0 #t=21512 date=1548371519 time=494 maxband=56 maxsize1=593 maxsize2=401
N=10 g1=15951 g2=15070 #a=0 #t=131760 date=1548371598 time=1533 maxband=51 maxsize1=164 maxsize2=174
N=10 g1=15951 g2=15523 #a=0 #t=287664 date=1548371658 time=2988 maxband=51 maxsize1=231 maxsize2=185
N=10 g1=15956 g2=15708 #a=0 #t=126888 date=1548371646 time=2229 maxband=53 maxsize1=338 maxsize2=325
N=10 g1=15957 g2=5557 #a=0 #t=110190 date=1548371918 time=2784 maxband=51 maxsize1=1406 maxsize2=900
N=10 g1=15958 g2=5716 #a=0 #t=63696 date=1548371605 time=863 maxband=51 maxsize1=217 maxsize2=147
N=10 g1=15958 g2=5746 #a=0 #t=63696 date=1548371627 time=661 maxband=51 maxsize1=258 maxsize2=104
N=10 g1=15958 g2=7690 #a=0 #t=17532 date=1548371540 time=194 maxband=51 maxsize1=217 maxsize2=93
N=10 g1=15958 g2=7712 #a=0 #t=60492 date=1548371548 time=848 maxband=51 maxsize1=187 maxsize2=110
N=10 g1=15958 g2=7714 #a=0 #t=29916 date=1548371549 time=338 maxband=51 maxsize1=216 maxsize2=92
N=10 g1=15958 g2=15087 #a=0 #t=32248 date=1548371757 time=1473 maxband=61 maxsize1=271 maxsize2=1208
N=10 g1=15959 g2=4507 #a=0 #t=46386 date=1548371385 time=1498 maxband=53 maxsize1=739 maxsize2=2057
N=10 g1=15960 g2=1533 #a=0 #t=16638 date=1548371591 time=206 maxband=61 maxsize1=247 maxsize2=179
N=10 g1=15960 g2=3006 #a=0 #t=52128 date=1548371550 time=808 maxband=53 maxsize1=476 maxsize2=1024
N=10 g1=15960 g2=3212 #a=0 #t=45462 date=1548371507 time=453 maxband=54 maxsize1=219 maxsize2=463
N=10 g1=15961 g2=3156 #a=0 #t=53940 date=1548371708 time=1431 maxband=82 maxsize1=750 maxsize2=1374
N=10 g1=15965 g2=3174 #a=0 #t=35496 date=1548371790 time=808 maxband=51 maxsize1=563 maxsize2=1526
N=10 g1=15973 g2=15564 #a=0 #t=356520 date=1548371714 time=2153 maxband=52 maxsize1=262 maxsize2=251
N=10 g1=15993 g2=4074 #a=0 #t=88342 date=1548371724 time=2495 maxband=51 maxsize1=5632 maxsize2=3840
N=10 g1=15993 g2=4164 #a=0 #t=113832 date=1548371809 time=1543 maxband=51 maxsize1=358 maxsize2=260
N=10 g1=15993 g2=8874 #a=0 #t=88342 date=1548371732 time=1796 maxband=51 maxsize1=220 maxsize2=234
N=10 g1=15993 g2=12857 #a=0 #t=82492 date=1548371713 time=1101 maxband=51 maxsize1=183 maxsize2=242
N=10 g1=15993 g2=13064 #a=0 #t=78504 date=1548371819 time=651 maxband=51 maxsize1=140 maxsize2=125
N=10 g1=15993 g2=15120 #a=0 #t=133290 date=1548371957 time=1060 maxband=51 maxsize1=126 maxsize2=93
N=10 g1=15993 g2=15523 #a=0 #t=259632 date=1548372003 time=4935 maxband=51 maxsize1=483 maxsize2=1565
N=10 g1=15995 g2=5396 #a=0 #t=80760 date=1548372124 time=785 maxband=61 maxsize1=178 maxsize2=140
N=10 g1=15996 g2=3216 #a=0 #t=122256 date=1548371724 time=1957 maxband=61 maxsize1=263 maxsize2=291
N=10 g1=15996 g2=4176 #a=0 #t=87588 date=1548371987 time=1906 maxband=54 maxsize1=694 maxsize2=556
N=10 g1=15996 g2=12970 #a=0 #t=72348 date=1548371826 time=1740 maxband=50 maxsize1=816 maxsize2=1376
N=10 g1=15996 g2=13053 #a=0 #t=81960 date=1548371943 time=1529 maxband=57 maxsize1=586 maxsize2=757
N=10 g1=15996 g2=15070 #a=0 #t=245088 date=1548371996 time=3333 maxband=51 maxsize1=184 maxsize2=185
N=10 g1=15996 g2=15523 #a=0 #t=535536 date=1548372049 time=5221 maxband=51 maxsize1=219 maxsize2=191
N=10 g1=15998 g2=15011 #a=0 #t=122004 date=1548371817 time=2348 maxband=51 maxsize1=1184 maxsize2=1699
N=10 g1=15999 g2=4358 #a=0 #t=7920 date=1548372102 time=401 maxband=59 maxsize1=1091 maxsize2=351
N=10 g1=15999 g2=15070 #a=0 #t=183696 date=1548371978 time=2730 maxband=51 maxsize1=293 maxsize2=201
N=10 g1=15999 g2=15523 #a=0 #t=405792 date=1548372055 time=4701 maxband=51 maxsize1=237 maxsize2=202
N=10 g1=16002 g2=3792 #a=0 #t=241332 date=1548372445 time=8273 maxband=54 maxsize1=248 maxsize2=159
N=10 g1=16002 g2=15523 #a=0 #t=588144 date=1548372171 time=6360 maxband=51 maxsize1=413 maxsize2=219
N=10 g1=16003 g2=906 #a=0 #t=38190 date=1548371756 time=520 maxband=52 maxsize1=144 maxsize2=361
N=10 g1=16049 g2=3180 #a=0 #t=55572 date=1548372282 time=1020 maxband=62 maxsize1=1692 maxsize2=692
N=10 g1=16050 g2=15962 #a=0 #t=96264 date=1548372644 time=2466 maxband=54 maxsize1=2262 maxsize2=3095
N=10 g1=16052 g2=4154 #a=0 #t=56082 date=1548372196 time=1406 maxband=61 maxsize1=2260 maxsize2=730
N=10 g1=16052 g2=5911 #a=0 #t=56082 date=1548372546 time=961 maxband=55 maxsize1=710 maxsize2=414
N=10 g1=16052 g2=6744 #a=0 #t=61524 date=1548372421 time=981 maxband=55 maxsize1=206 maxsize2=201
N=10 g1=16052 g2=7704 #a=0 #t=43593 date=1548372172 time=505 maxband=51 maxsize1=249 maxsize2=113
N=10 g1=16052 g2=7706 #a=0 #t=35904 date=1548372174 time=835 maxband=51 maxsize1=581 maxsize2=526
N=10 g1=16052 g2=7712 #a=0 #t=83496 date=1548372180 time=1243 maxband=51 maxsize1=418 maxsize2=364
N=10 g1=16052 g2=13935 #a=0 #t=54744 date=1548372209 time=1321 maxband=61 maxsize1=1529 maxsize2=540
N=10 g1=16053 g2=4409 #a=0 #t=52128 date=1548372129 time=933 maxband=68 maxsize1=331 maxsize2=221
N=10 g1=16055 g2=15074 #a=0 #t=133290 date=1548372592 time=6400 maxband=51 maxsize1=683 maxsize2=1292
N=10 g1=16057 g2=15115 #a=0 #t=55312 date=1548372439 time=1465 maxband=50 maxsize1=4006 maxsize2=614
N=10 g1=16058 g2=6704 #a=0 #t=51396 date=1548372416 time=945 maxband=51 maxsize1=163 maxsize2=116
N=10 g1=16058 g2=13064 #a=0 #t=53064 date=1548372261 time=421 maxband=51 maxsize1=102 maxsize2=83
N=10 g1=16059 g2=4119 #a=0 #t=7947 date=1548372200 time=251 maxband=66 maxsize1=943 maxsize2=379
N=10 g1=16062 g2=5716 #a=0 #t=63696 date=1548372287 time=583 maxband=51 maxsize1=201 maxsize2=135
N=10 g1=16062 g2=5746 #a=0 #t=63696 date=1548372305 time=533 maxband=51 maxsize1=106 maxsize2=103
N=10 g1=16062 g2=6025 #a=0 #t=63696 date=1548372226 time=852 maxband=51 maxsize1=109 maxsize2=93
N=10 g1=16062 g2=6046 #a=0 #t=63696 date=1548372247 time=685 maxband=51 maxsize1=146 maxsize2=107
N=10 g1=16062 g2=7690 #a=0 #t=17532 date=1548372235 time=141 maxband=51 maxsize1=114 maxsize2=64
N=10 g1=16062 g2=7704 #a=0 #t=29916 date=1548372237 time=243 maxband=51 maxsize1=107 maxsize2=94
N=10 g1=16062 g2=7706 #a=0 #t=26880 date=1548372238 time=399 maxband=51 maxsize1=258 maxsize2=101
N=10 g1=16062 g2=7712 #a=0 #t=60492 date=1548372241 time=638 maxband=51 maxsize1=133 maxsize2=85
N=10 g1=16062 g2=15575 #a=0 #t=132360 date=1548372400 time=2388 maxband=51 maxsize1=543 maxsize2=486
N=10 g1=16063 g2=4206 #a=0 #t=39822 date=1548372243 time=378 maxband=51 maxsize1=126 maxsize2=117
N=10 g1=16063 g2=5339 #a=0 #t=129264 date=1548372415 time=1072 maxband=55 maxsize1=130 maxsize2=120
N=10 g1=16063 g2=7690 #a=0 #t=25182 date=1548372243 time=184 maxband=51 maxsize1=88 maxsize2=66
N=10 g1=16063 g2=7704 #a=0 #t=43593 date=1548372246 time=312 maxband=51 maxsize1=92 maxsize2=95
N=10 g1=16064 g2=4425 #a=0 #t=52374 date=1548372228 time=237 maxband=51 maxsize1=72 maxsize2=69
N=10 g1=16064 g2=6704 #a=0 #t=109452 date=1548372366 time=542 maxband=51 maxsize1=136 maxsize2=75
N=10 g1=16070 g2=13833 #a=0 #t=51000 date=1548372329 time=875 maxband=50 maxsize1=982 maxsize2=458
N=10 g1=16072 g2=5204 #a=0 #t=268512 date=1548372301 time=3305 maxband=51 maxsize1=428 maxsize2=390
N=10 g1=16072 g2=5552 #a=0 #t=247296 date=1548372924 time=3436 maxband=51 maxsize1=627 maxsize2=729
N=10 g1=16072 g2=5563 #a=0 #t=268512 date=1548372949 time=4154 maxband=51 maxsize1=744 maxsize2=876
N=10 g1=16072 g2=5564 #a=0 #t=268512 date=1548372953 time=3694 maxband=51 maxsize1=762 maxsize2=780
N=10 g1=16072 g2=15503 #a=0 #t=123180 date=1548372526 time=1781 maxband=54 maxsize1=4089 maxsize2=2278
N=10 g1=16073 g2=15012 #a=0 #t=110988 date=1548372445 time=2344 maxband=54 maxsize1=1571 maxsize2=1141
N=10 g1=16075 g2=3170 #a=0 #t=55776 date=1548372977 time=1621 maxband=52 maxsize1=391 maxsize2=609
N=10 g1=16081 g2=1291 #a=0 #t=152760 date=1548372400 time=1039 maxband=51 maxsize1=189 maxsize2=346
N=10 g1=16090 g2=5203 #a=0 #t=247296 date=1548372464 time=4498 maxband=51 maxsize1=648 maxsize2=811
N=10 g1=16090 g2=5204 #a=0 #t=268512 date=1548372468 time=4239 maxband=51 maxsize1=488 maxsize2=377
N=10 g1=16090 g2=5551 #a=0 #t=268512 date=1548373237 time=5257 maxband=51 maxsize1=731 maxsize2=849
N=10 g1=16090 g2=5552 #a=0 #t=247296 date=1548373241 time=4446 maxband=51 maxsize1=772 maxsize2=1134
N=10 g1=16090 g2=5563 #a=0 #t=268512 date=1548373274 time=5268 maxband=51 maxsize1=627 maxsize2=608
N=10 g1=16090 g2=5564 #a=0 #t=268512 date=1548373278 time=4742 maxband=51 maxsize1=607 maxsize2=756
N=10 g1=16093 g2=1632 #a=0 #t=43536 date=1548372476 time=713 maxband=50 maxsize1=270 maxsize2=496
N=10 g1=16093 g2=5203 #a=0 #t=247296 date=1548372486 time=3473 maxband=51 maxsize1=831 maxsize2=798
N=10 g1=16093 g2=5205 #a=0 #t=268512 date=1548372492 time=2783 maxband=51 maxsize1=380 maxsize2=279
N=10 g1=16093 g2=5552 #a=0 #t=247296 date=1548373124 time=3589 maxband=51 maxsize1=893 maxsize2=905
N=10 g1=16093 g2=5563 #a=0 #t=268512 date=1548373151 time=4259 maxband=51 maxsize1=817 maxsize2=668
N=10 g1=16093 g2=5564 #a=0 #t=268512 date=1548373155 time=3854 maxband=51 maxsize1=632 maxsize2=452
N=10 g1=16099 g2=13052 #a=0 #t=30450 date=1548372636 time=872 maxband=58 maxsize1=1001 maxsize2=736
N=10 g1=16103 g2=4047 #a=0 #t=21300 date=1548372573 time=486 maxband=51 maxsize1=1501 maxsize2=1262
N=10 g1=16103 g2=4048 #a=0 #t=35496 date=1548372574 time=862 maxband=51 maxsize1=1384 maxsize2=2392
N=10 g1=16107 g2=4073 #a=0 #t=44952 date=1548372677 time=635 maxband=57 maxsize1=509 maxsize2=626
N=10 g1=16113 g2=3156 #a=0 #t=53940 date=1548372790 time=882 maxband=82 maxsize1=709 maxsize2=1161
N=10 g1=16113 g2=15019 #a=0 #t=54924 date=1548372699 time=930 maxband=69 maxsize1=433 maxsize2=1384
N=10 g1=16155 g2=12699 #a=0 #t=12308 date=1548373025 time=255 maxband=62 maxsize1=554 maxsize2=602
N=10 g1=16195 g2=15043 #a=0 #t=19668 date=1548373313 time=773 maxband=58 maxsize1=1060 maxsize2=1184
N=10 g1=16198 g2=12986 #a=0 #t=13422 date=1548373294 time=315 maxband=64 maxsize1=737 maxsize2=876
N=10 g1=16205 g2=5603 #a=0 #t=83560 date=1548373271 time=704 maxband=52 maxsize1=192 maxsize2=137
N=10 g1=16225 g2=6608 #a=0 #t=291840 date=1548373445 time=1576 maxband=63 maxsize1=148 maxsize2=256
N=10 g1=16251 g2=2535 #a=0 #t=17352 date=1548373520 time=360 maxband=65 maxsize1=294 maxsize2=1438
N=10 g1=16308 g2=1069 #a=0 #t=30420 date=1548373830 time=505 maxband=50 maxsize1=461 maxsize2=325
N=10 g1=16308 g2=1172 #a=0 #t=14340 date=1548373890 time=279 maxband=50 maxsize1=357 maxsize2=312
N=10 g1=16339 g2=13808 #a=0 #t=27672 date=1548373907 time=716 maxband=60 maxsize1=779 maxsize2=507
N=10 g1=16424 g2=645 #a=0 #t=25952 date=1548374403 time=384 maxband=51 maxsize1=550 maxsize2=208
N=10 g1=16424 g2=721 #a=0 #t=28704 date=1548374430 time=420 maxband=51 maxsize1=512 maxsize2=284
N=10 g1=16424 g2=1045 #a=0 #t=13856 date=1548374462 time=229 maxband=51 maxsize1=495 maxsize2=224
N=10 g1=16424 g2=1052 #a=0 #t=25952 date=1548374463 time=535 maxband=51 maxsize1=484 maxsize2=317
N=10 g1=16424 g2=1053 #a=0 #t=52992 date=1548374465 time=1485 maxband=51 maxsize1=724 maxsize2=486
N=10 g1=16424 g2=1056 #a=0 #t=29184 date=1548374466 time=497 maxband=51 maxsize1=568 maxsize2=421
N=10 g1=16519 g2=8412 #a=0 #t=13440 date=1548374811 time=656 maxband=59 maxsize1=522 maxsize2=269
N=10 g1=16519 g2=9096 #a=0 #t=58224 date=1548375211 time=2311 maxband=60 maxsize1=1157 maxsize2=611
N=10 g1=16519 g2=9098 #a=0 #t=60864 date=1548375221 time=1747 maxband=52 maxsize1=604 maxsize2=464
N=10 g1=16520 g2=7144 #a=0 #t=2880 date=1548375318 time=157 maxband=52 maxsize1=270 maxsize2=251
N=10 g1=16520 g2=8301 #a=0 #t=10044 date=1548374976 time=607 maxband=61 maxsize1=1131 maxsize2=870
N=10 g1=16523 g2=3802 #a=0 #t=74648 date=1548374978 time=3705 maxband=52 maxsize1=4625 maxsize2=1854
N=10 g1=16523 g2=5271 #a=0 #t=157008 date=1548374948 time=4412 maxband=75 maxsize1=2433 maxsize2=1097
N=10 g1=16523 g2=15572 #a=0 #t=168504 date=1548375107 time=3967 maxband=67 maxsize1=7465 maxsize2=1804
N=10 g1=16523 g2=15718 #a=0 #t=168504 date=1548375061 time=4617 maxband=67 maxsize1=1536 maxsize2=1015
N=10 g1=16523 g2=15998 #a=0 #t=260784 date=1548375425 time=3638 maxband=75 maxsize1=893 maxsize2=399
N=10 g1=16524 g2=8209 #a=0 #t=51216 date=1548374867 time=1592 maxband=50 maxsize1=524 maxsize2=177
N=10 g1=16524 g2=14189 #a=0 #t=33264 date=1548374934 time=3988 maxband=58 maxsize1=1493 maxsize2=3466
N=10 g1=16525 g2=3740 #a=0 #t=28176 date=1548374931 time=1693 maxband=54 maxsize1=2645 maxsize2=2576
N=10 g1=16525 g2=5917 #a=0 #t=51216 date=1548375170 time=2112 maxband=52 maxsize1=1343 maxsize2=626
N=10 g1=16525 g2=14314 #a=0 #t=44376 date=1548374978 time=823 maxband=51 maxsize1=879 maxsize2=674
N=10 g1=16525 g2=15117 #a=0 #t=114696 date=1548375318 time=4888 maxband=58 maxsize1=2412 maxsize2=2064
N=10 g1=16528 g2=7041 #a=0 #t=17784 date=1548374956 time=935 maxband=54 maxsize1=1362 maxsize2=659
N=10 g1=16529 g2=5286 #a=0 #t=58428 date=1548374921 time=864 maxband=60 maxsize1=269 maxsize2=139
N=10 g1=16529 g2=5807 #a=0 #t=29898 date=1548374957 time=1113 maxband=50 maxsize1=1613 maxsize2=1113
N=10 g1=16532 g2=12853 #a=0 #t=57216 date=1548374899 time=1320 maxband=60 maxsize1=207 maxsize2=250
N=10 g1=16536 g2=6711 #a=0 #t=26880 date=1548374968 time=354 maxband=60 maxsize1=437 maxsize2=434
N=10 g1=16536 g2=8188 #a=0 #t=26880 date=1548374906 time=382 maxband=52 maxsize1=585 maxsize2=384
N=10 g1=16538 g2=5439 #a=0 #t=57480 date=1548375217 time=2075 maxband=58 maxsize1=1085 maxsize2=1108
N=10 g1=16538 g2=6681 #a=0 #t=65520 date=1548375177 time=2706 maxband=52 maxsize1=1245 maxsize2=1234
N=10 g1=16538 g2=7040 #a=0 #t=14232 date=1548375310 time=549 maxband=52 maxsize1=1698 maxsize2=2041
N=10 g1=16539 g2=4999 #a=0 #t=19476 date=1548374822 time=177 maxband=51 maxsize1=82 maxsize2=118
N=10 g1=16540 g2=5824 #a=0 #t=42048 date=1548375017 time=1053 maxband=51 maxsize1=490 maxsize2=403
N=10 g1=16540 g2=8422 #a=0 #t=3744 date=1548374917 time=110 maxband=64 maxsize1=140 maxsize2=108
N=10 g1=16540 g2=15576 #a=0 #t=36552 date=1548375023 time=5818 maxband=68 maxsize1=13880 maxsize2=28023
N=10 g1=16541 g2=15035 #a=0 #t=17280 date=1548374974 time=364 maxband=53 maxsize1=527 maxsize2=1135
N=10 g1=16541 g2=15611 #a=0 #t=101328 date=1548374932 time=1061 maxband=57 maxsize1=301 maxsize2=384
N=10 g1=16545 g2=2819 #a=0 #t=36636 date=1548374953 time=1111 maxband=82 maxsize1=1007 maxsize2=688
N=10 g1=16545 g2=4550 #a=0 #t=51864 date=1548375032 time=1301 maxband=51 maxsize1=801 maxsize2=459
N=10 g1=16545 g2=6946 #a=0 #t=166680 date=1548374950 time=3738 maxband=52 maxsize1=1575 maxsize2=445
N=10 g1=16545 g2=8837 #a=0 #t=40956 date=1548374963 time=855 maxband=58 maxsize1=1184 maxsize2=372
N=10 g1=16548 g2=5917 #a=0 #t=78402 date=1548375320 time=1650 maxband=51 maxsize1=1211 maxsize2=656
N=10 g1=16549 g2=1529 #a=0 #t=7260 date=1548375102 time=817 maxband=52 maxsize1=1955 maxsize2=842
N=10 g1=16549 g2=3248 #a=0 #t=29640 date=1548375108 time=3694 maxband=53 maxsize1=4700 maxsize2=1897
N=10 g1=16549 g2=4176 #a=0 #t=29640 date=1548375090 time=1769 maxband=53 maxsize1=7146 maxsize2=1450
N=10 g1=16549 g2=5807 #a=0 #t=92400 date=1548375161 time=1687 maxband=54 maxsize1=1043 maxsize2=688
N=10 g1=16549 g2=15071 #a=0 #t=121200 date=1548375113 time=2116 maxband=51 maxsize1=717 maxsize2=1612
N=10 g1=16549 g2=15115 #a=0 #t=45420 date=1548375157 time=1688 maxband=53 maxsize1=5017 maxsize2=1652
N=10 g1=16549 g2=16541 #a=0 #t=37140 date=1548375080 time=1356 maxband=53 maxsize1=3905 maxsize2=1264
N=10 g1=16551 g2=15028 #a=0 #t=37140 date=1548374952 time=2811 maxband=64 maxsize1=2247 maxsize2=2635
N=10 g1=16551 g2=15587 #a=0 #t=130128 date=1548375672 time=5762 maxband=72 maxsize1=926 maxsize2=1218
N=10 g1=16552 g2=5656 #a=0 #t=15696 date=1548375110 time=462 maxband=52 maxsize1=907 maxsize2=844
N=10 g1=16552 g2=6004 #a=0 #t=40176 date=1548375014 time=1434 maxband=52 maxsize1=1754 maxsize2=494
N=10 g1=16553 g2=3894 #a=0 #t=13440 date=1548375196 time=350 maxband=51 maxsize1=529 maxsize2=358
N=10 g1=16553 g2=5266 #a=0 #t=87936 date=1548375109 time=1159 maxband=50 maxsize1=696 maxsize2=509
N=10 g1=16553 g2=8096 #a=0 #t=36156 date=1548375041 time=506 maxband=51 maxsize1=367 maxsize2=287
N=10 g1=16554 g2=6773 #a=0 #t=8340 date=1548375137 time=349 maxband=58 maxsize1=612 maxsize2=472
N=10 g1=16555 g2=9144 #a=0 #t=28308 date=1548375176 time=1757 maxband=57 maxsize1=2349 maxsize2=1088
N=10 g1=16555 g2=13975 #a=0 #t=16992 date=1548375100 time=574 maxband=51 maxsize1=2232 maxsize2=1142
N=10 g1=16555 g2=15045 #a=0 #t=17280 date=1548375097 time=1931 maxband=55 maxsize1=63488 maxsize2=3696
N=10 g1=16555 g2=15961 #a=0 #t=47250 date=1548375478 time=1445 maxband=69 maxsize1=1279 maxsize2=1036
N=10 g1=16556 g2=4184 #a=0 #t=61062 date=1548375206 time=1886 maxband=58 maxsize1=1320 maxsize2=851
N=10 g1=16556 g2=8131 #a=0 #t=61062 date=1548375121 time=2135 maxband=56 maxsize1=1888 maxsize2=460
N=10 g1=16557 g2=3196 #a=0 #t=31380 date=1548375319 time=1925 maxband=55 maxsize1=5729 maxsize2=1996
N=10 g1=16557 g2=4085 #a=0 #t=32682 date=1548375110 time=824 maxband=58 maxsize1=1074 maxsize2=1808
N=10 g1=16557 g2=5264 #a=0 #t=83640 date=1548375262 time=2240 maxband=53 maxsize1=987 maxsize2=677
N=10 g1=16557 g2=5565 #a=0 #t=129024 date=1548375884 time=3186 maxband=60 maxsize1=664 maxsize2=654
N=10 g1=16557 g2=7620 #a=0 #t=40068 date=1548374911 time=881 maxband=51 maxsize1=365 maxsize2=172
N=10 g1=16557 g2=13966 #a=0 #t=63480 date=1548375063 time=2825 maxband=51 maxsize1=896 maxsize2=698
N=10 g1=16557 g2=15597 #a=0 #t=209736 date=1548375431 time=3305 maxband=60 maxsize1=4054 maxsize2=1002
N=10 g1=16558 g2=5558 #a=0 #t=109584 date=1548375900 time=2442 maxband=58 maxsize1=791 maxsize2=507
N=10 g1=16558 g2=5758 #a=0 #t=87936 date=1548375209 time=1568 maxband=55 maxsize1=765 maxsize2=900
N=10 g1=16559 g2=3560 #a=0 #t=11424 date=1548375403 time=1616 maxband=50 maxsize1=9754 maxsize2=4721
N=10 g1=16559 g2=4356 #a=0 #t=6840 date=1548375274 time=658 maxband=50 maxsize1=2396 maxsize2=847
N=10 g1=16559 g2=5722 #a=0 #t=5120 date=1548375146 time=1005 maxband=72 maxsize1=9638 maxsize2=1273
N=10 g1=16563 g2=1291 #a=0 #t=55800 date=1548375169 time=1080 maxband=51 maxsize1=354 maxsize2=316
N=10 g1=16565 g2=3560 #a=0 #t=11424 date=1548375354 time=1741 maxband=50 maxsize1=8278 maxsize2=2290
N=10 g1=16565 g2=4117 #a=0 #t=9720 date=1548375198 time=367 maxband=50 maxsize1=2412 maxsize2=1334
N=10 g1=16565 g2=4545 #a=0 #t=6252 date=1548375201 time=723 maxband=50 maxsize1=2430 maxsize2=1060
N=10 g1=16565 g2=15052 #a=0 #t=48540 date=1548375091 time=1266 maxband=52 maxsize1=220 maxsize2=150
N=10 g1=16566 g2=4061 #a=0 #t=38874 date=1548375172 time=1082 maxband=57 maxsize1=421 maxsize2=335
N=10 g1=16566 g2=5550 #a=0 #t=82614 date=1548375836 time=2470 maxband=57 maxsize1=416 maxsize2=524
N=10 g1=16566 g2=13008 #a=0 #t=19122 date=1548375197 time=531 maxband=52 maxsize1=2279 maxsize2=736
N=10 g1=16573 g2=5780 #a=0 #t=119232 date=1548375440 time=4098 maxband=56 maxsize1=2633 maxsize2=1666
N=10 g1=16573 g2=15474 #a=0 #t=42732 date=1548375319 time=849 maxband=50 maxsize1=1085 maxsize2=2271
N=10 g1=16576 g2=4644 #a=0 #t=42756 date=1548375333 time=1645 maxband=58 maxsize1=4966 maxsize2=1602
N=10 g1=16576 g2=5820 #a=0 #t=82614 date=1548375399 time=1603 maxband=58 maxsize1=4029 maxsize2=1140
N=10 g1=16577 g2=6608 #a=0 #t=68610 date=1548375314 time=905 maxband=51 maxsize1=570 maxsize2=384
N=10 g1=16579 g2=4143 #a=0 #t=63552 date=1548375332 time=1918 maxband=56 maxsize1=693 maxsize2=690
N=10 g1=16580 g2=5601 #a=0 #t=125328 date=1548375299 time=2244 maxband=50 maxsize1=465 maxsize2=297
N=10 g1=16585 g2=2698 #a=0 #t=8964 date=1548375171 time=1262 maxband=52 maxsize1=2794 maxsize2=835
N=10 g1=16585 g2=2722 #a=0 #t=15438 date=1548375180 time=1616 maxband=61 maxsize1=2545 maxsize2=1108
N=10 g1=16585 g2=3180 #a=0 #t=31380 date=1548375466 time=1969 maxband=61 maxsize1=4682 maxsize2=1181
N=10 g1=16585 g2=4065 #a=0 #t=31380 date=1548375356 time=995 maxband=61 maxsize1=1415 maxsize2=574
N=10 g1=16586 g2=5804 #a=0 #t=15438 date=1548375464 time=563 maxband=60 maxsize1=1401 maxsize2=626
N=10 g1=16587 g2=4341 #a=0 #t=4308 date=1548375308 time=213 maxband=57 maxsize1=243 maxsize2=209
N=10 g1=16587 g2=5228 #a=0 #t=70548 date=1548375445 time=3899 maxband=54 maxsize1=714 maxsize2=981
N=10 g1=16587 g2=5526 #a=0 #t=18000 date=1548376174 time=1447 maxband=62 maxsize1=1090 maxsize2=944
N=10 g1=16587 g2=5991 #a=0 #t=32634 date=1548375605 time=936 maxband=54 maxsize1=615 maxsize2=407
N=10 g1=16588 g2=4161 #a=0 #t=20724 date=1548375413 time=375 maxband=51 maxsize1=238 maxsize2=247
N=10 g1=16588 g2=4164 #a=0 #t=44130 date=1548375414 time=602 maxband=51 maxsize1=322 maxsize2=230
N=10 g1=16588 g2=5209 #a=0 #t=82614 date=1548375300 time=1981 maxband=58 maxsize1=999 maxsize2=651
N=10 g1=16588 g2=5557 #a=0 #t=82614 date=1548375625 time=2268 maxband=57 maxsize1=976 maxsize2=1014
N=10 g1=16588 g2=5917 #a=0 #t=42756 date=1548375634 time=1149 maxband=58 maxsize1=631 maxsize2=471
N=10 g1=16588 g2=13288 #a=0 #t=23202 date=1548375393 time=2939 maxband=66 maxsize1=6113 maxsize2=2648
N=10 g1=16589 g2=4061 #a=0 #t=43560 date=1548375395 time=2545 maxband=57 maxsize1=1591 maxsize2=3010
N=10 g1=16589 g2=4383 #a=0 #t=51216 date=1548375614 time=1648 maxband=50 maxsize1=576 maxsize2=375
N=10 g1=16589 g2=14914 #a=0 #t=101280 date=1548375408 time=1459 maxband=64 maxsize1=371 maxsize2=1172
N=10 g1=16591 g2=4346 #a=0 #t=4960 date=1548375620 time=804 maxband=75 maxsize1=2724 maxsize2=1520
N=10 g1=16591 g2=15480 #a=0 #t=89832 date=1548375508 time=1500 maxband=64 maxsize1=747 maxsize2=1101
N=10 g1=16591 g2=15575 #a=0 #t=136944 date=1548375651 time=2823 maxband=63 maxsize1=926 maxsize2=1385
N=10 g1=16591 g2=15582 #a=0 #t=212784 date=1548375671 time=3526 maxband=52 maxsize1=695 maxsize2=2234
N=10 g1=16592 g2=3248 #a=0 #t=29640 date=1548375456 time=2049 maxband=53 maxsize1=3760 maxsize2=13952
N=10 g1=16592 g2=16541 #a=0 #t=37140 date=1548375527 time=992 maxband=53 maxsize1=1790 maxsize2=1012
N=10 g1=16593 g2=5829 #a=0 #t=40176 date=1548375752 time=794 maxband=79 maxsize1=297 maxsize2=188
N=10 g1=16594 g2=16578 #a=0 #t=67368 date=1548375531 time=825 maxband=50 maxsize1=410 maxsize2=203
N=10 g1=16596 g2=12841 #a=0 #t=29718 date=1548375458 time=1122 maxband=50 maxsize1=354 maxsize2=385
N=10 g1=16596 g2=15079 #a=0 #t=13332 date=1548375517 time=831 maxband=51 maxsize1=1678 maxsize2=413
N=10 g1=16600 g2=3196 #a=0 #t=16176 date=1548375628 time=894 maxband=72 maxsize1=4638 maxsize2=1359
N=10 g1=16601 g2=15026 #a=0 #t=41580 date=1548375570 time=1868 maxband=50 maxsize1=4357 maxsize2=843
N=10 g1=16602 g2=3132 #a=0 #t=18360 date=1548375652 time=716 maxband=52 maxsize1=4377 maxsize2=929
N=10 g1=16602 g2=3182 #a=0 #t=42840 date=1548375685 time=2061 maxband=61 maxsize1=4049 maxsize2=995
N=10 g1=16602 g2=3196 #a=0 #t=42840 date=1548375704 time=1984 maxband=61 maxsize1=5343 maxsize2=863
N=10 g1=16603 g2=15115 #a=0 #t=45420 date=1548375643 time=1419 maxband=50 maxsize1=2020 maxsize2=1053
N=10 g1=16604 g2=13962 #a=0 #t=16424 date=1548375614 time=890 maxband=53 maxsize1=4275 maxsize2=2632
N=10 g1=16604 g2=15115 #a=0 #t=30372 date=1548375686 time=985 maxband=53 maxsize1=1187 maxsize2=752
N=10 g1=16605 g2=15017 #a=0 #t=12408 date=1548375600 time=201 maxband=52 maxsize1=568 maxsize2=354
N=10 g1=16605 g2=16538 #a=0 #t=27140 date=1548375679 time=8309 maxband=66 maxsize1=16943 maxsize2=4443
N=10 g1=16606 g2=15115 #a=0 #t=21462 date=1548375630 time=1044 maxband=53 maxsize1=5593 maxsize2=2428
N=10 g1=16607 g2=5810 #a=0 #t=70548 date=1548375631 time=1269 maxband=50 maxsize1=1174 maxsize2=749
N=10 g1=16608 g2=4054 #a=0 #t=16440 date=1548375564 time=895 maxband=70 maxsize1=2508 maxsize2=2055
N=10 g1=16608 g2=4176 #a=0 #t=24786 date=1548375649 time=797 maxband=53 maxsize1=4520 maxsize2=2388
N=10 g1=16608 g2=15115 #a=0 #t=40764 date=1548375708 time=878 maxband=53 maxsize1=5901 maxsize2=1946
N=10 g1=16608 g2=15308 #a=0 #t=142056 date=1548375590 time=590 maxband=50 maxsize1=156 maxsize2=177
N=10 g1=16608 g2=16541 #a=0 #t=31668 date=1548375683 time=947 maxband=53 maxsize1=1401 maxsize2=743
N=10 g1=16609 g2=3560 #a=0 #t=11424 date=1548375776 time=624 maxband=50 maxsize1=3866 maxsize2=1680
N=10 g1=16609 g2=5204 #a=0 #t=93552 date=1548375575 time=2430 maxband=51 maxsize1=686 maxsize2=870
N=10 g1=16609 g2=5553 #a=0 #t=93552 date=1548376051 time=1993 maxband=51 maxsize1=937 maxsize2=1249
N=10 g1=16609 g2=5564 #a=0 #t=93552 date=1548376067 time=2781 maxband=51 maxsize1=813 maxsize2=870
N=10 g1=16609 g2=5601 #a=0 #t=93552 date=1548375569 time=1833 maxband=51 maxsize1=444 maxsize2=647
N=10 g1=16609 g2=15479 #a=0 #t=89832 date=1548375724 time=2685 maxband=60 maxsize1=759 maxsize2=1418
N=10 g1=16610 g2=5265 #a=0 #t=41172 date=1548375639 time=734 maxband=69 maxsize1=853 maxsize2=381
N=10 g1=16610 g2=5557 #a=0 #t=59634 date=1548375853 time=1768 maxband=65 maxsize1=2120 maxsize2=672
N=10 g1=16610 g2=15574 #a=0 #t=106246 date=1548375785 time=2983 maxband=62 maxsize1=1373 maxsize2=761
N=10 g1=16610 g2=15961 #a=0 #t=57204 date=1548375837 time=709 maxband=69 maxsize1=694 maxsize2=316
N=10 g1=16613 g2=8290 #a=0 #t=12360 date=1548375695 time=186 maxband=60 maxsize1=384 maxsize2=180
N=10 g1=16613 g2=13277 #a=0 #t=16660 date=1548375617 time=408 maxband=52 maxsize1=618 maxsize2=411
N=10 g1=16615 g2=3483 #a=0 #t=33240 date=1548375822 time=1285 maxband=52 maxsize1=3668 maxsize2=1387
N=10 g1=16615 g2=4066 #a=0 #t=11700 date=1548375640 time=374 maxband=52 maxsize1=1040 maxsize2=368
N=10 g1=16616 g2=2719 #a=0 #t=11592 date=1548375667 time=574 maxband=65 maxsize1=1230 maxsize2=891
N=10 g1=16619 g2=2468 #a=0 #t=2780 date=1548375650 time=47 maxband=53 maxsize1=399 maxsize2=391
N=10 g1=16619 g2=2609 #a=0 #t=12140 date=1548375669 time=152 maxband=53 maxsize1=411 maxsize2=521
N=10 g1=16619 g2=3561 #a=0 #t=33240 date=1548375891 time=1608 maxband=52 maxsize1=1561 maxsize2=519
N=10 g1=16621 g2=1529 #a=0 #t=7260 date=1548375738 time=835 maxband=54 maxsize1=2747 maxsize2=833
N=10 g1=16621 g2=3483 #a=0 #t=33240 date=1548375739 time=3000 maxband=52 maxsize1=2181 maxsize2=750
N=10 g1=16621 g2=3550 #a=0 #t=12960 date=1548375798 time=1486 maxband=54 maxsize1=2061 maxsize2=784
N=10 g1=16626 g2=3181 #a=0 #t=24786 date=1548375825 time=299 maxband=58 maxsize1=403 maxsize2=201
N=10 g1=16631 g2=15707 #a=0 #t=47428 date=1548375827 time=431 maxband=51 maxsize1=174 maxsize2=153
N=10 g1=16632 g2=4504 #a=0 #t=37968 date=1548375778 time=1310 maxband=51 maxsize1=1046 maxsize2=599
N=10 g1=16632 g2=13044 #a=0 #t=64080 date=1548375824 time=1058 maxband=58 maxsize1=273 maxsize2=1025
N=10 g1=16632 g2=15478 #a=0 #t=78288 date=1548375851 time=1425 maxband=59 maxsize1=1150 maxsize2=2102
N=10 g1=16632 g2=15570 #a=0 #t=101280 date=1548375968 time=2725 maxband=58 maxsize1=1665 maxsize2=3293
N=10 g1=16635 g2=5597 #a=0 #t=30876 date=1548375989 time=680 maxband=66 maxsize1=665 maxsize2=312
N=10 g1=16635 g2=16525 #a=0 #t=36972 date=1548375801 time=874 maxband=63 maxsize1=692 maxsize2=2794
N=10 g1=16636 g2=5599 #a=0 #t=56772 date=1548376028 time=935 maxband=56 maxsize1=672 maxsize2=586
N=10 g1=16637 g2=3400 #a=0 #t=16560 date=1548375907 time=152 maxband=65 maxsize1=144 maxsize2=172
N=10 g1=16637 g2=14908 #a=0 #t=112416 date=1548375800 time=939 maxband=51 maxsize1=642 maxsize2=1379
N=10 g1=16638 g2=13928 #a=0 #t=40464 date=1548375845 time=615 maxband=51 maxsize1=794 maxsize2=258
N=10 g1=16645 g2=4549 #a=0 #t=3120 date=1548375863 time=490 maxband=50 maxsize1=1742 maxsize2=873
N=10 g1=16647 g2=890 #a=0 #t=1304 date=1548375851 time=80 maxband=50 maxsize1=1091 maxsize2=853
N=10 g1=16647 g2=3560 #a=0 #t=10080 date=1548375896 time=670 maxband=50 maxsize1=2730 maxsize2=1042
N=10 g1=16647 g2=4117 #a=0 #t=8560 date=1548375870 time=399 maxband=50 maxsize1=3398 maxsize2=706
N=10 g1=16647 g2=4545 #a=0 #t=5538 date=1548375890 time=282 maxband=50 maxsize1=531 maxsize2=264
N=10 g1=16650 g2=12964 #a=0 #t=13976 date=1548375891 time=1010 maxband=72 maxsize1=6743 maxsize2=1437
N=10 g1=16650 g2=15599 #a=0 #t=194688 date=1548376050 time=1780 maxband=50 maxsize1=168 maxsize2=2800
N=10 g1=16650 g2=16519 #a=0 #t=42584 date=1548375895 time=3544 maxband=72 maxsize1=6168 maxsize2=5041
N=10 g1=16652 g2=701 #a=0 #t=5368 date=1548375882 time=184 maxband=52 maxsize1=594 maxsize2=308
N=10 g1=16655 g2=5546 #a=0 #t=6006 date=1548375946 time=380 maxband=52 maxsize1=1377 maxsize2=656
N=10 g1=16657 g2=3494 #a=0 #t=10712 date=1548375982 time=1444 maxband=60 maxsize1=2838 maxsize2=1384
N=10 g1=16663 g2=3248 #a=0 #t=29640 date=1548375960 time=728 maxband=53 maxsize1=964 maxsize2=397
N=10 g1=16665 g2=13006 #a=0 #t=47448 date=1548375978 time=1249 maxband=51 maxsize1=1058 maxsize2=656
N=10 g1=16666 g2=15023 #a=0 #t=42240 date=1548375994 time=1785 maxband=72 maxsize1=2077 maxsize2=718
N=10 g1=16681 g2=2947 #a=0 #t=13851 date=1548376018 time=219 maxband=52 maxsize1=306 maxsize2=373
N=10 g1=16681 g2=4356 #a=0 #t=6588 date=1548376061 time=260 maxband=61 maxsize1=512 maxsize2=209
N=10 g1=16685 g2=12714 #a=0 #t=25356 date=1548376042 time=284 maxband=58 maxsize1=470 maxsize2=208
N=10 g1=16686 g2=3483 #a=0 #t=17592 date=1548376099 time=620 maxband=50 maxsize1=629 maxsize2=297
N=10 g1=16689 g2=4427 #a=0 #t=11000 date=1548375984 time=574 maxband=51 maxsize1=1050 maxsize2=853
N=10 g1=16689 g2=4990 #a=0 #t=22926 date=1548376167 time=609 maxband=51 maxsize1=231 maxsize2=176
N=10 g1=16689 g2=16365 #a=0 #t=90436 date=1548376484 time=2245 maxband=51 maxsize1=386 maxsize2=389
N=10 g1=16690 g2=3938 #a=0 #t=78312 date=1548376414 time=2317 maxband=74 maxsize1=1539 maxsize2=1218
N=10 g1=16690 g2=5762 #a=0 #t=162480 date=1548376192 time=4264 maxband=58 maxsize1=2436 maxsize2=3147
N=10 g1=16690 g2=5816 #a=0 #t=143136 date=1548376301 time=3591 maxband=54 maxsize1=1901 maxsize2=2736
N=10 g1=16690 g2=6914 #a=0 #t=73080 date=1548376268 time=2994 maxband=51 maxsize1=1930 maxsize2=2430
N=10 g1=16690 g2=7403 #a=0 #t=45180 date=1548376629 time=1896 maxband=58 maxsize1=366 maxsize2=347
N=10 g1=16690 g2=7477 #a=0 #t=45180 date=1548376785 time=1776 maxband=52 maxsize1=677 maxsize2=889
N=10 g1=16691 g2=4649 #a=0 #t=66096 date=1548376218 time=3591 maxband=58 maxsize1=1488 maxsize2=2166
N=10 g1=16691 g2=8725 #a=0 #t=14604 date=1548376309 time=599 maxband=52 maxsize1=453 maxsize2=614
N=10 g1=16691 g2=15507 #a=0 #t=61800 date=1548376338 time=3849 maxband=78 maxsize1=2878 maxsize2=5357
N=10 g1=16691 g2=16601 #a=0 #t=72180 date=1548376353 time=6753 maxband=60 maxsize1=2903 maxsize2=9696
N=10 g1=16691 g2=16661 #a=0 #t=35004 date=1548376459 time=706 maxband=50 maxsize1=259 maxsize2=530
N=10 g1=16692 g2=16607 #a=0 #t=26454 date=1548376215 time=1822 maxband=58 maxsize1=2631 maxsize2=5804
N=10 g1=16695 g2=4507 #a=0 #t=67680 date=1548376169 time=3352 maxband=62 maxsize1=3428 maxsize2=5049
N=10 g1=16695 g2=5996 #a=0 #t=194208 date=1548377257 time=3839 maxband=53 maxsize1=388 maxsize2=341
N=10 g1=16696 g2=7040 #a=0 #t=65448 date=1548377331 time=4837 maxband=60 maxsize1=3473 maxsize2=558
N=10 g1=16696 g2=15032 #a=0 #t=99900 date=1548376287 time=2123 maxband=55 maxsize1=1886 maxsize2=691
N=10 g1=16696 g2=15039 #a=0 #t=80024 date=1548376297 time=1868 maxband=53 maxsize1=2226 maxsize2=1489
N=10 g1=16696 g2=15543 #a=0 #t=191736 date=1548376732 time=2601 maxband=62 maxsize1=1028 maxsize2=1194
N=10 g1=16697 g2=12891 #a=0 #t=187504 date=1548376143 time=1826 maxband=51 maxsize1=206 maxsize2=203
N=10 g1=16697 g2=13097 #a=0 #t=137776 date=1548376299 time=2245 maxband=59 maxsize1=2707 maxsize2=822
N=10 g1=16697 g2=14942 #a=0 #t=259632 date=1548376183 time=2713 maxband=51 maxsize1=343 maxsize2=554
N=10 g1=16697 g2=15894 #a=0 #t=405792 date=1548376727 time=6196 maxband=51 maxsize1=1075 maxsize2=786
N=10 g1=16697 g2=15993 #a=0 #t=259632 date=1548376909 time=5008 maxband=51 maxsize1=2728 maxsize2=530
N=10 g1=16697 g2=15999 #a=0 #t=405792 date=1548376936 time=6010 maxband=51 maxsize1=361 maxsize2=304
N=10 g1=16698 g2=3733 #a=0 #t=67680 date=1548376664 time=6062 maxband=55 maxsize1=1502 maxsize2=2819
N=10 g1=16699 g2=15045 #a=0 #t=112452 date=1548376245 time=1564 maxband=53 maxsize1=1916 maxsize2=718
N=10 g1=16700 g2=16552 #a=0 #t=237840 date=1548376330 time=6166 maxband=50 maxsize1=2172 maxsize2=785
N=10 g1=16702 g2=4647 #a=0 #t=50256 date=1548376287 time=4312 maxband=50 maxsize1=1392 maxsize2=2057
N=10 g1=16702 g2=13592 #a=0 #t=66288 date=1548376396 time=2646 maxband=52 maxsize1=482 maxsize2=769
N=10 g1=16702 g2=16075 #a=0 #t=180828 date=1548376297 time=3638 maxband=51 maxsize1=645 maxsize2=477
N=10 g1=16702 g2=16615 #a=0 #t=64980 date=1548376481 time=3003 maxband=58 maxsize1=878 maxsize2=1102
N=10 g1=16703 g2=15510 #a=0 #t=137160 date=1548376670 time=5566 maxband=53 maxsize1=3179 maxsize2=6745
N=10 g1=16703 g2=15995 #a=0 #t=209160 date=1548377505 time=8313 maxband=50 maxsize1=3000 maxsize2=7065
N=10 g1=16703 g2=16602 #a=0 #t=137160 date=1548376605 time=16208 maxband=80 maxsize1=5691 maxsize2=21586
N=10 g1=16704 g2=4148 #a=0 #t=109464 date=1548376292 time=3607 maxband=54 maxsize1=3376 maxsize2=782
N=10 g1=16704 g2=5597 #a=0 #t=116208 date=1548377396 time=3458 maxband=64 maxsize1=806 maxsize2=791
N=10 g1=16704 g2=14942 #a=0 #t=259632 date=1548376357 time=6163 maxband=51 maxsize1=512 maxsize2=352
N=10 g1=16704 g2=15577 #a=0 #t=364368 date=1548377141 time=9852 maxband=52 maxsize1=2869 maxsize2=1107
N=10 g1=16704 g2=15578 #a=0 #t=483792 date=1548377156 time=14981 maxband=54 maxsize1=2004 maxsize2=1088
N=10 g1=16704 g2=15672 #a=0 #t=213720 date=1548376456 time=4412 maxband=59 maxsize1=2179 maxsize2=558
N=10 g1=16704 g2=16000 #a=0 #t=405792 date=1548376076 time=3800 maxband=54 maxsize1=359 maxsize2=287
N=10 g1=16705 g2=2959 #a=0 #t=48468 date=1548376221 time=825 maxband=51 maxsize1=1138 maxsize2=517
N=10 g1=16705 g2=16632 #a=0 #t=156288 date=1548376742 time=5196 maxband=58 maxsize1=2729 maxsize2=1244
N=10 g1=16707 g2=3942 #a=0 #t=30672 date=1548377314 time=1755 maxband=68 maxsize1=987 maxsize2=1101
N=10 g1=16707 g2=15951 #a=0 #t=287664 date=1548377244 time=4376 maxband=51 maxsize1=290 maxsize2=261
N=10 g1=16707 g2=15993 #a=0 #t=259632 date=1548377335 time=6395 maxband=51 maxsize1=1441 maxsize2=623
N=10 g1=16707 g2=15999 #a=0 #t=405792 date=1548377371 time=7677 maxband=51 maxsize1=308 maxsize2=246
N=10 g1=16708 g2=16544 #a=0 #t=165824 date=1548376498 time=7815 maxband=50 maxsize1=1710 maxsize2=3483
N=10 g1=16709 g2=3482 #a=0 #t=14688 date=1548376420 time=679 maxband=60 maxsize1=3218 maxsize2=1973
N=10 g1=16709 g2=13936 #a=0 #t=65220 date=1548376379 time=1138 maxband=54 maxsize1=691 maxsize2=153
N=10 g1=16712 g2=5545 #a=0 #t=21528 date=1548376663 time=1114 maxband=54 maxsize1=3894 maxsize2=2344
N=10 g1=16713 g2=5252 #a=0 #t=189792 date=1548376380 time=4482 maxband=59 maxsize1=838 maxsize2=660
N=10 g1=16716 g2=8128 #a=0 #t=3954 date=1548376378 time=109 maxband=56 maxsize1=1249 maxsize2=1384
N=10 g1=16716 g2=15897 #a=0 #t=113184 date=1548376637 time=1992 maxband=50 maxsize1=2011 maxsize2=445
N=10 g1=16717 g2=16703 #a=0 #t=188064 date=1548376674 time=4125 maxband=52 maxsize1=2018 maxsize2=709
N=10 g1=16722 g2=13931 #a=0 #t=56304 date=1548376511 time=835 maxband=54 maxsize1=1835 maxsize2=373
N=10 g1=16723 g2=3072 #a=0 #t=92056 date=1548376561 time=1887 maxband=51 maxsize1=250 maxsize2=287
N=10 g1=16723 g2=14942 #a=0 #t=124400 date=1548376507 time=1155 maxband=51 maxsize1=181 maxsize2=158
N=10 g1=16723 g2=15894 #a=0 #t=199696 date=1548376751 time=2672 maxband=51 maxsize1=202 maxsize2=247
N=10 g1=16723 g2=15993 #a=0 #t=124400 date=1548376830 time=2428 maxband=51 maxsize1=1734 maxsize2=349
N=10 g1=16723 g2=15999 #a=0 #t=199696 date=1548376843 time=2614 maxband=51 maxsize1=240 maxsize2=179
N=10 g1=16724 g2=15583 #a=0 #t=258024 date=1548376965 time=5009 maxband=52 maxsize1=2792 maxsize2=594
N=10 g1=16728 g2=3072 #a=0 #t=84144 date=1548376656 time=2225 maxband=51 maxsize1=348 maxsize2=319
N=10 g1=16728 g2=5270 #a=0 #t=155952 date=1548376719 time=5374 maxband=51 maxsize1=1216 maxsize2=556
N=10 g1=16728 g2=14942 #a=0 #t=115500 date=1548376459 time=2144 maxband=51 maxsize1=361 maxsize2=414
N=10 g1=16728 g2=15204 #a=0 #t=86508 date=1548376548 time=1591 maxband=50 maxsize1=438 maxsize2=514
N=10 g1=16728 g2=15993 #a=0 #t=115500 date=1548377072 time=3089 maxband=51 maxsize1=1916 maxsize2=580
N=10 g1=16728 g2=15999 #a=0 #t=183696 date=1548377090 time=3691 maxband=51 maxsize1=412 maxsize2=245
N=10 g1=16728 g2=16593 #a=0 #t=87384 date=1548376765 time=2658 maxband=79 maxsize1=1517 maxsize2=555
N=10 g1=16729 g2=1063 #a=0 #t=9360 date=1548376591 time=225 maxband=60 maxsize1=280 maxsize2=357
N=10 g1=16730 g2=7038 #a=0 #t=107040 date=1548376825 time=2028 maxband=51 maxsize1=1925 maxsize2=244
N=10 g1=16730 g2=15505 #a=0 #t=72624 date=1548376785 time=1116 maxband=51 maxsize1=1949 maxsize2=261
N=10 g1=16731 g2=3912 #a=0 #t=35910 date=1548376876 time=962 maxband=64 maxsize1=326 maxsize2=275
N=10 g1=16733 g2=5724 #a=0 #t=158664 date=1548376734 time=2737 maxband=54 maxsize1=668 maxsize2=541
N=10 g1=16734 g2=14942 #a=0 #t=242016 date=1548376737 time=2919 maxband=51 maxsize1=185 maxsize2=155
N=10 g1=16735 g2=14942 #a=0 #t=259632 date=1548376799 time=4156 maxband=51 maxsize1=276 maxsize2=261
N=10 g1=16735 g2=15571 #a=0 #t=234432 date=1548377302 time=6503 maxband=57 maxsize1=3759 maxsize2=855
N=10 g1=16735 g2=15672 #a=0 #t=213720 date=1548376884 time=3578 maxband=59 maxsize1=1302 maxsize2=472
N=10 g1=16735 g2=15993 #a=0 #t=259632 date=1548377545 time=5212 maxband=51 maxsize1=2047 maxsize2=537
N=10 g1=16735 g2=15999 #a=0 #t=405792 date=1548377574 time=6218 maxband=51 maxsize1=397 maxsize2=274
N=10 g1=16736 g2=4559 #a=0 #t=40410 date=1548376554 time=803 maxband=54 maxsize1=196 maxsize2=128
N=10 g1=16736 g2=15672 #a=0 #t=135996 date=1548376790 time=4202 maxband=59 maxsize1=1167 maxsize2=612
N=10 g1=16737 g2=12891 #a=0 #t=179680 date=1548376755 time=2569 maxband=51 maxsize1=178 maxsize2=182
N=10 g1=16737 g2=15894 #a=0 #t=377056 date=1548377401 time=6379 maxband=51 maxsize1=184 maxsize2=250
N=10 g1=16737 g2=15993 #a=0 #t=242016 date=1548377599 time=5054 maxband=51 maxsize1=1503 maxsize2=322
N=10 g1=16738 g2=15951 #a=0 #t=138416 date=1548376848 time=1556 maxband=51 maxsize1=188 maxsize2=133
N=10 g1=16739 g2=3241 #a=0 #t=29520 date=1548376745 time=1653 maxband=68 maxsize1=3911 maxsize2=2250
N=10 g1=16739 g2=12891 #a=0 #t=146784 date=1548376764 time=1545 maxband=51 maxsize1=261 maxsize2=160
N=10 g1=16739 g2=15993 #a=0 #t=189366 date=1548377255 time=3665 maxband=51 maxsize1=1465 maxsize2=386
N=10 g1=16740 g2=13862 #a=0 #t=31404 date=1548376840 time=1604 maxband=51 maxsize1=1416 maxsize2=1470
N=10 g1=16740 g2=14942 #a=0 #t=259632 date=1548376840 time=2711 maxband=51 maxsize1=208 maxsize2=354
N=10 g1=16742 g2=3192 #a=0 #t=98832 date=1548377028 time=1025 maxband=51 maxsize1=214 maxsize2=178
N=10 g1=16742 g2=15993 #a=0 #t=259632 date=1548377209 time=3412 maxband=51 maxsize1=880 maxsize2=156
N=10 g1=16743 g2=13136 #a=0 #t=74760 date=1548377053 time=2004 maxband=55 maxsize1=2402 maxsize2=427
N=10 g1=16744 g2=5205 #a=0 #t=123120 date=1548376823 time=2849 maxband=51 maxsize1=403 maxsize2=368
N=10 g1=16744 g2=5552 #a=0 #t=97920 date=1548377797 time=3137 maxband=51 maxsize1=470 maxsize2=377
N=10 g1=16744 g2=5565 #a=0 #t=97920 date=1548377832 time=2796 maxband=51 maxsize1=553 maxsize2=362
N=10 g1=16744 g2=5582 #a=0 #t=47988 date=1548377863 time=1466 maxband=51 maxsize1=444 maxsize2=377
N=10 g1=16744 g2=5604 #a=0 #t=47988 date=1548376612 time=1200 maxband=51 maxsize1=469 maxsize2=427
N=10 g1=16744 g2=7221 #a=0 #t=107784 date=1548376815 time=1665 maxband=50 maxsize1=854 maxsize2=157
N=10 g1=16746 g2=3145 #a=0 #t=74496 date=1548377053 time=2221 maxband=60 maxsize1=1139 maxsize2=1917
N=10 g1=16747 g2=4564 #a=0 #t=42660 date=1548376957 time=725 maxband=54 maxsize1=170 maxsize2=125
N=10 g1=16747 g2=14227 #a=0 #t=13590 date=1548376954 time=260 maxband=52 maxsize1=790 maxsize2=688
N=10 g1=16753 g2=5253 #a=0 #t=201024 date=1548376994 time=2580 maxband=52 maxsize1=362 maxsize2=563
N=10 g1=16756 g2=3244 #a=0 #t=90486 date=1548377032 time=2405 maxband=55 maxsize1=2362 maxsize2=913
N=10 g1=16756 g2=15615 #a=0 #t=212880 date=1548377034 time=1825 maxband=51 maxsize1=130 maxsize2=86
N=10 g1=16757 g2=2763 #a=0 #t=10560 date=1548377134 time=7943 maxband=51 maxsize1=22857 maxsize2=20603
N=10 g1=16758 g2=5203 #a=0 #t=97920 date=1548377024 time=2032 maxband=51 maxsize1=787 maxsize2=543
N=10 g1=16758 g2=5204 #a=0 #t=123120 date=1548377026 time=2571 maxband=51 maxsize1=403 maxsize2=462
N=10 g1=16758 g2=5563 #a=0 #t=123120 date=1548377606 time=3194 maxband=51 maxsize1=558 maxsize2=596
N=10 g1=16758 g2=5564 #a=0 #t=123120 date=1548377609 time=2711 maxband=51 maxsize1=687 maxsize2=460
N=10 g1=16758 g2=12476 #a=0 #t=7470 date=1548377029 time=772 maxband=55 maxsize1=4290 maxsize2=2130
N=10 g1=16763 g2=13037 #a=0 #t=57000 date=1548377271 time=2265 maxband=58 maxsize1=3801 maxsize2=1415
N=10 g1=16765 g2=2763 #a=0 #t=12150 date=1548377213 time=953 maxband=56 maxsize1=2779 maxsize2=1842
N=10 g1=16765 g2=4119 #a=0 #t=16530 date=1548377182 time=1502 maxband=52 maxsize1=3103 maxsize2=3051
N=10 g1=16765 g2=4332 #a=0 #t=10440 date=1548377323 time=2221 maxband=58 maxsize1=3124 maxsize2=3418
N=10 g1=16778 g2=13087 #a=0 #t=56304 date=1548377366 time=837 maxband=56 maxsize1=731 maxsize2=219
N=10 g1=16791 g2=884 #a=0 #t=5058 date=1548377426 time=172 maxband=52 maxsize1=473 maxsize2=1213
N=10 g1=16794 g2=13037 #a=0 #t=13248 date=1548377593 time=1428 maxband=58 maxsize1=1795 maxsize2=504
N=10 g1=16794 g2=13051 #a=0 #t=18192 date=1548377617 time=3085 maxband=52 maxsize1=7664 maxsize2=3226
N=10 g1=16801 g2=4477 #a=0 #t=1066 date=1548377524 time=53 maxband=50 maxsize1=303 maxsize2=204
N=10 g1=16813 g2=14249 #a=0 #t=27672 date=1548377641 time=197 maxband=55 maxsize1=107 maxsize2=107
N=10 g1=16818 g2=12474 #a=0 #t=8090 date=1548377488 time=237 maxband=51 maxsize1=1531 maxsize2=472
N=10 g1=16835 g2=4427 #a=0 #t=5741 date=1548377763 time=171 maxband=51 maxsize1=363 maxsize2=350
N=10 g1=16836 g2=8375 #a=0 #t=5268 date=1548377934 time=283 maxband=52 maxsize1=355 maxsize2=460
N=10 g1=16841 g2=3493 #a=0 #t=36306 date=1548378044 time=711 maxband=50 maxsize1=1226 maxsize2=566
N=10 g1=16842 g2=5551 #a=0 #t=197508 date=1548378069 time=3372 maxband=52 maxsize1=1043 maxsize2=855
N=10 g1=16842 g2=6859 #a=0 #t=108450 date=1548377812 time=618 maxband=56 maxsize1=118 maxsize2=176
N=10 g1=16842 g2=14920 #a=0 #t=130652 date=1548377813 time=1243 maxband=52 maxsize1=462 maxsize2=298
N=10 g1=16848 g2=4668 #a=0 #t=31284 date=1548378030 time=3363 maxband=52 maxsize1=1715 maxsize2=2303
N=10 g1=16848 g2=6880 #a=0 #t=42912 date=1548378072 time=9113 maxband=51 maxsize1=2911 maxsize2=2474
N=10 g1=16848 g2=7474 #a=0 #t=73710 date=1548378222 time=2070 maxband=52 maxsize1=491 maxsize2=368
N=10 g1=16848 g2=8199 #a=0 #t=24012 date=1548377856 time=4659 maxband=51 maxsize1=5101 maxsize2=3019
N=10 g1=16848 g2=13379 #a=0 #t=36252 date=1548377907 time=1497 maxband=50 maxsize1=1239 maxsize2=821
N=10 g1=16848 g2=16674 #a=0 #t=46440 date=1548378133 time=2515 maxband=50 maxsize1=999 maxsize2=2144
N=10 g1=16848 g2=16823 #a=0 #t=62748 date=1548377885 time=2344 maxband=61 maxsize1=545 maxsize2=1334
N=10 g1=16849 g2=5004 #a=0 #t=4822 date=1548377939 time=222 maxband=54 maxsize1=1083 maxsize2=618
N=10 g1=16849 g2=6682 #a=0 #t=57480 date=1548378048 time=1266 maxband=50 maxsize1=450 maxsize2=564
N=10 g1=16849 g2=15906 #a=0 #t=100296 date=1548378196 time=3085 maxband=52 maxsize1=1660 maxsize2=1297
N=10 g1=16849 g2=15995 #a=0 #t=62616 date=1548378276 time=1661 maxband=50 maxsize1=1405 maxsize2=1706
N=10 g1=16850 g2=3925 #a=0 #t=36624 date=1548378101 time=1854 maxband=74 maxsize1=1683 maxsize2=1624
N=10 g1=16851 g2=4131 #a=0 #t=45462 date=1548377939 time=987 maxband=56 maxsize1=629 maxsize2=512
N=10 g1=16852 g2=3075 #a=0 #t=58477 date=1548378023 time=1231 maxband=59 maxsize1=519 maxsize2=551
N=10 g1=16852 g2=13896 #a=0 #t=18754 date=1548377963 time=553 maxband=50 maxsize1=1442 maxsize2=602
N=10 g1=16853 g2=6004 #a=0 #t=43824 date=1548377876 time=809 maxband=51 maxsize1=338 maxsize2=296
N=10 g1=16853 g2=15533 #a=0 #t=216848 date=1548378080 time=3190 maxband=50 maxsize1=402 maxsize2=960
N=10 g1=16854 g2=16752 #a=0 #t=14586 date=1548377947 time=411 maxband=53 maxsize1=3911 maxsize2=2912
N=10 g1=16856 g2=16551 #a=0 #t=83328 date=1548377811 time=3671 maxband=67 maxsize1=2822 maxsize2=2547
N=10 g1=16863 g2=6087 #a=0 #t=172560 date=1548378076 time=1884 maxband=59 maxsize1=248 maxsize2=132
N=10 g1=16865 g2=5561 #a=0 #t=29826 date=1548378249 time=920 maxband=60 maxsize1=584 maxsize2=599
N=10 g1=16865 g2=16520 #a=0 #t=47166 date=1548378043 time=2097 maxband=50 maxsize1=684 maxsize2=729
N=10 g1=16871 g2=3279 #a=0 #t=122082 date=1548378131 time=1952 maxband=50 maxsize1=407 maxsize2=570
N=10 g1=16872 g2=5201 #a=0 #t=145812 date=1548377989 time=2501 maxband=52 maxsize1=972 maxsize2=1274
N=10 g1=16873 g2=2708 #a=0 #t=15242 date=1548377968 time=624 maxband=66 maxsize1=2491 maxsize2=1997
N=10 g1=16873 g2=5561 #a=0 #t=55572 date=1548378540 time=1685 maxband=66 maxsize1=1694 maxsize2=1253
N=10 g1=16873 g2=5643 #a=0 #t=123936 date=1548378126 time=1318 maxband=66 maxsize1=302 maxsize2=217
N=10 g1=16874 g2=3160 #a=0 #t=39168 date=1548378305 time=781 maxband=56 maxsize1=373 maxsize2=607
N=10 g1=16879 g2=3796 #a=0 #t=35276 date=1548378387 time=962 maxband=61 maxsize1=369 maxsize2=242
N=10 g1=16879 g2=4584 #a=0 #t=19647 date=1548378064 time=661 maxband=54 maxsize1=275 maxsize2=260
N=10 g1=16879 g2=15533 #a=0 #t=191744 date=1548378502 time=4437 maxband=68 maxsize1=903 maxsize2=1732
N=10 g1=16879 g2=16651 #a=0 #t=56916 date=1548378417 time=1108 maxband=63 maxsize1=302 maxsize2=341
N=10 g1=16880 g2=16593 #a=0 #t=114852 date=1548378439 time=3495 maxband=79 maxsize1=728 maxsize2=497
N=10 g1=16881 g2=3164 #a=0 #t=50082 date=1548378700 time=1669 maxband=52 maxsize1=2201 maxsize2=4034
N=10 g1=16881 g2=4060 #a=0 #t=158556 date=1548378134 time=5403 maxband=50 maxsize1=1598 maxsize2=3446
N=10 g1=16881 g2=5595 #a=0 #t=172896 date=1548379882 time=4181 maxband=52 maxsize1=1114 maxsize2=1020
N=10 g1=16881 g2=13846 #a=0 #t=54648 date=1548378298 time=2060 maxband=72 maxsize1=808 maxsize2=1335
N=10 g1=16881 g2=15506 #a=0 #t=264120 date=1548379717 time=16260 maxband=51 maxsize1=1126 maxsize2=1716
N=10 g1=16882 g2=4177 #a=0 #t=28800 date=1548378433 time=686 maxband=60 maxsize1=1224 maxsize2=1119
N=10 g1=16882 g2=13839 #a=0 #t=44688 date=1548378290 time=1761 maxband=50 maxsize1=1218 maxsize2=1445
N=10 g1=16882 g2=13846 #a=0 #t=44688 date=1548378298 time=1698 maxband=50 maxsize1=855 maxsize2=1041
N=10 g1=16882 g2=15496 #a=0 #t=168504 date=1548378446 time=3301 maxband=50 maxsize1=1395 maxsize2=1025
N=10 g1=16883 g2=3156 #a=0 #t=102744 date=1548379547 time=8367 maxband=60 maxsize1=1468 maxsize2=1986
N=10 g1=16883 g2=3803 #a=0 #t=187572 date=1548378791 time=6182 maxband=52 maxsize1=749 maxsize2=935
N=10 g1=16883 g2=4027 #a=0 #t=50082 date=1548378200 time=1187 maxband=72 maxsize1=714 maxsize2=706
N=10 g1=16883 g2=12977 #a=0 #t=61048 date=1548378355 time=1390 maxband=66 maxsize1=634 maxsize2=952
N=10 g1=16883 g2=16529 #a=0 #t=146052 date=1548378356 time=4568 maxband=58 maxsize1=1017 maxsize2=1863
N=10 g1=16883 g2=16533 #a=0 #t=194688 date=1548378370 time=3697 maxband=51 maxsize1=1057 maxsize2=1535
N=10 g1=16883 g2=16610 #a=0 #t=106246 date=1548378619 time=2481 maxband=66 maxsize1=667 maxsize2=1677
N=10 g1=16883 g2=16702 #a=0 #t=147516 date=1548378853 time=4152 maxband=52 maxsize1=4307 maxsize2=3086
N=10 g1=16884 g2=4376 #a=0 #t=64584 date=1548378664 time=1922 maxband=51 maxsize1=436 maxsize2=802
N=10 g1=16884 g2=4815 #a=0 #t=30672 date=1548378246 time=1839 maxband=51 maxsize1=550 maxsize2=357
N=10 g1=16884 g2=16057 #a=0 #t=259632 date=1548378412 time=6257 maxband=51 maxsize1=675 maxsize2=552
N=10 g1=16885 g2=13865 #a=0 #t=101664 date=1548378332 time=2977 maxband=51 maxsize1=2005 maxsize2=2061
N=10 g1=16886 g2=16589 #a=0 #t=156288 date=1548378553 time=5180 maxband=64 maxsize1=1239 maxsize2=1690
N=10 g1=16887 g2=1311 #a=0 #t=92160 date=1548378420 time=1799 maxband=56 maxsize1=372 maxsize2=214
N=10 g1=16887 g2=3279 #a=0 #t=256488 date=1548378369 time=5226 maxband=50 maxsize1=528 maxsize2=619
N=10 g1=16887 g2=4795 #a=0 #t=213900 date=1548378896 time=2433 maxband=51 maxsize1=591 maxsize2=270
N=10 g1=16887 g2=13831 #a=0 #t=80688 date=1548378355 time=1541 maxband=50 maxsize1=683 maxsize2=582
N=10 g1=16887 g2=15506 #a=0 #t=295800 date=1548378781 time=5277 maxband=51 maxsize1=653 maxsize2=359
N=10 g1=16889 g2=4118 #a=0 #t=70890 date=1548378416 time=2421 maxband=50 maxsize1=3302 maxsize2=1720
N=10 g1=16889 g2=12699 #a=0 #t=26592 date=1548378424 time=3364 maxband=91 maxsize1=3421 maxsize2=753
N=10 g1=16890 g2=1524 #a=0 #t=30392 date=1548378584 time=939 maxband=52 maxsize1=593 maxsize2=720
N=10 g1=16890 g2=13900 #a=0 #t=92400 date=1548378508 time=2258 maxband=51 maxsize1=253 maxsize2=312
N=10 g1=16890 g2=16641 #a=0 #t=264120 date=1548378876 time=2460 maxband=51 maxsize1=167 maxsize2=127
N=10 g1=16890 g2=16691 #a=0 #t=160956 date=1548378973 time=5194 maxband=59 maxsize1=3793 maxsize2=2439
N=10 g1=16891 g2=1311 #a=0 #t=92160 date=1548378470 time=1314 maxband=56 maxsize1=374 maxsize2=351
N=10 g1=16891 g2=14912 #a=0 #t=273444 date=1548378400 time=3179 maxband=52 maxsize1=761 maxsize2=381
N=10 g1=16891 g2=15071 #a=0 #t=277920 date=1548378607 time=3861 maxband=51 maxsize1=1067 maxsize2=1556
N=10 g1=16891 g2=15080 #a=0 #t=277920 date=1548378630 time=3012 maxband=51 maxsize1=490 maxsize2=1338
N=10 g1=16891 g2=15535 #a=0 #t=494592 date=1548379509 time=10963 maxband=56 maxsize1=400 maxsize2=1083
N=10 g1=16892 g2=16365 #a=0 #t=405792 date=1548378928 time=2947 maxband=51 maxsize1=112 maxsize2=239
N=10 g1=16892 g2=16703 #a=0 #t=188064 date=1548378856 time=7824 maxband=60 maxsize1=4703 maxsize2=3730
N=10 g1=16894 g2=3012 #a=0 #t=93960 date=1548378541 time=2212 maxband=52 maxsize1=1107 maxsize2=2449
N=10 g1=16894 g2=14908 #a=0 #t=258024 date=1548378283 time=2424 maxband=51 maxsize1=490 maxsize2=934
N=10 g1=16895 g2=15898 #a=0 #t=181344 date=1548379282 time=3703 maxband=51 maxsize1=317 maxsize2=359
N=10 g1=16896 g2=6331 #a=0 #t=31126 date=1548378666 time=303 maxband=54 maxsize1=143 maxsize2=144
N=10 g1=16898 g2=5722 #a=0 #t=29260 date=1548378762 time=1361 maxband=81 maxsize1=2694 maxsize2=529
N=10 g1=16901 g2=4122 #a=0 #t=52332 date=1548378697 time=1359 maxband=57 maxsize1=398 maxsize2=866
N=10 g1=16901 g2=16698 #a=0 #t=234432 date=1548378858 time=5474 maxband=52 maxsize1=1443 maxsize2=2432
N=10 g1=16903 g2=4357 #a=0 #t=21690 date=1548378958 time=1543 maxband=50 maxsize1=2999 maxsize2=2175
N=10 g1=16903 g2=13421 #a=0 #t=85680 date=1548378699 time=868 maxband=52 maxsize1=155 maxsize2=309
N=10 g1=16904 g2=15111 #a=0 #t=234432 date=1548379045 time=5620 maxband=52 maxsize1=440 maxsize2=480
N=10 g1=16905 g2=12976 #a=0 #t=47352 date=1548378886 time=2227 maxband=53 maxsize1=644 maxsize2=825
N=10 g1=16907 g2=315 #a=0 #t=9822 date=1548378725 time=213 maxband=50 maxsize1=554 maxsize2=832
N=10 g1=16907 g2=5708 #a=0 #t=29260 date=1548378983 time=687 maxband=80 maxsize1=2460 maxsize2=992
N=10 g1=16910 g2=16546 #a=0 #t=129540 date=1548378903 time=2919 maxband=53 maxsize1=809 maxsize2=810
N=10 g1=16912 g2=12833 #a=0 #t=80688 date=1548378842 time=1593 maxband=58 maxsize1=516 maxsize2=1276
N=10 g1=16913 g2=2800 #a=0 #t=10560 date=1548378844 time=1659 maxband=51 maxsize1=3237 maxsize2=5734
N=10 g1=16913 g2=3231 #a=0 #t=174168 date=1548378878 time=4044 maxband=54 maxsize1=978 maxsize2=1049
N=10 g1=16913 g2=4068 #a=0 #t=109464 date=1548378903 time=3194 maxband=59 maxsize1=1362 maxsize2=1666
N=10 g1=16913 g2=14108 #a=0 #t=12040 date=1548378924 time=2092 maxband=58 maxsize1=5533 maxsize2=5911
N=10 g1=16913 g2=16702 #a=0 #t=90876 date=1548379253 time=6553 maxband=52 maxsize1=4054 maxsize2=2456
N=10 g1=16915 g2=5543 #a=0 #t=146016 date=1548379404 time=2261 maxband=54 maxsize1=872 maxsize2=679
N=10 g1=16916 g2=5563 #a=0 #t=189024 date=1548379374 time=2760 maxband=60 maxsize1=275 maxsize2=429
N=10 g1=16918 g2=12955 #a=0 #t=35512 date=1548378988 time=812 maxband=52 maxsize1=1229 maxsize2=2059
N=10 g1=16919 g2=588 #a=0 #t=9464 date=1548378987 time=167 maxband=50 maxsize1=310 maxsize2=411
N=10 g1=16923 g2=14899 #a=0 #t=102444 date=1548378923 time=1545 maxband=51 maxsize1=168 maxsize2=203
N=10 g1=16923 g2=15044 #a=0 #t=112452 date=1548379041 time=1551 maxband=51 maxsize1=140 maxsize2=169
N=10 g1=16926 g2=5219 #a=0 #t=162960 date=1548379175 time=2514 maxband=56 maxsize1=670 maxsize2=447
N=10 g1=16927 g2=12495 #a=0 #t=14984 date=1548379181 time=538 maxband=72 maxsize1=891 maxsize2=501
N=10 g1=16927 g2=16520 #a=0 #t=162816 date=1548379261 time=9612 maxband=52 maxsize1=9300 maxsize2=8233
N=10 g1=16929 g2=3495 #a=0 #t=18000 date=1548379814 time=817 maxband=55 maxsize1=787 maxsize2=626
N=10 g1=16929 g2=4347 #a=0 #t=14160 date=1548379560 time=763 maxband=50 maxsize1=1445 maxsize2=743
N=10 g1=16929 g2=4376 #a=0 #t=91440 date=1548379599 time=2200 maxband=51 maxsize1=232 maxsize2=223
N=10 g1=16929 g2=5204 #a=0 #t=270480 date=1548379177 time=4227 maxband=51 maxsize1=400 maxsize2=296
N=10 g1=16929 g2=5553 #a=0 #t=270480 date=1548379845 time=3577 maxband=51 maxsize1=374 maxsize2=338
N=10 g1=16929 g2=5564 #a=0 #t=270480 date=1548379882 time=4667 maxband=51 maxsize1=396 maxsize2=353
N=10 g1=16931 g2=3242 #a=0 #t=41072 date=1548379231 time=703 maxband=56 maxsize1=512 maxsize2=596
N=10 g1=16932 g2=13822 #a=0 #t=57816 date=1548379264 time=1227 maxband=56 maxsize1=258 maxsize2=659
N=10 g1=16945 g2=4629 #a=0 #t=63990 date=1548379545 time=1256 maxband=52 maxsize1=189 maxsize2=345
N=10 g1=16946 g2=15496 #a=0 #t=91824 date=1548379517 time=3655 maxband=55 maxsize1=3439 maxsize2=1104
N=10 g1=16947 g2=14371 #a=0 #t=29944 date=1548379526 time=558 maxband=50 maxsize1=234 maxsize2=174
N=10 g1=16948 g2=16613 #a=0 #t=85440 date=1548379764 time=2939 maxband=55 maxsize1=855 maxsize2=1838
N=10 g1=16949 g2=5613 #a=0 #t=190304 date=1548379565 time=2760 maxband=51 maxsize1=312 maxsize2=250
N=10 g1=16949 g2=6733 #a=0 #t=107496 date=1548380075 time=2097 maxband=50 maxsize1=275 maxsize2=552
N=10 g1=16949 g2=7040 #a=0 #t=102744 date=1548380342 time=3050 maxband=56 maxsize1=660 maxsize2=368
N=10 g1=16949 g2=15045 #a=0 #t=128814 date=1548379784 time=2882 maxband=51 maxsize1=685 maxsize2=1067
N=10 g1=16949 g2=15474 #a=0 #t=194688 date=1548379881 time=6109 maxband=55 maxsize1=1934 maxsize2=1899
N=10 g1=16949 g2=15519 #a=0 #t=483792 date=1548380119 time=9952 maxband=50 maxsize1=849 maxsize2=2075
N=10 g1=16950 g2=5723 #a=0 #t=64554 date=1548379752 time=1475 maxband=51 maxsize1=2223 maxsize2=1075
N=10 g1=16950 g2=5803 #a=0 #t=13852 date=1548380040 time=255 maxband=56 maxsize1=488 maxsize2=285
N=10 g1=16951 g2=3738 #a=0 #t=115776 date=1548379727 time=1965 maxband=55 maxsize1=561 maxsize2=410
N=10 g1=16951 g2=4180 #a=0 #t=192480 date=1548379888 time=4546 maxband=50 maxsize1=358 maxsize2=222
N=10 g1=16951 g2=4662 #a=0 #t=177840 date=1548380333 time=9533 maxband=56 maxsize1=449 maxsize2=269
N=10 g1=16951 g2=16545 #a=0 #t=210276 date=1548379741 time=3431 maxband=55 maxsize1=557 maxsize2=676
N=10 g1=16951 g2=16579 #a=0 #t=168504 date=1548379845 time=3698 maxband=50 maxsize1=545 maxsize2=681
N=10 g1=16952 g2=16609 #a=0 #t=156288 date=1548379886 time=5660 maxband=54 maxsize1=1458 maxsize2=625
N=10 g1=16953 g2=2553 #a=0 #t=27592 date=1548379555 time=922 maxband=59 maxsize1=1438 maxsize2=7168
N=10 g1=16953 g2=8315 #a=0 #t=109464 date=1548379847 time=1590 maxband=56 maxsize1=218 maxsize2=148
N=10 g1=16953 g2=15490 #a=0 #t=142512 date=1548379945 time=3660 maxband=63 maxsize1=450 maxsize2=831
N=10 g1=16953 g2=15993 #a=0 #t=259632 date=1548380491 time=5317 maxband=51 maxsize1=601 maxsize2=538
N=10 g1=16954 g2=5563 #a=0 #t=189024 date=1548380367 time=4184 maxband=51 maxsize1=548 maxsize2=504
N=10 g1=16954 g2=15517 #a=0 #t=297824 date=1548379975 time=7350 maxband=52 maxsize1=2487 maxsize2=1644
N=10 g1=16956 g2=3241 #a=0 #t=82358 date=1548379653 time=1962 maxband=61 maxsize1=2817 maxsize2=2430
N=10 g1=16961 g2=3172 #a=0 #t=13380 date=1548379961 time=255 maxband=63 maxsize1=311 maxsize2=364
N=10 g1=16962 g2=3495 #a=0 #t=18072 date=1548380190 time=365 maxband=57 maxsize1=903 maxsize2=1102
N=10 g1=16962 g2=4064 #a=0 #t=70890 date=1548379799 time=1464 maxband=52 maxsize1=1012 maxsize2=1130
N=10 g1=16962 g2=15114 #a=0 #t=37070 date=1548380091 time=500 maxband=61 maxsize1=809 maxsize2=1043
N=10 g1=16963 g2=4065 #a=0 #t=44040 date=1548379823 time=1358 maxband=51 maxsize1=921 maxsize2=1306
N=10 g1=16963 g2=4118 #a=0 #t=43176 date=1548379869 time=1632 maxband=55 maxsize1=2450 maxsize2=994
N=10 g1=16963 g2=12583 #a=0 #t=5740 date=1548379817 time=70 maxband=55 maxsize1=236 maxsize2=248
N=10 g1=16965 g2=16850 #a=0 #t=129424 date=1548379901 time=3139 maxband=60 maxsize1=1228 maxsize2=951
N=10 g1=16966 g2=3474 #a=0 #t=60552 date=1548380297 time=1392 maxband=51 maxsize1=734 maxsize2=209
N=10 g1=16966 g2=16555 #a=0 #t=101328 date=1548380315 time=9930 maxband=59 maxsize1=4936 maxsize2=992
N=10 g1=16972 g2=5579 #a=0 #t=67092 date=1548380540 time=982 maxband=52 maxsize1=277 maxsize2=264
N=10 g1=16973 g2=3148 #a=0 #t=47160 date=1548380133 time=1207 maxband=53 maxsize1=1448 maxsize2=3155
N=10 g1=16975 g2=5196 #a=0 #t=48864 date=1548380212 time=1147 maxband=51 maxsize1=1176 maxsize2=989
N=10 g1=16975 g2=5203 #a=0 #t=205056 date=1548379828 time=5635 maxband=51 maxsize1=732 maxsize2=1190
N=10 g1=16975 g2=5205 #a=0 #t=227424 date=1548379838 time=4346 maxband=51 maxsize1=477 maxsize2=679
N=10 g1=16975 g2=5543 #a=0 #t=89472 date=1548380870 time=4616 maxband=70 maxsize1=3169 maxsize2=4359
N=10 g1=16975 g2=5552 #a=0 #t=205056 date=1548380904 time=5760 maxband=51 maxsize1=685 maxsize2=394
N=10 g1=16975 g2=5595 #a=0 #t=111504 date=1548381043 time=2900 maxband=51 maxsize1=668 maxsize2=483
N=10 g1=16975 g2=16893 #a=0 #t=213720 date=1548380272 time=3106 maxband=55 maxsize1=269 maxsize2=281
N=10 g1=16976 g2=12833 #a=0 #t=57816 date=1548380043 time=1295 maxband=50 maxsize1=790 maxsize2=2663
N=10 g1=16976 g2=13133 #a=0 #t=81120 date=1548380291 time=1591 maxband=51 maxsize1=317 maxsize2=509
N=10 g1=16976 g2=15179 #a=0 #t=139440 date=1548380430 time=2189 maxband=51 maxsize1=170 maxsize2=210
N=10 g1=16977 g2=3148 #a=0 #t=65448 date=1548380260 time=1384 maxband=53 maxsize1=839 maxsize2=1486
N=10 g1=16977 g2=5742 #a=0 #t=180464 date=1548380030 time=3176 maxband=50 maxsize1=166 maxsize2=248
N=10 g1=16977 g2=12976 #a=0 #t=47352 date=1548380132 time=808 maxband=53 maxsize1=570 maxsize2=1032
N=10 g1=16977 g2=15478 #a=0 #t=165824 date=1548380122 time=2031 maxband=53 maxsize1=679 maxsize2=1049
N=10 g1=16977 g2=16538 #a=0 #t=72224 date=1548380143 time=1787 maxband=51 maxsize1=2581 maxsize2=4657
N=10 g1=16978 g2=4357 #a=0 #t=28735 date=1548380328 time=1336 maxband=56 maxsize1=1396 maxsize2=756
N=10 g1=16978 g2=5543 #a=0 #t=82358 date=1548380556 time=4696 maxband=68 maxsize1=2815 maxsize2=1817
N=10 g1=16978 g2=7041 #a=0 #t=94638 date=1548380283 time=2125 maxband=56 maxsize1=312 maxsize2=166
N=10 g1=16982 g2=1505 #a=0 #t=21516 date=1548380338 time=299 maxband=52 maxsize1=234 maxsize2=236
N=10 g1=16983 g2=16702 #a=0 #t=147516 date=1548380697 time=6200 maxband=56 maxsize1=3306 maxsize2=2846
N=10 g1=16984 g2=3323 #a=0 #t=174168 date=1548380470 time=4803 maxband=50 maxsize1=291 maxsize2=347
N=10 g1=16984 g2=13896 #a=0 #t=32516 date=1548380311 time=14101 maxband=60 maxsize1=3682 maxsize2=231822
N=10 g1=16986 g2=3180 #a=0 #t=86120 date=1548380453 time=1409 maxband=50 maxsize1=1669 maxsize2=1096
N=10 g1=16986 g2=12971 #a=0 #t=55608 date=1548380304 time=894 maxband=52 maxsize1=400 maxsize2=422
N=10 g1=16990 g2=16551 #a=0 #t=208464 date=1548380427 time=6125 maxband=51 maxsize1=476 maxsize2=569
N=10 g1=16996 g2=13278 #a=0 #t=29152 date=1548380385 time=351 maxband=51 maxsize1=172 maxsize2=209
N=10 g1=16996 g2=13414 #a=0 #t=43704 date=1548380407 time=203 maxband=51 maxsize1=68 maxsize2=91
N=10 g1=16996 g2=15179 #a=0 #t=68730 date=1548380538 time=885 maxband=51 maxsize1=85 maxsize2=108
N=10 g1=16998 g2=3138 #a=0 #t=46680 date=1548380736 time=2439 maxband=55 maxsize1=2981 maxsize2=3209
N=10 g1=16998 g2=3146 #a=0 #t=77940 date=1548380753 time=2321 maxband=58 maxsize1=591 maxsize2=857
N=10 g1=16998 g2=13133 #a=0 #t=88200 date=1548380666 time=1466 maxband=51 maxsize1=218 maxsize2=172
N=10 g1=16998 g2=16756 #a=0 #t=212880 date=1548381000 time=3790 maxband=51 maxsize1=159 maxsize2=234
N=10 g1=16999 g2=3160 #a=0 #t=41280 date=1548380678 time=774 maxband=74 maxsize1=298 maxsize2=345
N=10 g1=17001 g2=12730 #a=0 #t=9646 date=1548380467 time=247 maxband=50 maxsize1=181 maxsize2=219
N=10 g1=17001 g2=13133 #a=0 #t=40080 date=1548380533 time=597 maxband=51 maxsize1=164 maxsize2=198
N=10 g1=17001 g2=13364 #a=0 #t=43704 date=1548380387 time=451 maxband=51 maxsize1=74 maxsize2=93
N=10 g1=17001 g2=15011 #a=0 #t=34470 date=1548380484 time=621 maxband=50 maxsize1=434 maxsize2=575
N=10 g1=17001 g2=15015 #a=0 #t=20754 date=1548380487 time=435 maxband=50 maxsize1=314 maxsize2=295
N=10 g1=17001 g2=15044 #a=0 #t=58140 date=1548380501 time=642 maxband=51 maxsize1=167 maxsize2=240
N=10 g1=17002 g2=15044 #a=0 #t=112452 date=1548380560 time=1167 maxband=51 maxsize1=122 maxsize2=180
N=10 g1=17002 g2=15993 #a=0 #t=259632 date=1548380788 time=2272 maxband=51 maxsize1=80 maxsize2=137
N=10 g1=17003 g2=13364 #a=0 #t=74760 date=1548380510 time=819 maxband=51 maxsize1=94 maxsize2=136
N=10 g1=17009 g2=3559 #a=0 #t=25056 date=1548380891 time=767 maxband=52 maxsize1=1940 maxsize2=3244
N=10 g1=17009 g2=5707 #a=0 #t=36480 date=1548380707 time=1160 maxband=63 maxsize1=1378 maxsize2=473
N=10 g1=17010 g2=5520 #a=0 #t=40392 date=1548381220 time=2576 maxband=55 maxsize1=632 maxsize2=1097
N=10 g1=17025 g2=1528 #a=0 #t=6880 date=1548380807 time=145 maxband=56 maxsize1=909 maxsize2=611
N=10 g1=17026 g2=3149 #a=0 #t=35904 date=1548380896 time=722 maxband=51 maxsize1=627 maxsize2=508
N=10 g1=17026 g2=3249 #a=0 #t=13608 date=1548380791 time=367 maxband=52 maxsize1=526 maxsize2=765
N=10 g1=17026 g2=16519 #a=0 #t=72240 date=1548380804 time=2724 maxband=60 maxsize1=793 maxsize2=1094
N=10 g1=17033 g2=3181 #a=0 #t=100350 date=1548381080 time=1253 maxband=54 maxsize1=303 maxsize2=376
N=10 g1=17074 g2=1633 #a=0 #t=28932 date=1548381224 time=566 maxband=61 maxsize1=188 maxsize2=176
N=10 g1=17075 g2=5211 #a=0 #t=48352 date=1548381244 time=807 maxband=56 maxsize1=494 maxsize2=361
N=10 g1=17075 g2=5782 #a=0 #t=120000 date=1548381289 time=2311 maxband=53 maxsize1=476 maxsize2=369
N=10 g1=17077 g2=3558 #a=0 #t=17234 date=1548381343 time=474 maxband=53 maxsize1=756 maxsize2=638
N=10 g1=17078 g2=4120 #a=0 #t=62631 date=1548381438 time=3772 maxband=50 maxsize1=297 maxsize2=348
N=10 g1=17081 g2=4551 #a=0 #t=53358 date=1548381375 time=1318 maxband=55 maxsize1=469 maxsize2=362
N=10 g1=17081 g2=7222 #a=0 #t=69126 date=1548381303 time=2654 maxband=54 maxsize1=1386 maxsize2=663
N=10 g1=17081 g2=15063 #a=0 #t=58428 date=1548381438 time=1461 maxband=59 maxsize1=2192 maxsize2=1749
N=10 g1=17081 g2=16641 #a=0 #t=112020 date=1548381612 time=1616 maxband=51 maxsize1=312 maxsize2=435
N=10 g1=17081 g2=16691 #a=0 #t=65292 date=1548381663 time=2538 maxband=59 maxsize1=9226 maxsize2=7815
N=10 g1=17083 g2=5202 #a=0 #t=108120 date=1548381303 time=3299 maxband=50 maxsize1=483 maxsize2=455
N=10 g1=17085 g2=16735 #a=0 #t=213720 date=1548381712 time=4401 maxband=50 maxsize1=338 maxsize2=217
N=10 g1=17087 g2=16520 #a=0 #t=37404 date=1548381365 time=1035 maxband=60 maxsize1=767 maxsize2=705
N=10 g1=17088 g2=5719 #a=0 #t=28668 date=1548381409 time=1336 maxband=54 maxsize1=884 maxsize2=569
N=10 g1=17095 g2=1503 #a=0 #t=926 date=1548381495 time=43 maxband=51 maxsize1=965 maxsize2=434
N=10 g1=17095 g2=13086 #a=0 #t=34314 date=1548381545 time=690 maxband=53 maxsize1=520 maxsize2=162
N=10 g1=17098 g2=16736 #a=0 #t=221400 date=1548381833 time=3972 maxband=51 maxsize1=497 maxsize2=906
N=10 g1=17100 g2=4486 #a=0 #t=12894 date=1548381493 time=279 maxband=54 maxsize1=408 maxsize2=333
N=10 g1=17101 g2=13935 #a=0 #t=38280 date=1548381572 time=956 maxband=61 maxsize1=356 maxsize2=356
N=10 g1=17102 g2=12991 #a=0 #t=24720 date=1548381585 time=471 maxband=56 maxsize1=380 maxsize2=849
N=10 g1=17102 g2=15018 #a=0 #t=48276 date=1548381622 time=1606 maxband=55 maxsize1=824 maxsize2=2296
N=10 g1=17103 g2=16689 #a=0 #t=61908 date=1548381720 time=1601 maxband=50 maxsize1=3195 maxsize2=2168
N=10 g1=17104 g2=12973 #a=0 #t=30624 date=1548381611 time=3898 maxband=55 maxsize1=5478 maxsize2=4233
N=10 g1=17104 g2=13011 #a=0 #t=54744 date=1548381654 time=2929 maxband=55 maxsize1=2677 maxsize2=2501
N=10 g1=17104 g2=16540 #a=0 #t=19992 date=1548381628 time=3036 maxband=68 maxsize1=11809 maxsize2=10921
N=10 g1=17107 g2=3250 #a=0 #t=73476 date=1548381578 time=1245 maxband=50 maxsize1=218 maxsize2=606
N=10 g1=17109 g2=12775 #a=0 #t=12604 date=1548381606 time=249 maxband=52 maxsize1=1420 maxsize2=491
N=10 g1=17113 g2=5224 #a=0 #t=68628 date=1548381653 time=863 maxband=53 maxsize1=525 maxsize2=202
N=10 g1=17116 g2=917 #a=0 #t=10680 date=1548381650 time=101 maxband=51 maxsize1=129 maxsize2=233
N=10 g1=17117 g2=17001 #a=0 #t=68730 date=1548381929 time=758 maxband=51 maxsize1=135 maxsize2=126
N=10 g1=17120 g2=4068 #a=0 #t=61524 date=1548381767 time=5842 maxband=54 maxsize1=2463 maxsize2=2242
N=10 g1=17120 g2=5553 #a=0 #t=129264 date=1548382059 time=1715 maxband=51 maxsize1=484 maxsize2=388
N=10 g1=17120 g2=5564 #a=0 #t=129264 date=1548382077 time=2367 maxband=51 maxsize1=519 maxsize2=678
N=10 g1=17120 g2=13832 #a=0 #t=30624 date=1548381724 time=1636 maxband=54 maxsize1=2871 maxsize2=2233
N=10 g1=17137 g2=13007 #a=0 #t=95472 date=1548381964 time=2081 maxband=59 maxsize1=1333 maxsize2=1976
N=10 g1=17143 g2=12965 #a=0 #t=61040 date=1548381960 time=1159 maxband=60 maxsize1=730 maxsize2=477
N=10 g1=17146 g2=15017 #a=0 #t=85284 date=1548382091 time=2189 maxband=50 maxsize1=1083 maxsize2=1772
N=10 g1=17156 g2=1068 #a=0 #t=17000 date=1548382251 time=251 maxband=51 maxsize1=918 maxsize2=264
N=10 g1=17165 g2=16545 #a=0 #t=114852 date=1548382399 time=2195 maxband=63 maxsize1=434 maxsize2=387
N=10 g1=17167 g2=4551 #a=0 #t=53358 date=1548382284 time=955 maxband=52 maxsize1=438 maxsize2=1296
N=10 g1=17176 g2=1545 #a=0 #t=34800 date=1548382648 time=1078 maxband=52 maxsize1=548 maxsize2=544
N=10 g1=17177 g2=13021 #a=0 #t=82688 date=1548382563 time=1005 maxband=51 maxsize1=217 maxsize2=187
N=10 g1=17178 g2=16544 #a=0 #t=191280 date=1548382612 time=4288 maxband=52 maxsize1=793 maxsize2=2300
N=10 g1=17178 g2=16960 #a=0 #t=364368 date=1548383116 time=8108 maxband=51 maxsize1=227 maxsize2=337
N=10 g1=17182 g2=13054 #a=0 #t=127232 date=1548382831 time=4150 maxband=56 maxsize1=1618 maxsize2=1582
N=10 g1=17182 g2=13865 #a=0 #t=152064 date=1548382633 time=3086 maxband=52 maxsize1=669 maxsize2=1583
N=10 g1=17182 g2=15063 #a=0 #t=147516 date=1548382664 time=2915 maxband=59 maxsize1=2270 maxsize2=1840
N=10 g1=17182 g2=16521 #a=0 #t=212784 date=1548382618 time=3835 maxband=54 maxsize1=812 maxsize2=1925
N=10 g1=17182 g2=16691 #a=0 #t=160956 date=1548382940 time=3301 maxband=59 maxsize1=2807 maxsize2=1327
N=10 g1=17182 g2=16703 #a=0 #t=303552 date=1548383004 time=7793 maxband=59 maxsize1=1866 maxsize2=1962
N=10 g1=17183 g2=4119 #a=0 #t=29418 date=1548383011 time=2683 maxband=65 maxsize1=1619 maxsize2=1189
N=10 g1=17183 g2=5251 #a=0 #t=489600 date=1548382801 time=10569 maxband=59 maxsize1=605 maxsize2=551
N=10 g1=17184 g2=2802 #a=0 #t=17164 date=1548382549 time=581 maxband=65 maxsize1=1292 maxsize2=803
N=10 g1=17184 g2=3277 #a=0 #t=174168 date=1548382916 time=11343 maxband=53 maxsize1=752 maxsize2=828
N=10 g1=17184 g2=6661 #a=0 #t=138240 date=1548382824 time=2096 maxband=59 maxsize1=198 maxsize2=222
N=10 g1=17184 g2=16948 #a=0 #t=146400 date=1548383020 time=5436 maxband=56 maxsize1=3014 maxsize2=3861
N=10 g1=17186 g2=15044 #a=0 #t=128814 date=1548382784 time=2089 maxband=51 maxsize1=472 maxsize2=382
N=10 g1=17186 g2=16690 #a=0 #t=196928 date=1548383018 time=5660 maxband=54 maxsize1=2498 maxsize2=1979
N=10 g1=17188 g2=891 #a=0 #t=8011 date=1548382651 time=994 maxband=69 maxsize1=2005 maxsize2=3493
N=10 g1=17189 g2=13898 #a=0 #t=26264 date=1548382769 time=916 maxband=51 maxsize1=1064 maxsize2=1906
N=10 g1=17189 g2=14109 #a=0 #t=14460 date=1548382773 time=605 maxband=55 maxsize1=341 maxsize2=446
N=10 g1=17195 g2=16522 #a=0 #t=112032 date=1548382859 time=2786 maxband=51 maxsize1=1127 maxsize2=1427
N=10 g1=17196 g2=13934 #a=0 #t=136032 date=1548382964 time=2217 maxband=55 maxsize1=256 maxsize2=272
N=10 g1=17197 g2=5934 #a=0 #t=98832 date=1548383432 time=1238 maxband=51 maxsize1=174 maxsize2=135
N=10 g1=17200 g2=3146 #a=0 #t=59148 date=1548383072 time=1039 maxband=68 maxsize1=435 maxsize2=1390
N=10 g1=17200 g2=13006 #a=0 #t=82688 date=1548382787 time=2351 maxband=57 maxsize1=1519 maxsize2=818
N=10 g1=17200 g2=16954 #a=0 #t=297824 date=1548383284 time=5321 maxband=58 maxsize1=373 maxsize2=351
N=10 g1=17201 g2=13897 #a=0 #t=14214 date=1548382971 time=288 maxband=52 maxsize1=493 maxsize2=386
N=10 g1=17203 g2=12967 #a=0 #t=14748 date=1548383000 time=477 maxband=51 maxsize1=1207 maxsize2=1628
N=10 g1=17203 g2=12975 #a=0 #t=34848 date=1548383006 time=629 maxband=51 maxsize1=390 maxsize2=676
N=10 g1=17204 g2=12967 #a=0 #t=35512 date=1548383029 time=763 maxband=52 maxsize1=373 maxsize2=458
N=10 g1=17210 g2=5535 #a=0 #t=47808 date=1548384153 time=852 maxband=51 maxsize1=478 maxsize2=379
N=10 g1=17210 g2=5561 #a=0 #t=86120 date=1548384237 time=2693 maxband=59 maxsize1=4318 maxsize2=2588
N=10 g1=17210 g2=16641 #a=0 #t=264120 date=1548383464 time=1836 maxband=51 maxsize1=126 maxsize2=144
N=10 g1=17211 g2=3142 #a=0 #t=102744 date=1548383388 time=2784 maxband=59 maxsize1=364 maxsize2=547
N=10 g1=17211 g2=16094 #a=0 #t=359040 date=1548383342 time=4851 maxband=65 maxsize1=350 maxsize2=242
N=10 g1=17212 g2=2620 #a=0 #t=35696 date=1548383135 time=637 maxband=51 maxsize1=515 maxsize2=472
N=10 g1=17212 g2=3631 #a=0 #t=48468 date=1548383124 time=968 maxband=51 maxsize1=573 maxsize2=486
N=10 g1=17212 g2=3644 #a=0 #t=104880 date=1548383145 time=2168 maxband=58 maxsize1=269 maxsize2=274
N=10 g1=17212 g2=5203 #a=0 #t=205056 date=1548383101 time=4341 maxband=51 maxsize1=592 maxsize2=764
N=10 g1=17212 g2=5205 #a=0 #t=227424 date=1548383109 time=3602 maxband=51 maxsize1=556 maxsize2=408
N=10 g1=17212 g2=5542 #a=0 #t=27592 date=1548383868 time=474 maxband=51 maxsize1=575 maxsize2=399
N=10 g1=17212 g2=5551 #a=0 #t=227424 date=1548383891 time=5459 maxband=51 maxsize1=735 maxsize2=764
N=10 g1=17212 g2=5563 #a=0 #t=227424 date=1548383929 time=5488 maxband=51 maxsize1=732 maxsize2=887
N=10 g1=17212 g2=5564 #a=0 #t=227424 date=1548383934 time=4864 maxband=51 maxsize1=750 maxsize2=581
N=10 g1=17215 g2=15025 #a=0 #t=39106 date=1548383262 time=882 maxband=72 maxsize1=1079 maxsize2=1660
N=10 g1=17224 g2=3225 #a=0 #t=107904 date=1548383341 time=2316 maxband=52 maxsize1=3639 maxsize2=474
N=10 g1=17230 g2=3176 #a=0 #t=90552 date=1548383706 time=1551 maxband=70 maxsize1=368 maxsize2=386
N=10 g1=17236 g2=16520 #a=0 #t=51576 date=1548383643 time=1218 maxband=53 maxsize1=1765 maxsize2=2517
N=10 g1=17237 g2=13007 #a=0 #t=95472 date=1548383714 time=2213 maxband=59 maxsize1=3801 maxsize2=2895
N=10 g1=17238 g2=3285 #a=0 #t=142480 date=1548383737 time=2644 maxband=64 maxsize1=307 maxsize2=309
N=10 g1=17238 g2=15039 #a=0 #t=80024 date=1548383776 time=1699 maxband=53 maxsize1=650 maxsize2=742
N=10 g1=17238 g2=16707 #a=0 #t=331584 date=1548384085 time=8680 maxband=59 maxsize1=900 maxsize2=2144
N=10 g1=17239 g2=2723 #a=0 #t=7864 date=1548383639 time=222 maxband=66 maxsize1=573 maxsize2=286
N=10 g1=17240 g2=4182 #a=0 #t=109464 date=1548383825 time=2389 maxband=54 maxsize1=517 maxsize2=646
N=10 g1=17240 g2=5934 #a=0 #t=98832 date=1548384222 time=1204 maxband=51 maxsize1=144 maxsize2=122
N=10 g1=17240 g2=16703 #a=0 #t=188064 date=1548384114 time=10758 maxband=52 maxsize1=4367 maxsize2=4077
N=10 g1=17243 g2=1502 #a=0 #t=9646 date=1548383855 time=269 maxband=62 maxsize1=402 maxsize2=185
N=10 g1=17249 g2=15993 #a=0 #t=242016 date=1548384402 time=3714 maxband=51 maxsize1=178 maxsize2=180
N=10 g1=17249 g2=16520 #a=0 #t=64824 date=1548383886 time=2643 maxband=54 maxsize1=2341 maxsize2=2736
N=10 g1=17251 g2=15044 #a=0 #t=128814 date=1548383945 time=1374 maxband=51 maxsize1=110 maxsize2=90
N=10 g1=17252 g2=15044 #a=0 #t=128814 date=1548383966 time=1316 maxband=51 maxsize1=118 maxsize2=96
N=10 g1=17255 g2=12965 #a=0 #t=15876 date=1548383932 time=443 maxband=60 maxsize1=1312 maxsize2=769
N=10 g1=17259 g2=3562 #a=0 #t=23352 date=1548384206 time=334 maxband=64 maxsize1=265 maxsize2=142
N=10 g1=17261 g2=13005 #a=0 #t=45600 date=1548384051 time=745 maxband=51 maxsize1=337 maxsize2=287
N=10 g1=17261 g2=15993 #a=0 #t=259632 date=1548384315 time=2354 maxband=51 maxsize1=77 maxsize2=121
N=10 g1=17262 g2=15993 #a=0 #t=259632 date=1548384243 time=1713 maxband=51 maxsize1=100 maxsize2=72
N=10 g1=17290 g2=15019 #a=0 #t=54924 date=1548384557 time=2479 maxband=58 maxsize1=753 maxsize2=1740
N=10 g1=17290 g2=16546 #a=0 #t=129540 date=1548384414 time=2065 maxband=52 maxsize1=611 maxsize2=646
N=10 g1=17291 g2=3311 #a=0 #t=133920 date=1548384306 time=1637 maxband=51 maxsize1=313 maxsize2=265
N=10 g1=17291 g2=4164 #a=0 #t=126960 date=1548384394 time=1323 maxband=51 maxsize1=122 maxsize2=152
N=10 g1=17291 g2=4179 #a=0 #t=133920 date=1548384408 time=1621 maxband=51 maxsize1=302 maxsize2=186
N=10 g1=17291 g2=4203 #a=0 #t=13394 date=1548384433 time=182 maxband=51 maxsize1=290 maxsize2=896
N=10 g1=17291 g2=4206 #a=0 #t=60804 date=1548384434 time=431 maxband=51 maxsize1=129 maxsize2=139
N=10 g1=17291 g2=4216 #a=0 #t=133920 date=1548384441 time=1181 maxband=51 maxsize1=151 maxsize2=160
N=10 g1=17291 g2=4219 #a=0 #t=64002 date=1548384444 time=623 maxband=51 maxsize1=256 maxsize2=896
N=10 g1=17292 g2=4485 #a=0 #t=4653 date=1548384383 time=155 maxband=54 maxsize1=516 maxsize2=412
N=10 g1=17297 g2=3226 #a=0 #t=27159 date=1548384427 time=701 maxband=60 maxsize1=447 maxsize2=676
N=10 g1=17301 g2=3186 #a=0 #t=108600 date=1548384769 time=2234 maxband=52 maxsize1=647 maxsize2=3089
N=10 g1=17301 g2=5203 #a=0 #t=246240 date=1548384398 time=4098 maxband=51 maxsize1=437 maxsize2=567
N=10 g1=17301 g2=5205 #a=0 #t=270480 date=1548384405 time=3030 maxband=51 maxsize1=372 maxsize2=320
N=10 g1=17301 g2=5549 #a=0 #t=246240 date=1548385033 time=3621 maxband=51 maxsize1=492 maxsize2=394
N=10 g1=17301 g2=5551 #a=0 #t=270480 date=1548385041 time=5141 maxband=51 maxsize1=426 maxsize2=331
N=10 g1=17305 g2=3225 #a=0 #t=69768 date=1548384328 time=3300 maxband=60 maxsize1=1292 maxsize2=1185
N=10 g1=17306 g2=12715 #a=0 #t=52120 date=1548384553 time=967 maxband=50 maxsize1=703 maxsize2=737
N=10 g1=17319 g2=4273 #a=0 #t=103632 date=1548384904 time=1029 maxband=52 maxsize1=137 maxsize2=144
N=10 g1=17320 g2=4075 #a=0 #t=185964 date=1548384813 time=4800 maxband=52 maxsize1=485 maxsize2=1488
N=10 g1=17320 g2=15019 #a=0 #t=117840 date=1548384762 time=2070 maxband=58 maxsize1=729 maxsize2=1584
N=10 g1=17322 g2=3242 #a=0 #t=30180 date=1548384773 time=1006 maxband=50 maxsize1=1689 maxsize2=1383
N=10 g1=17322 g2=5563 #a=0 #t=270480 date=1548385563 time=5802 maxband=51 maxsize1=485 maxsize2=423
N=10 g1=17324 g2=3206 #a=0 #t=172104 date=1548384725 time=1524 maxband=50 maxsize1=336 maxsize2=367
N=10 g1=17324 g2=4074 #a=0 #t=158556 date=1548384770 time=1991 maxband=58 maxsize1=472 maxsize2=332
N=10 g1=17324 g2=5723 #a=0 #t=64554 date=1548384849 time=968 maxband=56 maxsize1=367 maxsize2=272
N=10 g1=17326 g2=4067 #a=0 #t=80724 date=1548384801 time=2721 maxband=50 maxsize1=336 maxsize2=722
N=10 g1=17327 g2=13133 #a=0 #t=81120 date=1548384914 time=785 maxband=51 maxsize1=130 maxsize2=117
N=10 g1=17333 g2=3178 #a=0 #t=84156 date=1548385129 time=1948 maxband=57 maxsize1=612 maxsize2=1758
N=10 g1=17347 g2=14001 #a=0 #t=46852 date=1548385095 time=260 maxband=51 maxsize1=102 maxsize2=93
N=10 g1=17348 g2=4401 #a=0 #t=68628 date=1548385103 time=1325 maxband=50 maxsize1=450 maxsize2=323
N=10 g1=17351 g2=3147 #a=0 #t=74496 date=1548385629 time=5180 maxband=50 maxsize1=1792 maxsize2=3689
N=10 g1=17351 g2=5908 #a=0 #t=85236 date=1548385675 time=1062 maxband=50 maxsize1=195 maxsize2=354
N=10 g1=17351 g2=15487 #a=0 #t=209736 date=1548385441 time=4534 maxband=52 maxsize1=884 maxsize2=1261
N=10 g1=17353 g2=2698 #a=0 #t=19200 date=1548385300 time=1249 maxband=55 maxsize1=1822 maxsize2=12143
N=10 g1=17353 g2=7612 #a=0 #t=23400 date=1548385178 time=751 maxband=50 maxsize1=999 maxsize2=2717
N=10 g1=17353 g2=14108 #a=0 #t=12460 date=1548385249 time=633 maxband=50 maxsize1=683 maxsize2=550
N=10 g1=17353 g2=15079 #a=0 #t=65430 date=1548385592 time=1942 maxband=50 maxsize1=737 maxsize2=1017
N=10 g1=17357 g2=3128 #a=0 #t=78228 date=1548385459 time=2387 maxband=57 maxsize1=944 maxsize2=3797
N=10 g1=17372 g2=12467 #a=0 #t=17600 date=1548385465 time=231 maxband=51 maxsize1=132 maxsize2=111
N=10 g1=17386 g2=3561 #a=0 #t=90552 date=1548385625 time=846 maxband=54 maxsize1=146 maxsize2=109
N=10 g1=17396 g2=13064 #a=0 #t=59280 date=1548385853 time=465 maxband=51 maxsize1=83 maxsize2=68
N=10 g1=17396 g2=15120 #a=0 #t=102486 date=1548385900 time=502 maxband=51 maxsize1=82 maxsize2=60
N=10 g1=17396 g2=15615 #a=0 #t=212880 date=1548385758 time=1372 maxband=51 maxsize1=100 maxsize2=92
N=10 g1=17397 g2=5556 #a=0 #t=91872 date=1548386681 time=7146 maxband=66 maxsize1=5216 maxsize2=3753
N=10 g1=17397 g2=13021 #a=0 #t=94240 date=1548385863 time=1054 maxband=51 maxsize1=367 maxsize2=1178
N=10 g1=17397 g2=15015 #a=0 #t=35094 date=1548385916 time=2216 maxband=84 maxsize1=2265 maxsize2=2570
N=10 g1=17399 g2=5203 #a=0 #t=97920 date=1548385763 time=2255 maxband=51 maxsize1=515 maxsize2=302
N=10 g1=17399 g2=5205 #a=0 #t=123120 date=1548385767 time=1978 maxband=51 maxsize1=384 maxsize2=227
N=10 g1=17399 g2=5563 #a=0 #t=123120 date=1548386262 time=3049 maxband=51 maxsize1=374 maxsize2=361
N=10 g1=17401 g2=15569 #a=0 #t=191744 date=1548386037 time=2755 maxband=71 maxsize1=118 maxsize2=185
N=10 g1=17402 g2=13364 #a=0 #t=70920 date=1548385805 time=550 maxband=51 maxsize1=95 maxsize2=87
N=10 g1=17417 g2=13064 #a=0 #t=40320 date=1548386004 time=339 maxband=51 maxsize1=92 maxsize2=83
N=10 g1=17417 g2=15615 #a=0 #t=146520 date=1548385950 time=874 maxband=51 maxsize1=100 maxsize2=85
N=10 g1=17419 g2=15474 #a=0 #t=91824 date=1548386061 time=3406 maxband=53 maxsize1=1262 maxsize2=4439
N=10 g1=17420 g2=5203 #a=0 #t=117792 date=1548385965 time=2765 maxband=51 maxsize1=510 maxsize2=432
N=10 g1=17420 g2=5204 #a=0 #t=129264 date=1548385968 time=2849 maxband=51 maxsize1=468 maxsize2=289
N=10 g1=17420 g2=5205 #a=0 #t=129264 date=1548385970 time=2173 maxband=51 maxsize1=384 maxsize2=247
N=10 g1=17420 g2=16695 #a=0 #t=196440 date=1548386199 time=5103 maxband=54 maxsize1=1473 maxsize2=2358
N=10 g1=17436 g2=3169 #a=0 #t=74700 date=1548386394 time=2014 maxband=54 maxsize1=421 maxsize2=774
N=10 g1=17438 g2=5620 #a=0 #t=123936 date=1548386209 time=2461 maxband=51 maxsize1=405 maxsize2=291
N=10 g1=17440 g2=4485 #a=0 #t=4653 date=1548386205 time=174 maxband=63 maxsize1=1695 maxsize2=1329
N=10 g1=17440 g2=4985 #a=0 #t=38334 date=1548386299 time=567 maxband=51 maxsize1=225 maxsize2=144
N=10 g1=17440 g2=5205 #a=0 #t=129264 date=1548386179 time=2400 maxband=51 maxsize1=483 maxsize2=401
N=10 g1=17440 g2=5551 #a=0 #t=129264 date=1548386745 time=5231 maxband=51 maxsize1=53248 maxsize2=2368
N=10 g1=17440 g2=5552 #a=0 #t=117792 date=1548386748 time=2798 maxband=51 maxsize1=625 maxsize2=1051
N=10 g1=17440 g2=5553 #a=0 #t=129264 date=1548386750 time=2597 maxband=51 maxsize1=402 maxsize2=370
N=10 g1=17440 g2=15070 #a=0 #t=86508 date=1548386422 time=2192 maxband=50 maxsize1=608 maxsize2=1433
N=10 g1=17440 g2=16813 #a=0 #t=64974 date=1548386194 time=1479 maxband=55 maxsize1=564 maxsize2=1173
N=10 g1=17441 g2=5526 #a=0 #t=48744 date=1548386628 time=814 maxband=50 maxsize1=360 maxsize2=380
N=10 g1=17441 g2=15062 #a=0 #t=92136 date=1548386456 time=5582 maxband=60 maxsize1=3162 maxsize2=1716
N=10 g1=17442 g2=2688 #a=0 #t=26316 date=1548386332 time=838 maxband=50 maxsize1=610 maxsize2=614
N=10 g1=17442 g2=3148 #a=0 #t=102744 date=1548386601 time=2530 maxband=55 maxsize1=713 maxsize2=748
N=10 g1=17442 g2=5543 #a=0 #t=146016 date=1548387121 time=5035 maxband=58 maxsize1=2821 maxsize2=1286
N=10 g1=17443 g2=5204 #a=0 #t=227424 date=1548386230 time=5437 maxband=51 maxsize1=1465 maxsize2=2352
N=10 g1=17443 g2=5553 #a=0 #t=227424 date=1548387230 time=4655 maxband=51 maxsize1=535 maxsize2=386
N=10 g1=17443 g2=5563 #a=0 #t=227424 date=1548387274 time=7019 maxband=51 maxsize1=1467 maxsize2=1393
N=10 g1=17443 g2=5564 #a=0 #t=227424 date=1548387280 time=6078 maxband=51 maxsize1=767 maxsize2=927
N=10 g1=17443 g2=5859 #a=0 #t=55152 date=1548386829 time=1079 maxband=52 maxsize1=277 maxsize2=261
N=10 g1=17443 g2=14899 #a=0 #t=102444 date=1548386232 time=2578 maxband=50 maxsize1=1108 maxsize2=1240
N=10 g1=17444 g2=15017 #a=0 #t=32556 date=1548386142 time=1000 maxband=57 maxsize1=1028 maxsize2=2142
N=10 g1=17444 g2=15477 #a=0 #t=101280 date=1548386309 time=2052 maxband=57 maxsize1=384 maxsize2=1979
N=10 g1=17445 g2=3494 #a=0 #t=50688 date=1548386510 time=1377 maxband=51 maxsize1=949 maxsize2=1145
N=10 g1=17445 g2=3631 #a=0 #t=48468 date=1548386269 time=855 maxband=51 maxsize1=490 maxsize2=813
N=10 g1=17445 g2=5203 #a=0 #t=205056 date=1548386250 time=3816 maxband=51 maxsize1=627 maxsize2=351
N=10 g1=17445 g2=5204 #a=0 #t=227424 date=1548386254 time=4095 maxband=51 maxsize1=447 maxsize2=316
N=10 g1=17445 g2=5205 #a=0 #t=227424 date=1548386258 time=3138 maxband=51 maxsize1=435 maxsize2=318
N=10 g1=17445 g2=5551 #a=0 #t=227424 date=1548386956 time=4960 maxband=51 maxsize1=553 maxsize2=538
N=10 g1=17445 g2=5552 #a=0 #t=205056 date=1548386960 time=3913 maxband=51 maxsize1=432 maxsize2=335
N=10 g1=17445 g2=5553 #a=0 #t=227424 date=1548386963 time=3438 maxband=51 maxsize1=379 maxsize2=403
N=10 g1=17445 g2=5564 #a=0 #t=227424 date=1548386997 time=4396 maxband=51 maxsize1=546 maxsize2=655
N=10 g1=17454 g2=2553 #a=0 #t=22720 date=1548386406 time=507 maxband=56 maxsize1=442 maxsize2=607
N=10 g1=17456 g2=12963 #a=0 #t=33130 date=1548386327 time=840 maxband=64 maxsize1=595 maxsize2=461
N=10 g1=17457 g2=2532 #a=0 #t=29260 date=1548386445 time=404 maxband=60 maxsize1=292 maxsize2=511
N=10 g1=17460 g2=12458 #a=0 #t=7594 date=1548386490 time=101 maxband=51 maxsize1=114 maxsize2=127
N=10 g1=17460 g2=12474 #a=0 #t=10450 date=1548386492 time=142 maxband=51 maxsize1=272 maxsize2=800
N=10 g1=17460 g2=12486 #a=0 #t=6755 date=1548386493 time=80 maxband=51 maxsize1=254 maxsize2=800
N=10 g1=17469 g2=15022 #a=0 #t=44040 date=1548386598 time=975 maxband=51 maxsize1=199 maxsize2=232
N=10 g1=17488 g2=16689 #a=0 #t=117456 date=1548387075 time=2408 maxband=50 maxsize1=923 maxsize2=781
N=10 g1=17488 g2=16947 #a=0 #t=79864 date=1548387127 time=1241 maxband=50 maxsize1=471 maxsize2=433
N=10 g1=17490 g2=12321 #a=0 #t=11810 date=1548386844 time=194 maxband=50 maxsize1=337 maxsize2=465
N=10 g1=17520 g2=13861 #a=0 #t=27180 date=1548387252 time=484 maxband=61 maxsize1=705 maxsize2=404
N=10 g1=17558 g2=2534 #a=0 #t=10770 date=1548387597 time=269 maxband=55 maxsize1=205 maxsize2=414
N=10 g1=17563 g2=3131 #a=0 #t=49320 date=1548387962 time=1527 maxband=52 maxsize1=507 maxsize2=652
N=10 g1=17596 g2=5552 #a=0 #t=205056 date=1548388604 time=3585 maxband=51 maxsize1=569 maxsize2=442
N=10 g1=17596 g2=5553 #a=0 #t=227424 date=1548388607 time=3012 maxband=51 maxsize1=465 maxsize2=386
N=10 g1=17596 g2=5563 #a=0 #t=227424 date=1548388629 time=4521 maxband=51 maxsize1=1060 maxsize2=651
N=10 g1=17596 g2=5564 #a=0 #t=227424 date=1548388633 time=3956 maxband=51 maxsize1=702 maxsize2=532
N=10 g1=17596 g2=5565 #a=0 #t=205056 date=1548388636 time=3037 maxband=51 maxsize1=494 maxsize2=526
N=10 g1=17596 g2=5604 #a=0 #t=98832 date=1548387910 time=1516 maxband=51 maxsize1=671 maxsize2=539
N=10 g1=17615 g2=5588 #a=0 #t=97680 date=1548388580 time=1916 maxband=71 maxsize1=235 maxsize2=226
N=10 g1=17616 g2=4506 #a=0 #t=43638 date=1548388125 time=545 maxband=50 maxsize1=515 maxsize2=306
N=10 g1=17618 g2=5588 #a=0 #t=205056 date=1548388679 time=2332 maxband=51 maxsize1=217 maxsize2=216
N=10 g1=17619 g2=1323 #a=0 #t=34560 date=1548388181 time=317 maxband=51 maxsize1=99 maxsize2=189
N=10 g1=17619 g2=15502 #a=0 #t=99900 date=1548388389 time=1130 maxband=56 maxsize1=454 maxsize2=466
N=10 g1=17620 g2=3232 #a=0 #t=81096 date=1548388140 time=1390 maxband=54 maxsize1=462 maxsize2=464
N=10 g1=17635 g2=3585 #a=0 #t=77250 date=1548388576 time=1477 maxband=50 maxsize1=270 maxsize2=327
N=10 g1=17643 g2=2956 #a=0 #t=26006 date=1548388392 time=108 maxband=55 maxsize1=271 maxsize2=94
N=10 g1=17649 g2=4549 #a=0 #t=40992 date=1548388498 time=670 maxband=50 maxsize1=523 maxsize2=254
N=10 g1=17658 g2=5809 #a=0 #t=189024 date=1548388821 time=3093 maxband=54 maxsize1=228 maxsize2=150
N=10 g1=17658 g2=12834 #a=0 #t=47352 date=1548388581 time=831 maxband=54 maxsize1=542 maxsize2=637
N=10 g1=17674 g2=16703 #a=0 #t=303552 date=1548389037 time=5178 maxband=55 maxsize1=220 maxsize2=145
N=10 g1=17685 g2=16689 #a=0 #t=117456 date=1548389069 time=1585 maxband=76 maxsize1=198 maxsize2=262
N=10 g1=17711 g2=5552 #a=0 #t=117792 date=1548389301 time=1277 maxband=51 maxsize1=832 maxsize2=309
N=10 g1=17711 g2=5553 #a=0 #t=129264 date=1548389302 time=1064 maxband=51 maxsize1=749 maxsize2=336
N=10 g1=17711 g2=5565 #a=0 #t=117792 date=1548389313 time=1027 maxband=51 maxsize1=658 maxsize2=334
N=10 g1=17731 g2=5203 #a=0 #t=117792 date=1548389196 time=1833 maxband=51 maxsize1=450 maxsize2=233
N=10 g1=17731 g2=5204 #a=0 #t=129264 date=1548389198 time=1789 maxband=51 maxsize1=434 maxsize2=248
N=10 g1=17731 g2=5205 #a=0 #t=129264 date=1548389199 time=1325 maxband=51 maxsize1=389 maxsize2=263
N=10 g1=17731 g2=5551 #a=0 #t=129264 date=1548389475 time=2157 maxband=54 maxsize1=523 maxsize2=275
N=10 g1=17731 g2=5552 #a=0 #t=117792 date=1548389477 time=1746 maxband=51 maxsize1=452 maxsize2=332
N=10 g1=17731 g2=5553 #a=0 #t=129264 date=1548389479 time=1389 maxband=51 maxsize1=378 maxsize2=283
N=10 g1=17731 g2=5563 #a=0 #t=129264 date=1548389490 time=2071 maxband=51 maxsize1=494 maxsize2=288
N=10 g1=17731 g2=5565 #a=0 #t=117792 date=1548389493 time=1409 maxband=51 maxsize1=404 maxsize2=285
N=10 g1=17731 g2=5582 #a=0 #t=56082 date=1548389505 time=802 maxband=51 maxsize1=433 maxsize2=245
N=10 g1=17731 g2=5604 #a=0 #t=56082 date=1548389197 time=818 maxband=51 maxsize1=531 maxsize2=260
N=10 g1=17733 g2=3138 #a=0 #t=13144 date=1548389263 time=205 maxband=53 maxsize1=738 maxsize2=612
N=10 g1=17733 g2=3148 #a=0 #t=29400 date=1548389266 time=477 maxband=53 maxsize1=612 maxsize2=1008
N=10 g1=17734 g2=3639 #a=0 #t=62520 date=1548389219 time=836 maxband=51 maxsize1=492 maxsize2=307
N=10 g1=17734 g2=5204 #a=0 #t=129264 date=1548389208 time=1522 maxband=51 maxsize1=546 maxsize2=307
N=10 g1=17734 g2=5551 #a=0 #t=129264 date=1548389453 time=1837 maxband=51 maxsize1=486 maxsize2=360
N=10 g1=17734 g2=5552 #a=0 #t=117792 date=1548389455 time=1495 maxband=51 maxsize1=473 maxsize2=348
N=10 g1=17734 g2=5553 #a=0 #t=129264 date=1548389456 time=1208 maxband=51 maxsize1=406 maxsize2=331
N=10 g1=17734 g2=5564 #a=0 #t=129264 date=1548389467 time=1589 maxband=51 maxsize1=435 maxsize2=264
N=10 g1=17734 g2=5604 #a=0 #t=56082 date=1548389208 time=814 maxband=51 maxsize1=430 maxsize2=227
N=10 g1=17735 g2=3166 #a=0 #t=51180 date=1548389422 time=626 maxband=55 maxsize1=307 maxsize2=422
N=10 g1=17735 g2=5551 #a=0 #t=270480 date=1548389654 time=3518 maxband=51 maxsize1=616 maxsize2=571
N=10 g1=17735 g2=5565 #a=0 #t=246240 date=1548389684 time=2313 maxband=51 maxsize1=400 maxsize2=343
N=10 g1=17735 g2=5604 #a=0 #t=119040 date=1548389216 time=1098 maxband=51 maxsize1=464 maxsize2=260
N=10 g1=17736 g2=5551 #a=0 #t=227424 date=1548389770 time=3858 maxband=51 maxsize1=1160 maxsize2=1321
N=10 g1=17736 g2=5563 #a=0 #t=227424 date=1548389796 time=3897 maxband=51 maxsize1=834 maxsize2=1209
N=10 g1=17736 g2=15015 #a=0 #t=35094 date=1548389306 time=725 maxband=58 maxsize1=723 maxsize2=1077
N=10 g1=17737 g2=5204 #a=0 #t=123120 date=1548389143 time=1553 maxband=51 maxsize1=409 maxsize2=302
N=10 g1=17737 g2=5551 #a=0 #t=123120 date=1548389429 time=2203 maxband=51 maxsize1=486 maxsize2=385
N=10 g1=17737 g2=5552 #a=0 #t=97920 date=1548389430 time=1427 maxband=51 maxsize1=422 maxsize2=330
N=10 g1=17737 g2=5564 #a=0 #t=123120 date=1548389442 time=1501 maxband=51 maxsize1=382 maxsize2=311
N=10 g1=17737 g2=5595 #a=0 #t=60840 date=1548389462 time=861 maxband=51 maxsize1=458 maxsize2=319
N=10 g1=17737 g2=5604 #a=0 #t=47988 date=1548389141 time=592 maxband=51 maxsize1=424 maxsize2=311
N=10 g1=17739 g2=1703 #a=0 #t=68640 date=1548389238 time=515 maxband=57 maxsize1=183 maxsize2=207
N=10 g1=17740 g2=3186 #a=0 #t=37584 date=1548389323 time=439 maxband=58 maxsize1=220 maxsize2=352
N=10 g1=17741 g2=2943 #a=0 #t=14184 date=1548389096 time=649 maxband=53 maxsize1=2189 maxsize2=2584
N=10 g1=17787 g2=3105 #a=0 #t=89100 date=1548389620 time=232 maxband=54 maxsize1=101 maxsize2=85
N=10 g1=17814 g2=13816 #a=0 #t=17932 date=1548389781 time=213 maxband=57 maxsize1=78 maxsize2=89
N=10 g1=17831 g2=12987 #a=0 #t=21600 date=1548389814 time=355 maxband=53 maxsize1=700 maxsize2=778
N=10 g1=17831 g2=16948 #a=0 #t=61032 date=1548390003 time=2480 maxband=52 maxsize1=1701 maxsize2=1432
N=10 g1=17838 g2=1062 #a=0 #t=45120 date=1548389979 time=872 maxband=51 maxsize1=486 maxsize2=210
N=10 g1=17847 g2=2942 #a=0 #t=4239 date=1548389945 time=166 maxband=51 maxsize1=524 maxsize2=674
N=10 g1=17847 g2=16519 #a=0 #t=30672 date=1548389966 time=1696 maxband=58 maxsize1=1498 maxsize2=994
N=10 g1=17851 g2=3241 #a=0 #t=29520 date=1548389980 time=948 maxband=54 maxsize1=1536 maxsize2=881
N=10 g1=17851 g2=7220 #a=0 #t=38928 date=1548389966 time=500 maxband=52 maxsize1=109 maxsize2=89
N=10 g1=17910 g2=12831 #a=0 #t=19324 date=1548390287 time=367 maxband=53 maxsize1=565 maxsize2=1140
N=10 g1=17910 g2=15032 #a=0 #t=46860 date=1548390350 time=868 maxband=86 maxsize1=756 maxsize2=1297
N=10 g1=17920 g2=1528 #a=0 #t=9464 date=1548390396 time=205 maxband=85 maxsize1=181 maxsize2=121
N=10 g1=17932 g2=2545 #a=0 #t=15114 date=1548390260 time=112 maxband=68 maxsize1=179 maxsize2=150
N=10 g1=17934 g2=15022 #a=0 #t=19992 date=1548390442 time=453 maxband=51 maxsize1=150 maxsize2=133
N=10 g1=18004 g2=3581 #a=0 #t=43638 date=1548391071 time=906 maxband=57 maxsize1=529 maxsize2=514
N=10 g1=18114 g2=12981 #a=0 #t=17640 date=1548391424 time=422 maxband=52 maxsize1=150 maxsize2=124
N=10 g1=18196 g2=5205 #a=0 #t=151704 date=1548391980 time=2136 maxband=51 maxsize1=468 maxsize2=338
N=10 g1=18196 g2=5553 #a=0 #t=151704 date=1548392505 time=2396 maxband=51 maxsize1=434 maxsize2=412
N=10 g1=18196 g2=5565 #a=0 #t=141552 date=1548392532 time=2659 maxband=51 maxsize1=736 maxsize2=1160
N=10 g1=18196 g2=16576 #a=0 #t=63612 date=1548392086 time=1118 maxband=51 maxsize1=685 maxsize2=954
N=10 g1=18200 g2=8194 #a=0 #t=42348 date=1548392085 time=4231 maxband=68 maxsize1=1620 maxsize2=2677
N=10 g1=18200 g2=16565 #a=0 #t=30372 date=1548392089 time=6041 maxband=50 maxsize1=3554 maxsize2=12704
N=10 g1=18200 g2=17000 #a=0 #t=46260 date=1548392344 time=2380 maxband=54 maxsize1=958 maxsize2=635
N=10 g1=18200 g2=17452 #a=0 #t=32704 date=1548392282 time=3649 maxband=62 maxsize1=4486 maxsize2=8360
N=10 g1=18201 g2=3876 #a=0 #t=33168 date=1548392121 time=1085 maxband=54 maxsize1=494 maxsize2=557
N=10 g1=18201 g2=4523 #a=0 #t=18384 date=1548392016 time=523 maxband=51 maxsize1=308 maxsize2=461
N=10 g1=18201 g2=6423 #a=0 #t=26784 date=1548391999 time=684 maxband=78 maxsize1=252 maxsize2=327
N=10 g1=18201 g2=14041 #a=0 #t=11796 date=1548391998 time=256 maxband=50 maxsize1=217 maxsize2=350
N=10 g1=18202 g2=13345 #a=0 #t=16716 date=1548392031 time=582 maxband=51 maxsize1=1109 maxsize2=1307
N=10 g1=18202 g2=13832 #a=0 #t=34920 date=1548392060 time=1479 maxband=51 maxsize1=634 maxsize2=680
N=10 g1=18202 g2=15503 #a=0 #t=63612 date=1548392103 time=1291 maxband=52 maxsize1=542 maxsize2=597
N=10 g1=18202 g2=16610 #a=0 #t=57396 date=1548392237 time=1558 maxband=52 maxsize1=385 maxsize2=461
N=10 g1=18202 g2=16690 #a=0 #t=93864 date=1548392332 time=5641 maxband=54 maxsize1=2487 maxsize2=3222
N=10 g1=18204 g2=16556 #a=0 #t=110808 date=1548392097 time=2160 maxband=54 maxsize1=484 maxsize2=547
N=10 g1=18212 g2=12325 #a=0 #t=8250 date=1548392082 time=29 maxband=50 maxsize1=85 maxsize2=141
N=10 g1=18213 g2=5204 #a=0 #t=151704 date=1548392007 time=2646 maxband=51 maxsize1=580 maxsize2=514
N=10 g1=18213 g2=5205 #a=0 #t=151704 date=1548392009 time=2165 maxband=51 maxsize1=389 maxsize2=267
N=10 g1=18213 g2=5551 #a=0 #t=151704 date=1548392444 time=3212 maxband=51 maxsize1=832 maxsize2=539
N=10 g1=18213 g2=5553 #a=0 #t=151704 date=1548392449 time=2302 maxband=51 maxsize1=378 maxsize2=286
N=10 g1=18213 g2=5563 #a=0 #t=151704 date=1548392466 time=3157 maxband=51 maxsize1=974 maxsize2=478
N=10 g1=18213 g2=5565 #a=0 #t=141552 date=1548392472 time=2089 maxband=51 maxsize1=404 maxsize2=376
N=10 g1=18217 g2=4841 #a=0 #t=43638 date=1548392131 time=663 maxband=52 maxsize1=114 maxsize2=123
N=10 g1=18219 g2=5205 #a=0 #t=268512 date=1548392163 time=4328 maxband=51 maxsize1=515 maxsize2=607
N=10 g1=18219 g2=5551 #a=0 #t=268512 date=1548393149 time=6789 maxband=51 maxsize1=422 maxsize2=430
N=10 g1=18219 g2=5552 #a=0 #t=247296 date=1548393154 time=5457 maxband=51 maxsize1=526 maxsize2=548
N=10 g1=18219 g2=5563 #a=0 #t=268512 date=1548393195 time=6853 maxband=51 maxsize1=567 maxsize2=567
N=10 g1=18219 g2=16523 #a=0 #t=166128 date=1548392074 time=6210 maxband=60 maxsize1=2441 maxsize2=1329
N=10 g1=18221 g2=5205 #a=0 #t=148464 date=1548391984 time=3901 maxband=51 maxsize1=414 maxsize2=309
N=10 g1=18221 g2=5563 #a=0 #t=148464 date=1548393017 time=6124 maxband=51 maxsize1=607 maxsize2=482
N=10 g1=18221 g2=13828 #a=0 #t=13422 date=1548392225 time=735 maxband=60 maxsize1=3474 maxsize2=6097
N=10 g1=18221 g2=15026 #a=0 #t=46116 date=1548392307 time=1646 maxband=54 maxsize1=1327 maxsize2=1237
N=10 g1=18221 g2=15576 #a=0 #t=259560 date=1548392742 time=5653 maxband=58 maxsize1=343 maxsize2=363
N=10 g1=18224 g2=3017 #a=0 #t=144264 date=1548392356 time=3264 maxband=63 maxsize1=613 maxsize2=1063
N=10 g1=18224 g2=5204 #a=0 #t=316224 date=1548392230 time=5863 maxband=51 maxsize1=396 maxsize2=418
N=10 g1=18224 g2=5205 #a=0 #t=316224 date=1548392235 time=4307 maxband=51 maxsize1=372 maxsize2=341
N=10 g1=18226 g2=18200 #a=0 #t=90436 date=1548392319 time=2507 maxband=50 maxsize1=502 maxsize2=262
N=10 g1=18227 g2=4027 #a=0 #t=21808 date=1548392262 time=987 maxband=60 maxsize1=843 maxsize2=1005
N=10 g1=18227 g2=5551 #a=0 #t=151704 date=1548392745 time=3545 maxband=51 maxsize1=962 maxsize2=1160
N=10 g1=18227 g2=5552 #a=0 #t=141552 date=1548392748 time=2780 maxband=51 maxsize1=844 maxsize2=1749
N=10 g1=18227 g2=5553 #a=0 #t=151704 date=1548392750 time=2305 maxband=51 maxsize1=443 maxsize2=390
N=10 g1=18227 g2=5564 #a=0 #t=151704 date=1548392773 time=3253 maxband=51 maxsize1=1293 maxsize2=1407
N=10 g1=18228 g2=5203 #a=0 #t=247296 date=1548392304 time=6841 maxband=51 maxsize1=472 maxsize2=486
N=10 g1=18228 g2=5551 #a=0 #t=268512 date=1548393515 time=9265 maxband=51 maxsize1=1457 maxsize2=3365
N=10 g1=18228 g2=5552 #a=0 #t=247296 date=1548393522 time=6779 maxband=51 maxsize1=550 maxsize2=844
N=10 g1=18228 g2=16555 #a=0 #t=75692 date=1548392448 time=2725 maxband=58 maxsize1=2984 maxsize2=2169
N=10 g1=18229 g2=2553 #a=0 #t=42944 date=1548392323 time=1005 maxband=60 maxsize1=765 maxsize2=1964
N=10 g1=18230 g2=5204 #a=0 #t=148464 date=1548392339 time=4434 maxband=51 maxsize1=429 maxsize2=427
N=10 g1=18230 g2=5551 #a=0 #t=148464 date=1548393161 time=5472 maxband=51 maxsize1=571 maxsize2=510
N=10 g1=18232 g2=16538 #a=0 #t=54048 date=1548392443 time=1582 maxband=52 maxsize1=5384 maxsize2=2001
N=10 g1=18239 g2=12729 #a=0 #t=37236 date=1548392563 time=664 maxband=62 maxsize1=418 maxsize2=695
N=10 g1=18241 g2=16593 #a=0 #t=265080 date=1548392679 time=1816 maxband=50 maxsize1=195 maxsize2=196
N=10 g1=18244 g2=15023 #a=0 #t=70560 date=1548392661 time=1697 maxband=59 maxsize1=497 maxsize2=635
N=10 g1=18246 g2=1177 #a=0 #t=36960 date=1548392789 time=783 maxband=52 maxsize1=285 maxsize2=440
N=10 g1=18246 g2=15475 #a=0 #t=105960 date=1548392729 time=2146 maxband=54 maxsize1=282 maxsize2=697
N=10 g1=18249 g2=2715 #a=0 #t=39840 date=1548392707 time=794 maxband=56 maxsize1=1252 maxsize2=963
N=10 g1=18261 g2=5205 #a=0 #t=148464 date=1548392844 time=1517 maxband=51 maxsize1=537 maxsize2=475
N=10 g1=18261 g2=5552 #a=0 #t=118512 date=1548393222 time=1842 maxband=51 maxsize1=1310 maxsize2=865
N=10 g1=18261 g2=5565 #a=0 #t=118512 date=1548393240 time=1513 maxband=51 maxsize1=621 maxsize2=387
N=10 g1=18267 g2=4485 #a=0 #t=11122 date=1548392952 time=403 maxband=52 maxsize1=520 maxsize2=624
N=10 g1=18268 g2=13052 #a=0 #t=30450 date=1548393101 time=1843 maxband=50 maxsize1=1235 maxsize2=1163
N=10 g1=18271 g2=15016 #a=0 #t=17268 date=1548393034 time=473 maxband=55 maxsize1=1176 maxsize2=969
N=10 g1=18279 g2=15015 #a=0 #t=27264 date=1548393133 time=601 maxband=50 maxsize1=387 maxsize2=509
N=10 g1=18284 g2=13818 #a=0 #t=3183 date=1548393174 time=100 maxband=58 maxsize1=396 maxsize2=652
N=10 g1=18285 g2=12964 #a=0 #t=19002 date=1548393187 time=632 maxband=59 maxsize1=564 maxsize2=812
N=10 g1=18294 g2=861 #a=0 #t=8832 date=1548393245 time=173 maxband=51 maxsize1=193 maxsize2=308
N=10 g1=18294 g2=3146 #a=0 #t=23076 date=1548393320 time=817 maxband=56 maxsize1=415 maxsize2=1006
N=10 g1=18321 g2=1101 #a=0 #t=2508 date=1548393502 time=112 maxband=51 maxsize1=209 maxsize2=381
N=10 g1=18321 g2=1254 #a=0 #t=5712 date=1548393464 time=179 maxband=51 maxsize1=319 maxsize2=462
N=10 g1=18321 g2=12965 #a=0 #t=9846 date=1548393490 time=503 maxband=52 maxsize1=879 maxsize2=708
N=10 g1=18324 g2=15960 #a=0 #t=68544 date=1548393960 time=1542 maxband=58 maxsize1=209 maxsize2=155
N=10 g1=18326 g2=12973 #a=0 #t=21210 date=1548393551 time=10538 maxband=55 maxsize1=22835 maxsize2=27805
N=10 g1=18326 g2=13011 #a=0 #t=34716 date=1548393572 time=1901 maxband=55 maxsize1=2912 maxsize2=2389
N=10 g1=18333 g2=1255 #a=0 #t=19224 date=1548393549 time=262 maxband=50 maxsize1=433 maxsize2=315
N=10 g1=18333 g2=1333 #a=0 #t=19224 date=1548393570 time=329 maxband=50 maxsize1=405 maxsize2=446
N=10 g1=18333 g2=4082 #a=0 #t=85560 date=1548393571 time=1126 maxband=58 maxsize1=196 maxsize2=193
N=10 g1=18334 g2=4059 #a=0 #t=40410 date=1548393561 time=3348 maxband=62 maxsize1=4804 maxsize2=2988
N=10 g1=18334 g2=5643 #a=0 #t=58500 date=1548393591 time=983 maxband=51 maxsize1=400 maxsize2=322
N=10 g1=18334 g2=13822 #a=0 #t=18540 date=1548393576 time=2702 maxband=62 maxsize1=4485 maxsize2=2988
N=10 g1=18334 g2=13824 #a=0 #t=18540 date=1548393579 time=1591 maxband=58 maxsize1=2567 maxsize2=1959
N=10 g1=18334 g2=13831 #a=0 #t=18540 date=1548393582 time=1708 maxband=58 maxsize1=2583 maxsize2=1687
N=10 g1=18334 g2=15477 #a=0 #t=52596 date=1548393630 time=2323 maxband=58 maxsize1=2498 maxsize2=2312
N=10 g1=18336 g2=3188 #a=0 #t=42840 date=1548393700 time=2604 maxband=58 maxsize1=6089 maxsize2=4556
N=10 g1=18336 g2=13837 #a=0 #t=22266 date=1548393635 time=543 maxband=72 maxsize1=701 maxsize2=797
N=10 g1=18336 g2=16948 #a=0 #t=49716 date=1548393741 time=2160 maxband=70 maxsize1=959 maxsize2=958
N=10 g1=18337 g2=333 #a=0 #t=3582 date=1548393587 time=85 maxband=52 maxsize1=138 maxsize2=154
N=10 g1=18340 g2=13822 #a=0 #t=18540 date=1548393636 time=2019 maxband=55 maxsize1=5131 maxsize2=1979
N=10 g1=18340 g2=16658 #a=0 #t=30870 date=1548393819 time=536 maxband=52 maxsize1=258 maxsize2=280
N=10 g1=18342 g2=12976 #a=0 #t=25530 date=1548393682 time=9212 maxband=126 maxsize1=13798 maxsize2=8381
N=10 g1=18342 g2=16698 #a=0 #t=141660 date=1548393814 time=3373 maxband=58 maxsize1=2244 maxsize2=2636
N=10 g1=18342 g2=17619 #a=0 #t=120420 date=1548393672 time=2921 maxband=61 maxsize1=145 maxsize2=257
N=10 g1=18349 g2=3473 #a=0 #t=22092 date=1548394021 time=759 maxband=52 maxsize1=886 maxsize2=884
N=10 g1=18354 g2=15042 #a=0 #t=21468 date=1548393819 time=383 maxband=51 maxsize1=594 maxsize2=912
N=10 g1=18359 g2=4117 #a=0 #t=50130 date=1548393891 time=1349 maxband=53 maxsize1=495 maxsize2=514
N=10 g1=18366 g2=3140 #a=0 #t=17440 date=1548394022 time=850 maxband=61 maxsize1=1690 maxsize2=2121
N=10 g1=18366 g2=3155 #a=0 #t=3648 date=1548394031 time=149 maxband=61 maxsize1=490 maxsize2=417
N=10 g1=18368 g2=4053 #a=0 #t=8412 date=1548393916 time=1508 maxband=67 maxsize1=6912 maxsize2=12853
N=10 g1=18368 g2=15011 #a=0 #t=14616 date=1548393953 time=1095 maxband=93 maxsize1=1724 maxsize2=2424
N=10 g1=18373 g2=15023 #a=0 #t=61884 date=1548394095 time=2860 maxband=58 maxsize1=2078 maxsize2=1826
N=10 g1=18383 g2=12975 #a=0 #t=66000 date=1548394188 time=1223 maxband=51 maxsize1=351 maxsize2=742
N=10 g1=18384 g2=2620 #a=0 #t=24240 date=1548394119 time=401 maxband=51 maxsize1=436 maxsize2=295
N=10 g1=18384 g2=3631 #a=0 #t=30033 date=1548394102 time=452 maxband=51 maxsize1=448 maxsize2=375
N=10 g1=18384 g2=5204 #a=0 #t=148464 date=1548394095 time=2219 maxband=51 maxsize1=391 maxsize2=343
N=10 g1=18384 g2=5205 #a=0 #t=148464 date=1548394096 time=1682 maxband=51 maxsize1=484 maxsize2=267
N=10 g1=18384 g2=5545 #a=0 #t=19098 date=1548394465 time=749 maxband=51 maxsize1=1098 maxsize2=1301
N=10 g1=18384 g2=5552 #a=0 #t=118512 date=1548394475 time=2110 maxband=51 maxsize1=452 maxsize2=353
N=10 g1=18384 g2=5564 #a=0 #t=148464 date=1548394493 time=2299 maxband=51 maxsize1=403 maxsize2=383
N=10 g1=18403 g2=812 #a=0 #t=25952 date=1548394309 time=594 maxband=50 maxsize1=394 maxsize2=320
N=10 g1=18409 g2=12965 #a=0 #t=9846 date=1548394398 time=436 maxband=50 maxsize1=480 maxsize2=692
N=10 g1=18413 g2=2494 #a=0 #t=11122 date=1548394414 time=140 maxband=51 maxsize1=101 maxsize2=117
N=10 g1=18413 g2=12698 #a=0 #t=15960 date=1548394429 time=154 maxband=51 maxsize1=207 maxsize2=218
N=10 g1=18414 g2=13883 #a=0 #t=13838 date=1548394463 time=174 maxband=60 maxsize1=89 maxsize2=588
N=10 g1=18415 g2=13883 #a=0 #t=13838 date=1548394462 time=134 maxband=52 maxsize1=65 maxsize2=516
N=10 g1=18420 g2=12282 #a=0 #t=6160 date=1548394519 time=115 maxband=51 maxsize1=312 maxsize2=315
N=10 g1=18432 g2=5561 #a=0 #t=85248 date=1548395046 time=1824 maxband=53 maxsize1=253 maxsize2=285
N=10 g1=18446 g2=2597 #a=0 #t=14454 date=1548394698 time=204 maxband=55 maxsize1=159 maxsize2=334
N=10 g1=18446 g2=13303 #a=0 #t=62880 date=1548394687 time=216 maxband=55 maxsize1=93 maxsize2=84
N=10 g1=18456 g2=3012 #a=0 #t=35904 date=1548394769 time=934 maxband=51 maxsize1=557 maxsize2=1117
N=10 g1=18456 g2=3156 #a=0 #t=38904 date=1548394843 time=682 maxband=51 maxsize1=314 maxsize2=462
N=10 g1=18456 g2=6005 #a=0 #t=142080 date=1548394739 time=1871 maxband=60 maxsize1=147 maxsize2=193
N=10 g1=18466 g2=12973 #a=0 #t=25530 date=1548394702 time=9677 maxband=55 maxsize1=22908 maxsize2=25752
N=10 g1=18468 g2=3494 #a=0 #t=29808 date=1548395054 time=644 maxband=51 maxsize1=745 maxsize2=419
N=10 g1=18468 g2=3631 #a=0 #t=30033 date=1548394841 time=436 maxband=51 maxsize1=388 maxsize2=278
N=10 g1=18468 g2=5205 #a=0 #t=148464 date=1548394838 time=1785 maxband=51 maxsize1=364 maxsize2=211
N=10 g1=18468 g2=5542 #a=0 #t=16506 date=1548395217 time=284 maxband=51 maxsize1=392 maxsize2=235
N=10 g1=18468 g2=5546 #a=0 #t=21888 date=1548395221 time=509 maxband=51 maxsize1=778 maxsize2=452
N=10 g1=18468 g2=5553 #a=0 #t=148464 date=1548395234 time=1889 maxband=51 maxsize1=370 maxsize2=230
N=10 g1=18468 g2=5561 #a=0 #t=21888 date=1548395245 time=760 maxband=51 maxsize1=1084 maxsize2=990
N=10 g1=18468 g2=5563 #a=0 #t=148464 date=1548395248 time=2840 maxband=51 maxsize1=479 maxsize2=362
N=10 g1=18468 g2=5564 #a=0 #t=148464 date=1548395251 time=2482 maxband=51 maxsize1=415 maxsize2=374
N=10 g1=18530 g2=16651 #a=0 #t=3624 date=1548395304 time=644 maxband=50 maxsize1=1496 maxsize2=2718
N=10 g1=18535 g2=13816 #a=0 #t=3569 date=1548395287 time=129 maxband=52 maxsize1=464 maxsize2=260
N=10 g1=18539 g2=5561 #a=0 #t=28844 date=1548395536 time=778 maxband=52 maxsize1=840 maxsize2=1156
N=10 g1=18546 g2=1634 #a=0 #t=4310 date=1548395320 time=36 maxband=58 maxsize1=149 maxsize2=102
N=10 g1=18554 g2=15517 #a=0 #t=118368 date=1548395476 time=2787 maxband=51 maxsize1=608 maxsize2=1373
N=10 g1=18554 g2=15532 #a=0 #t=92964 date=1548395504 time=1755 maxband=55 maxsize1=578 maxsize2=896
N=10 g1=18554 g2=15685 #a=0 #t=118368 date=1548395424 time=1627 maxband=51 maxsize1=280 maxsize2=236
N=10 g1=18554 g2=17176 #a=0 #t=126888 date=1548395708 time=2373 maxband=55 maxsize1=588 maxsize2=249
N=10 g1=18555 g2=14939 #a=0 #t=65418 date=1548395388 time=747 maxband=52 maxsize1=226 maxsize2=212
N=10 g1=18556 g2=3086 #a=0 #t=131184 date=1548395550 time=1650 maxband=56 maxsize1=208 maxsize2=206
N=10 g1=18556 g2=3590 #a=0 #t=131184 date=1548395863 time=2168 maxband=58 maxsize1=174 maxsize2=278
N=10 g1=18557 g2=15478 #a=0 #t=103476 date=1548395394 time=1915 maxband=55 maxsize1=2165 maxsize2=3521
N=10 g1=18560 g2=3185 #a=0 #t=56976 date=1548395346 time=2896 maxband=58 maxsize1=3446 maxsize2=2344
N=10 g1=18585 g2=1177 #a=0 #t=34020 date=1548395686 time=489 maxband=52 maxsize1=302 maxsize2=671
N=10 g1=18587 g2=3016 #a=0 #t=120534 date=1548395710 time=1424 maxband=50 maxsize1=267 maxsize2=268
N=10 g1=18596 g2=4946 #a=0 #t=14964 date=1548395783 time=209 maxband=60 maxsize1=161 maxsize2=502
N=10 g1=18596 g2=6681 #a=0 #t=37170 date=1548395769 time=2821 maxband=52 maxsize1=1206 maxsize2=3576
N=10 g1=18596 g2=17081 #a=0 #t=19906 date=1548396004 time=692 maxband=64 maxsize1=1919 maxsize2=1755
N=10 g1=18597 g2=4206 #a=0 #t=28392 date=1548395833 time=274 maxband=51 maxsize1=241 maxsize2=129
N=10 g1=18597 g2=6704 #a=0 #t=51912 date=1548395931 time=506 maxband=51 maxsize1=322 maxsize2=166
N=10 g1=18598 g2=3512 #a=0 #t=21260 date=1548395930 time=503 maxband=51 maxsize1=412 maxsize2=287
N=10 g1=18599 g2=15565 #a=0 #t=29682 date=1548395816 time=786 maxband=62 maxsize1=1296 maxsize2=4084
N=10 g1=18599 g2=18260 #a=0 #t=20700 date=1548395811 time=629 maxband=50 maxsize1=1496 maxsize2=710
N=10 g1=18600 g2=15498 #a=0 #t=106704 date=1548395985 time=2018 maxband=52 maxsize1=264 maxsize2=302
N=10 g1=18601 g2=909 #a=0 #t=28932 date=1548395798 time=525 maxband=64 maxsize1=333 maxsize2=426
N=10 g1=18602 g2=13817 #a=0 #t=11590 date=1548395824 time=811 maxband=55 maxsize1=2804 maxsize2=2561
N=10 g1=18602 g2=13824 #a=0 #t=29100 date=1548395828 time=860 maxband=55 maxsize1=929 maxsize2=1652
N=10 g1=18603 g2=16598 #a=0 #t=91416 date=1548396059 time=2571 maxband=61 maxsize1=386 maxsize2=334
N=10 g1=18604 g2=4154 #a=0 #t=58608 date=1548395864 time=1169 maxband=61 maxsize1=359 maxsize2=532
N=10 g1=18604 g2=14164 #a=0 #t=3249 date=1548395847 time=180 maxband=57 maxsize1=442 maxsize2=319
N=10 g1=18608 g2=4065 #a=0 #t=96084 date=1548395895 time=2613 maxband=53 maxsize1=2783 maxsize2=2172
N=10 g1=18609 g2=13810 #a=0 #t=35136 date=1548395903 time=869 maxband=58 maxsize1=304 maxsize2=437
N=10 g1=18612 g2=4064 #a=0 #t=48696 date=1548395943 time=799 maxband=54 maxsize1=420 maxsize2=588
N=10 g1=18623 g2=15062 #a=0 #t=58752 date=1548396096 time=1275 maxband=56 maxsize1=371 maxsize2=293
N=10 g1=18628 g2=3196 #a=0 #t=25830 date=1548396178 time=487 maxband=51 maxsize1=261 maxsize2=311
N=10 g1=18628 g2=3240 #a=0 #t=23142 date=1548396117 time=607 maxband=51 maxsize1=247 maxsize2=398
N=10 g1=18628 g2=5544 #a=0 #t=28314 date=1548396289 time=718 maxband=51 maxsize1=181 maxsize2=202
N=10 g1=18628 g2=5707 #a=0 #t=14442 date=1548396142 time=373 maxband=51 maxsize1=162 maxsize2=210
N=10 g1=18628 g2=5719 #a=0 #t=21768 date=1548396146 time=765 maxband=51 maxsize1=429 maxsize2=260
N=10 g1=18633 g2=2789 #a=0 #t=1443 date=1548396181 time=218 maxband=54 maxsize1=525 maxsize2=504
N=10 g1=18634 g2=2607 #a=0 #t=4284 date=1548396159 time=180 maxband=60 maxsize1=306 maxsize2=350
N=10 g1=18644 g2=5252 #a=0 #t=166320 date=1548396238 time=973 maxband=50 maxsize1=171 maxsize2=264
N=10 g1=18644 g2=5262 #a=0 #t=166320 date=1548396245 time=400 maxband=50 maxsize1=98 maxsize2=106
N=10 g1=18669 g2=1108 #a=0 #t=21660 date=1548396395 time=354 maxband=54 maxsize1=225 maxsize2=373
N=10 g1=18669 g2=4260 #a=0 #t=51912 date=1548396471 time=886 maxband=54 maxsize1=197 maxsize2=153
N=10 g1=18669 g2=15517 #a=0 #t=132360 date=1548396445 time=2918 maxband=67 maxsize1=751 maxsize2=1678
N=10 g1=18670 g2=3637 #a=0 #t=114696 date=1548396381 time=3003 maxband=50 maxsize1=317 maxsize2=317
N=10 g1=18670 g2=16555 #a=0 #t=56996 date=1548396445 time=2021 maxband=60 maxsize1=1407 maxsize2=1499
N=10 g1=18671 g2=3474 #a=0 #t=19952 date=1548396501 time=310 maxband=58 maxsize1=226 maxsize2=211
N=10 g1=18672 g2=865 #a=0 #t=13224 date=1548396359 time=351 maxband=72 maxsize1=650 maxsize2=1509
N=10 g1=18672 g2=1101 #a=0 #t=20928 date=1548396449 time=475 maxband=51 maxsize1=575 maxsize2=1410
N=10 g1=18672 g2=1254 #a=0 #t=23184 date=1548396364 time=397 maxband=51 maxsize1=179 maxsize2=826
N=10 g1=18672 g2=4053 #a=0 #t=48696 date=1548396367 time=2052 maxband=60 maxsize1=2537 maxsize2=2345
N=10 g1=18673 g2=15014 #a=0 #t=41628 date=1548396443 time=1052 maxband=58 maxsize1=1196 maxsize2=1235
N=10 g1=18678 g2=598 #a=0 #t=7104 date=1548396395 time=102 maxband=56 maxsize1=462 maxsize2=398
N=10 g1=18679 g2=15586 #a=0 #t=178110 date=1548396667 time=2242 maxband=51 maxsize1=322 maxsize2=245
N=10 g1=18680 g2=5545 #a=0 #t=36434 date=1548397103 time=2428 maxband=58 maxsize1=2018 maxsize2=2697
N=10 g1=18681 g2=4118 #a=0 #t=57942 date=1548396507 time=1854 maxband=50 maxsize1=1025 maxsize2=889
N=10 g1=18681 g2=5201 #a=0 #t=262020 date=1548396446 time=5771 maxband=57 maxsize1=351 maxsize2=605
N=10 g1=18681 g2=13099 #a=0 #t=94080 date=1548396501 time=1336 maxband=62 maxsize1=191 maxsize2=170
N=10 g1=18692 g2=15015 #a=0 #t=27264 date=1548396432 time=829 maxband=51 maxsize1=530 maxsize2=723
N=10 g1=18695 g2=13036 #a=0 #t=36416 date=1548396689 time=905 maxband=50 maxsize1=543 maxsize2=892
N=10 g1=18695 g2=13054 #a=0 #t=68024 date=1548396702 time=1512 maxband=50 maxsize1=449 maxsize2=718
N=10 g1=18697 g2=3288 #a=0 #t=68148 date=1548396685 time=1223 maxband=52 maxsize1=292 maxsize2=600
N=10 g1=18704 g2=2947 #a=0 #t=37128 date=1548396719 time=1271 maxband=58 maxsize1=4049 maxsize2=2556
N=10 g1=18704 g2=3176 #a=0 #t=39456 date=1548396856 time=1366 maxband=58 maxsize1=4011 maxsize2=2940
N=10 g1=18704 g2=3180 #a=0 #t=54480 date=1548396862 time=1827 maxband=58 maxsize1=4133 maxsize2=2849
N=10 g1=18704 g2=16538 #a=0 #t=64020 date=1548396616 time=1792 maxband=55 maxsize1=4881 maxsize2=4624
N=10 g1=18704 g2=16689 #a=0 #t=53988 date=1548396782 time=2617 maxband=58 maxsize1=3873 maxsize2=1725
N=10 g1=18731 g2=3740 #a=0 #t=46386 date=1548397114 time=862 maxband=53 maxsize1=490 maxsize2=951
N=10 g1=18732 g2=5723 #a=0 #t=36434 date=1548397243 time=1644 maxband=55 maxsize1=5093 maxsize2=1394
N=10 g1=18732 g2=16088 #a=0 #t=279120 date=1548397219 time=6446 maxband=62 maxsize1=632 maxsize2=505
N=10 g1=18732 g2=16522 #a=0 #t=99144 date=1548396978 time=3325 maxband=55 maxsize1=832 maxsize2=2807
N=10 g1=18735 g2=5557 #a=0 #t=197508 date=1548397462 time=3712 maxband=51 maxsize1=606 maxsize2=350
N=10 g1=18737 g2=4061 #a=0 #t=38214 date=1548397121 time=1132 maxband=64 maxsize1=410 maxsize2=1507
N=10 g1=18741 g2=13051 #a=0 #t=31830 date=1548397148 time=1645 maxband=52 maxsize1=1619 maxsize2=1750
N=10 g1=18743 g2=882 #a=0 #t=3664 date=1548397222 time=128 maxband=50 maxsize1=395 maxsize2=357
N=10 g1=18745 g2=3156 #a=0 #t=47448 date=1548397330 time=453 maxband=55 maxsize1=413 maxsize2=467
N=10 g1=18747 g2=12986 #a=0 #t=22988 date=1548397392 time=511 maxband=50 maxsize1=1255 maxsize2=1261
N=10 g1=18747 g2=15038 #a=0 #t=75692 date=1548397511 time=2756 maxband=50 maxsize1=4227 maxsize2=2946
N=10 g1=18750 g2=3241 #a=0 #t=212592 date=1548397422 time=6042 maxband=50 maxsize1=2443 maxsize2=5021
N=10 g1=18753 g2=1502 #a=0 #t=5868 date=1548397520 time=253 maxband=54 maxsize1=1487 maxsize2=3539
N=10 g1=18754 g2=16540 #a=0 #t=52272 date=1548397602 time=1483 maxband=53 maxsize1=1087 maxsize2=1194
N=10 g1=18755 g2=5200 #a=0 #t=452304 date=1548397243 time=13424 maxband=50 maxsize1=446 maxsize2=757
N=10 g1=18756 g2=4143 #a=0 #t=195768 date=1548397586 time=4220 maxband=57 maxsize1=385 maxsize2=920
N=10 g1=18756 g2=12956 #a=0 #t=20044 date=1548397567 time=828 maxband=50 maxsize1=1150 maxsize2=3321
N=10 g1=18756 g2=16703 #a=0 #t=232320 date=1548398040 time=11322 maxband=57 maxsize1=1436 maxsize2=937
N=10 g1=18760 g2=13862 #a=0 #t=33276 date=1548397622 time=1178 maxband=50 maxsize1=681 maxsize2=805
N=10 g1=18765 g2=15474 #a=0 #t=191760 date=1548397931 time=5838 maxband=60 maxsize1=4085 maxsize2=2556
N=10 g1=18767 g2=5264 #a=0 #t=182096 date=1548397937 time=2933 maxband=50 maxsize1=724 maxsize2=736
N=10 g1=18768 g2=15502 #a=0 #t=63612 date=1548397957 time=1113 maxband=57 maxsize1=537 maxsize2=795
N=10 g1=18769 g2=4053 #a=0 #t=54468 date=1548397810 time=1740 maxband=50 maxsize1=1560 maxsize2=1026
N=10 g1=18778 g2=12948 #a=0 #t=19344 date=1548398046 time=1963 maxband=78 maxsize1=6506 maxsize2=3099
N=10 g1=18783 g2=1100 #a=0 #t=21208 date=1548398366 time=1077 maxband=82 maxsize1=1337 maxsize2=2767
N=10 g1=18783 g2=18217 #a=0 #t=288480 date=1548398354 time=5224 maxband=51 maxsize1=204 maxsize2=142
N=10 g1=18785 g2=2620 #a=0 #t=50496 date=1548398187 time=820 maxband=51 maxsize1=506 maxsize2=417
N=10 g1=18785 g2=3241 #a=0 #t=134592 date=1548398198 time=5117 maxband=51 maxsize1=1938 maxsize2=2488
N=10 g1=18785 g2=3494 #a=0 #t=94368 date=1548398594 time=1936 maxband=51 maxsize1=653 maxsize2=452
N=10 g1=18785 g2=4064 #a=0 #t=65904 date=1548398200 time=2474 maxband=51 maxsize1=2130 maxsize2=2145
N=10 g1=18785 g2=4068 #a=0 #t=154560 date=1548398215 time=4311 maxband=54 maxsize1=624 maxsize2=1250
N=10 g1=18785 g2=5203 #a=0 #t=294912 date=1548398145 time=5463 maxband=51 maxsize1=397 maxsize2=385
N=10 g1=18785 g2=5205 #a=0 #t=316224 date=1548398154 time=3945 maxband=51 maxsize1=384 maxsize2=342
N=10 g1=18785 g2=5563 #a=0 #t=316224 date=1548398990 time=6257 maxband=51 maxsize1=374 maxsize2=315
N=10 g1=18785 g2=13052 #a=0 #t=62064 date=1548398341 time=2769 maxband=54 maxsize1=2788 maxsize2=2195
N=10 g1=18785 g2=15584 #a=0 #t=422304 date=1548398983 time=9111 maxband=51 maxsize1=169 maxsize2=217
N=10 g1=18785 g2=17101 #a=0 #t=153660 date=1548399010 time=3268 maxband=60 maxsize1=473 maxsize2=246
N=10 g1=18803 g2=647 #a=0 #t=62920 date=1548398569 time=969 maxband=50 maxsize1=442 maxsize2=696
N=10 g1=18809 g2=3516 #a=0 #t=79760 date=1548398955 time=722 maxband=73 maxsize1=128 maxsize2=107
N=10 g1=18813 g2=2763 #a=0 #t=12330 date=1548398845 time=446 maxband=84 maxsize1=422 maxsize2=601
N=10 g1=18859 g2=1332 #a=0 #t=14472 date=1548399307 time=269 maxband=57 maxsize1=109 maxsize2=231
N=10 g1=18859 g2=4357 #a=0 #t=17574 date=1548399381 time=432 maxband=68 maxsize1=534 maxsize2=216
N=10 g1=18859 g2=5555 #a=0 #t=110190 date=1548399595 time=1059 maxband=52 maxsize1=107 maxsize2=84
N=10 g1=18865 g2=3558 #a=0 #t=22352 date=1548399594 time=802 maxband=52 maxsize1=616 maxsize2=1053
N=10 g1=18870 g2=13817 #a=0 #t=20340 date=1548399484 time=868 maxband=102 maxsize1=608 maxsize2=631
N=10 g1=18871 g2=1619 #a=0 #t=4928 date=1548399471 time=443 maxband=50 maxsize1=2556 maxsize2=1886
N=10 g1=18871 g2=2698 #a=0 #t=29844 date=1548399542 time=1332 maxband=56 maxsize1=1481 maxsize2=3086
N=10 g1=18871 g2=18596 #a=0 #t=37050 date=1548399454 time=1784 maxband=73 maxsize1=924 maxsize2=640
N=10 g1=18872 g2=12967 #a=0 #t=74832 date=1548399579 time=1590 maxband=57 maxsize1=294 maxsize2=430
N=10 g1=18872 g2=12975 #a=0 #t=91440 date=1548399589 time=1150 maxband=57 maxsize1=213 maxsize2=300
N=10 g1=18910 g2=12314 #a=0 #t=5310 date=1548399999 time=126 maxband=54 maxsize1=245 maxsize2=330
N=10 g1=18920 g2=3012 #a=0 #t=57840 date=1548399949 time=1765 maxband=51 maxsize1=557 maxsize2=1283
N=10 g1=18920 g2=3156 #a=0 #t=61200 date=1548400104 time=1354 maxband=51 maxsize1=212 maxsize2=440
N=10 g1=18920 g2=4084 #a=0 #t=78288 date=1548400144 time=1141 maxband=52 maxsize1=295 maxsize2=1014
N=10 g1=18931 g2=13287 #a=0 #t=39696 date=1548400262 time=875 maxband=64 maxsize1=280 maxsize2=276
N=10 g1=18932 g2=3032 #a=0 #t=107952 date=1548400405 time=2930 maxband=54 maxsize1=1206 maxsize2=548
N=10 g1=18935 g2=5203 #a=0 #t=294912 date=1548400318 time=6082 maxband=51 maxsize1=386 maxsize2=412
N=10 g1=18935 g2=5204 #a=0 #t=316224 date=1548400324 time=5762 maxband=51 maxsize1=417 maxsize2=411
N=10 g1=18935 g2=16520 #a=0 #t=125280 date=1548400367 time=5403 maxband=54 maxsize1=4120 maxsize2=6125
N=10 g1=18935 g2=16555 #a=0 #t=88632 date=1548400464 time=3275 maxband=52 maxsize1=1717 maxsize2=1712
N=10 g1=18937 g2=5204 #a=0 #t=316224 date=1548400344 time=4451 maxband=51 maxsize1=376 maxsize2=226
N=10 g1=18937 g2=5205 #a=0 #t=316224 date=1548400347 time=3183 maxband=51 maxsize1=364 maxsize2=249
N=10 g1=18937 g2=5552 #a=0 #t=294912 date=1548400934 time=4236 maxband=51 maxsize1=377 maxsize2=263
N=10 g1=18937 g2=5553 #a=0 #t=316224 date=1548400937 time=3206 maxband=51 maxsize1=370 maxsize2=281
N=10 g1=18937 g2=5564 #a=0 #t=316224 date=1548400971 time=4253 maxband=51 maxsize1=415 maxsize2=445
N=10 g1=19025 g2=3255 #a=0 #t=51912 date=1548401234 time=392 maxband=51 maxsize1=115 maxsize2=128
N=10 g1=19029 g2=3740 #a=0 #t=36336 date=1548401279 time=401 maxband=53 maxsize1=209 maxsize2=192
N=10 g1=19042 g2=6905 #a=0 #t=402048 date=1548401467 time=5550 maxband=56 maxsize1=209 maxsize2=189
N=10 g1=19043 g2=16551 #a=0 #t=118960 date=1548401464 time=3514 maxband=54 maxsize1=705 maxsize2=955
N=10 g1=19046 g2=588 #a=0 #t=4740 date=1548401406 time=221 maxband=60 maxsize1=410 maxsize2=728
N=10 g1=19046 g2=1521 #a=0 #t=6592 date=1548401548 time=253 maxband=56 maxsize1=819 maxsize2=464
N=10 g1=19046 g2=1529 #a=0 #t=12816 date=1548401550 time=496 maxband=56 maxsize1=1167 maxsize2=745
N=10 g1=19047 g2=15014 #a=0 #t=122004 date=1548401542 time=2562 maxband=51 maxsize1=1503 maxsize2=1989
N=10 g1=19047 g2=15473 #a=0 #t=249600 date=1548401529 time=3252 maxband=67 maxsize1=331 maxsize2=980
N=10 g1=19048 g2=18538 #a=0 #t=35550 date=1548401538 time=754 maxband=56 maxsize1=304 maxsize2=304
N=10 g1=19049 g2=3194 #a=0 #t=27316 date=1548401833 time=803 maxband=51 maxsize1=357 maxsize2=448
N=10 g1=19060 g2=17238 #a=0 #t=207024 date=1548401733 time=3439 maxband=51 maxsize1=689 maxsize2=324
N=10 g1=19062 g2=3209 #a=0 #t=44064 date=1548401664 time=962 maxband=51 maxsize1=426 maxsize2=1440
N=10 g1=19062 g2=3250 #a=0 #t=101856 date=1548401705 time=2222 maxband=51 maxsize1=331 maxsize2=682
N=10 g1=19063 g2=4346 #a=0 #t=22680 date=1548401908 time=1697 maxband=51 maxsize1=2498 maxsize2=1712
N=10 g1=19064 g2=13052 #a=0 #t=54016 date=1548401931 time=1603 maxband=50 maxsize1=1451 maxsize2=1044
N=10 g1=19079 g2=3484 #a=0 #t=30880 date=1548402219 time=1139 maxband=53 maxsize1=1418 maxsize2=1212
N=10 g1=19080 g2=16849 #a=0 #t=54728 date=1548401988 time=1988 maxband=54 maxsize1=1109 maxsize2=864
N=10 g1=19085 g2=12970 #a=0 #t=23112 date=1548402024 time=430 maxband=56 maxsize1=392 maxsize2=590
N=10 g1=19085 g2=15038 #a=0 #t=29582 date=1548402074 time=987 maxband=52 maxsize1=3187 maxsize2=1695
N=10 g1=19086 g2=75 #a=0 #t=516 date=1548402014 time=289 maxband=62 maxsize1=2211 maxsize2=387
N=10 g1=19091 g2=16948 #a=0 #t=263376 date=1548402540 time=7897 maxband=52 maxsize1=306 maxsize2=287
N=10 g1=19101 g2=12730 #a=0 #t=26736 date=1548402298 time=711 maxband=51 maxsize1=2007 maxsize2=1010
N=10 g1=19102 g2=3216 #a=0 #t=59622 date=1548402265 time=943 maxband=60 maxsize1=252 maxsize2=233
N=10 g1=19103 g2=16850 #a=0 #t=170960 date=1548402366 time=8114 maxband=51 maxsize1=1195 maxsize2=794
N=10 g1=19160 g2=3225 #a=0 #t=43732 date=1548402905 time=1233 maxband=51 maxsize1=597 maxsize2=438
N=10 g1=19160 g2=5246 #a=0 #t=212832 date=1548402952 time=2593 maxband=50 maxsize1=357 maxsize2=692
N=10 g1=19160 g2=5521 #a=0 #t=20960 date=1548403148 time=460 maxband=51 maxsize1=1566 maxsize2=435
N=10 g1=19160 g2=5543 #a=0 #t=63668 date=1548403157 time=1833 maxband=51 maxsize1=451 maxsize2=242
N=10 g1=19160 g2=5544 #a=0 #t=44768 date=1548403158 time=970 maxband=51 maxsize1=320 maxsize2=304
N=10 g1=19167 g2=12954 #a=0 #t=18696 date=1548402964 time=581 maxband=65 maxsize1=2279 maxsize2=1326
N=10 g1=19177 g2=931 #a=0 #t=10552 date=1548402906 time=110 maxband=56 maxsize1=303 maxsize2=180
N=10 g1=19198 g2=3032 #a=0 #t=50958 date=1548403283 time=1087 maxband=52 maxsize1=160 maxsize2=286
N=10 g1=19198 g2=4061 #a=0 #t=40410 date=1548403250 time=1968 maxband=58 maxsize1=2754 maxsize2=1716
N=10 g1=19199 g2=3180 #a=0 #t=54480 date=1548403366 time=1282 maxband=51 maxsize1=568 maxsize2=1824
N=10 g1=19199 g2=3196 #a=0 #t=54480 date=1548403382 time=1080 maxband=51 maxsize1=512 maxsize2=877
N=10 g1=19199 g2=3240 #a=0 #t=49848 date=1548403241 time=1190 maxband=51 maxsize1=344 maxsize2=392
N=10 g1=19199 g2=5521 #a=0 #t=34752 date=1548403477 time=646 maxband=51 maxsize1=1178 maxsize2=902
N=10 g1=19200 g2=3196 #a=0 #t=29826 date=1548403334 time=876 maxband=51 maxsize1=827 maxsize2=2523
N=10 g1=19200 g2=3240 #a=0 #t=36786 date=1548403272 time=1388 maxband=51 maxsize1=1109 maxsize2=874
N=10 g1=19201 g2=5544 #a=0 #t=20520 date=1548403463 time=557 maxband=51 maxsize1=294 maxsize2=259
N=10 g1=19201 g2=5556 #a=0 #t=27360 date=1548403474 time=1446 maxband=51 maxsize1=764 maxsize2=564
N=10 g1=19201 g2=5707 #a=0 #t=15234 date=1548403289 time=460 maxband=51 maxsize1=450 maxsize2=393
N=10 g1=19201 g2=5719 #a=0 #t=18576 date=1548403294 time=701 maxband=51 maxsize1=448 maxsize2=314
N=10 g1=19203 g2=3129 #a=0 #t=74520 date=1548403447 time=1950 maxband=60 maxsize1=1429 maxsize2=1055
N=10 g1=19209 g2=4376 #a=0 #t=33552 date=1548403443 time=629 maxband=51 maxsize1=172 maxsize2=183
N=10 g1=19223 g2=12950 #a=0 #t=12720 date=1548403486 time=220 maxband=54 maxsize1=105 maxsize2=269
N=10 g1=19240 g2=5597 #a=0 #t=124740 date=1548403877 time=1776 maxband=51 maxsize1=475 maxsize2=619
N=10 g1=19241 g2=891 #a=0 #t=4596 date=1548403581 time=403 maxband=56 maxsize1=1070 maxsize2=1054
N=10 g1=19241 g2=3233 #a=0 #t=63696 date=1548403586 time=1142 maxband=51 maxsize1=291 maxsize2=918
N=10 g1=19244 g2=3196 #a=0 #t=73608 date=1548403808 time=2114 maxband=55 maxsize1=671 maxsize2=2424
N=10 g1=19244 g2=4341 #a=0 #t=19608 date=1548403749 time=137 maxband=51 maxsize1=131 maxsize2=132
N=10 g1=19244 g2=6568 #a=0 #t=40908 date=1548403629 time=302 maxband=51 maxsize1=128 maxsize2=126
N=10 g1=19245 g2=12954 #a=0 #t=29400 date=1548403632 time=1501 maxband=58 maxsize1=3151 maxsize2=1411
N=10 g1=19246 g2=15062 #a=0 #t=41004 date=1548403651 time=1707 maxband=60 maxsize1=2190 maxsize2=2507
N=10 g1=19246 g2=16690 #a=0 #t=41004 date=1548403690 time=2241 maxband=60 maxsize1=2967 maxsize2=2651
N=10 g1=19246 g2=16703 #a=0 #t=67362 date=1548403708 time=2838 maxband=60 maxsize1=782 maxsize2=2274
N=10 g1=19247 g2=16551 #a=0 #t=72240 date=1548403619 time=5117 maxband=52 maxsize1=2796 maxsize2=2900
N=10 g1=19266 g2=636 #a=0 #t=46410 date=1548403773 time=970 maxband=52 maxsize1=297 maxsize2=908
N=10 g1=19266 g2=789 #a=0 #t=81480 date=1548403858 time=1295 maxband=52 maxsize1=155 maxsize2=319
N=10 g1=19266 g2=800 #a=0 #t=46410 date=1548403737 time=1252 maxband=52 maxsize1=222 maxsize2=640
N=10 g1=19266 g2=812 #a=0 #t=81480 date=1548403749 time=1552 maxband=52 maxsize1=155 maxsize2=207
N=10 g1=19270 g2=3129 #a=0 #t=120900 date=1548403936 time=2473 maxband=51 maxsize1=544 maxsize2=420
N=10 g1=19270 g2=3169 #a=0 #t=97620 date=1548403981 time=1771 maxband=51 maxsize1=501 maxsize2=672
N=10 g1=19270 g2=3625 #a=0 #t=127080 date=1548403779 time=1467 maxband=51 maxsize1=463 maxsize2=191
N=10 g1=19270 g2=4053 #a=0 #t=124080 date=1548403591 time=2957 maxband=51 maxsize1=552 maxsize2=260
N=10 g1=19270 g2=4064 #a=0 #t=124080 date=1548403615 time=1861 maxband=51 maxsize1=460 maxsize2=222
N=10 g1=19270 g2=4065 #a=0 #t=201720 date=1548403619 time=3452 maxband=51 maxsize1=477 maxsize2=225
N=10 g1=19389 g2=12951 #a=0 #t=7880 date=1548404567 time=224 maxband=57 maxsize1=280 maxsize2=388
N=10 g1=19389 g2=12953 #a=0 #t=11016 date=1548404567 time=160 maxband=57 maxsize1=119 maxsize2=295
N=10 g1=19485 g2=1069 #a=0 #t=3770 date=1548405078 time=114 maxband=71 maxsize1=451 maxsize2=385
N=10 g1=19487 g2=13008 #a=0 #t=13980 date=1548405080 time=296 maxband=60 maxsize1=508 maxsize2=416
N=10 g1=19488 g2=12965 #a=0 #t=8698 date=1548405092 time=671 maxband=54 maxsize1=857 maxsize2=1109
N=10 g1=19491 g2=738 #a=0 #t=7938 date=1548405105 time=237 maxband=50 maxsize1=219 maxsize2=555
N=10 g1=19491 g2=860 #a=0 #t=12696 date=1548405092 time=229 maxband=60 maxsize1=254 maxsize2=432
N=10 g1=19492 g2=16945 #a=0 #t=58644 date=1548405250 time=1187 maxband=54 maxsize1=576 maxsize2=656
N=10 g1=19493 g2=13815 #a=0 #t=8152 date=1548405121 time=250 maxband=52 maxsize1=747 maxsize2=593
N=10 g1=19494 g2=15014 #a=0 #t=67332 date=1548405159 time=1026 maxband=56 maxsize1=659 maxsize2=933
N=10 g1=19495 g2=598 #a=0 #t=7104 date=1548405120 time=81 maxband=56 maxsize1=289 maxsize2=810
N=10 g1=19496 g2=16690 #a=0 #t=69336 date=1548405310 time=2087 maxband=52 maxsize1=1347 maxsize2=1050
N=10 g1=19497 g2=18537 #a=0 #t=18754 date=1548405194 time=690 maxband=56 maxsize1=513 maxsize2=630
N=10 g1=19499 g2=2947 #a=0 #t=30720 date=1548405176 time=1442 maxband=58 maxsize1=4181 maxsize2=2613
N=10 g1=19499 g2=3176 #a=0 #t=33212 date=1548405337 time=1734 maxband=58 maxsize1=3964 maxsize2=2775
N=10 g1=19499 g2=3180 #a=0 #t=40344 date=1548405343 time=2330 maxband=58 maxsize1=5501 maxsize2=1674
N=10 g1=19499 g2=7622 #a=0 #t=83232 date=1548405162 time=1381 maxband=50 maxsize1=156 maxsize2=131
N=10 g1=19502 g2=16554 #a=0 #t=16672 date=1548405229 time=427 maxband=51 maxsize1=272 maxsize2=294
N=10 g1=19519 g2=3240 #a=0 #t=59936 date=1548405427 time=2309 maxband=60 maxsize1=1315 maxsize2=2780
N=10 g1=19519 g2=4118 #a=0 #t=48696 date=1548405443 time=2809 maxband=54 maxsize1=1525 maxsize2=1405
N=10 g1=19519 g2=8083 #a=0 #t=13376 date=1548405387 time=886 maxband=60 maxsize1=1955 maxsize2=1620
N=10 g1=19519 g2=13817 #a=0 #t=16948 date=1548405399 time=1234 maxband=50 maxsize1=1608 maxsize2=2752
N=10 g1=19519 g2=16702 #a=0 #t=103500 date=1548405714 time=6531 maxband=54 maxsize1=2245 maxsize2=1660
N=10 g1=19520 g2=2620 #a=0 #t=23252 date=1548405379 time=301 maxband=51 maxsize1=454 maxsize2=379
N=10 g1=19520 g2=3241 #a=0 #t=63668 date=1548405400 time=2263 maxband=55 maxsize1=5030 maxsize2=7930
N=10 g1=19520 g2=3494 #a=0 #t=44768 date=1548405567 time=894 maxband=51 maxsize1=857 maxsize2=458
N=10 g1=19520 g2=3631 #a=0 #t=33212 date=1548405386 time=501 maxband=51 maxsize1=459 maxsize2=394
N=10 g1=19520 g2=4068 #a=0 #t=72900 date=1548405401 time=2180 maxband=54 maxsize1=2463 maxsize2=1958
N=10 g1=19520 g2=5205 #a=0 #t=151704 date=1548405380 time=1509 maxband=51 maxsize1=464 maxsize2=306
N=10 g1=19520 g2=5542 #a=0 #t=19660 date=1548405677 time=256 maxband=51 maxsize1=429 maxsize2=384
N=10 g1=19520 g2=5546 #a=0 #t=40344 date=1548405681 time=728 maxband=51 maxsize1=850 maxsize2=519
N=10 g1=19520 g2=5553 #a=0 #t=151704 date=1548405691 time=1602 maxband=51 maxsize1=393 maxsize2=272
N=10 g1=19521 g2=16555 #a=0 #t=40146 date=1548405447 time=834 maxband=54 maxsize1=195 maxsize2=166
N=10 g1=19532 g2=800 #a=0 #t=14196 date=1548405493 time=338 maxband=50 maxsize1=296 maxsize2=229
N=10 g1=19536 g2=15517 #a=0 #t=118368 date=1548405672 time=3277 maxband=51 maxsize1=764 maxsize2=2460
N=10 g1=19536 g2=15575 #a=0 #t=118368 date=1548405772 time=2969 maxband=51 maxsize1=548 maxsize2=418
N=10 g1=19536 g2=15702 #a=0 #t=118368 date=1548405668 time=2839 maxband=51 maxsize1=444 maxsize2=917
N=10 g1=19536 g2=19042 #a=0 #t=127908 date=1548405586 time=1898 maxband=51 maxsize1=218 maxsize2=313
N=10 g1=19539 g2=5606 #a=0 #t=48352 date=1548405571 time=803 maxband=56 maxsize1=268 maxsize2=235
N=10 g1=19541 g2=16703 #a=0 #t=137784 date=1548405979 time=13709 maxband=50 maxsize1=9448 maxsize2=6583
N=10 g1=19575 g2=5931 #a=0 #t=32580 date=1548405989 time=402 maxband=53 maxsize1=276 maxsize2=422
N=10 g1=19578 g2=2947 #a=0 #t=17298 date=1548405897 time=904 maxband=58 maxsize1=3984 maxsize2=2549
N=10 g1=19578 g2=3176 #a=0 #t=18408 date=1548405961 time=1012 maxband=58 maxsize1=3938 maxsize2=2726
N=10 g1=19578 g2=3178 #a=0 #t=17298 date=1548405963 time=1005 maxband=58 maxsize1=3267 maxsize2=1345
N=10 g1=19578 g2=3179 #a=0 #t=36378 date=1548405964 time=1439 maxband=58 maxsize1=3443 maxsize2=1736
N=10 g1=19578 g2=3631 #a=0 #t=18408 date=1548405896 time=345 maxband=52 maxsize1=169 maxsize2=123
N=10 g1=19581 g2=3437 #a=0 #t=38394 date=1548405987 time=410 maxband=52 maxsize1=228 maxsize2=265
N=10 g1=19582 g2=4653 #a=0 #t=62520 date=1548405966 time=301 maxband=51 maxsize1=116 maxsize2=64
N=10 g1=19583 g2=15530 #a=0 #t=165600 date=1548406031 time=1539 maxband=55 maxsize1=86 maxsize2=110
N=10 g1=19584 g2=2540 #a=0 #t=9612 date=1548405933 time=1052 maxband=58 maxsize1=6580 maxsize2=4705
N=10 g1=19584 g2=2947 #a=0 #t=13734 date=1548405938 time=865 maxband=58 maxsize1=4461 maxsize2=2675
N=10 g1=19584 g2=3176 #a=0 #t=17226 date=1548406002 time=1076 maxband=58 maxsize1=4535 maxsize2=3740
N=10 g1=19584 g2=3178 #a=0 #t=13734 date=1548406004 time=960 maxband=58 maxsize1=4125 maxsize2=1745
N=10 g1=19584 g2=12326 #a=0 #t=8478 date=1548405744 time=5078 maxband=60 maxsize1=21034 maxsize2=11239
N=10 g1=19588 g2=12966 #a=0 #t=17932 date=1548405929 time=431 maxband=50 maxsize1=1038 maxsize2=1382
N=10 g1=19597 g2=5196 #a=0 #t=35472 date=1548406154 time=1429 maxband=57 maxsize1=1651 maxsize2=2242
N=10 g1=19597 g2=15502 #a=0 #t=34533 date=1548406159 time=576 maxband=51 maxsize1=482 maxsize2=856
N=10 g1=19597 g2=15575 #a=0 #t=132360 date=1548406254 time=2508 maxband=51 maxsize1=418 maxsize2=613
N=10 g1=19597 g2=16522 #a=0 #t=55452 date=1548406089 time=1226 maxband=57 maxsize1=664 maxsize2=2461
N=10 g1=19598 g2=2799 #a=0 #t=4977 date=1548406114 time=149 maxband=55 maxsize1=329 maxsize2=441
N=10 g1=19598 g2=3182 #a=0 #t=58950 date=1548406198 time=1170 maxband=102 maxsize1=1011 maxsize2=2233
N=10 g1=19599 g2=4061 #a=0 #t=40410 date=1548406092 time=2875 maxband=58 maxsize1=3884 maxsize2=2476
N=10 g1=19599 g2=12973 #a=0 #t=18540 date=1548405917 time=3592 maxband=55 maxsize1=9821 maxsize2=6109
N=10 g1=19602 g2=3015 #a=0 #t=38904 date=1548406160 time=1086 maxband=54 maxsize1=2791 maxsize2=1456
N=10 g1=19602 g2=13824 #a=0 #t=30624 date=1548405940 time=2696 maxband=55 maxsize1=4836 maxsize2=2490
N=10 g1=19602 g2=16758 #a=0 #t=134280 date=1548406463 time=2966 maxband=50 maxsize1=1758 maxsize2=1483
N=10 g1=19604 g2=3128 #a=0 #t=34440 date=1548406188 time=2699 maxband=58 maxsize1=4927 maxsize2=20352
N=10 g1=19604 g2=4061 #a=0 #t=85560 date=1548406151 time=3014 maxband=58 maxsize1=4226 maxsize2=2626
N=10 g1=19641 g2=4655 #a=0 #t=54612 date=1548406491 time=799 maxband=51 maxsize1=487 maxsize2=114
N=10 g1=19641 g2=5356 #a=0 #t=70146 date=1548406650 time=856 maxband=59 maxsize1=457 maxsize2=338
N=10 g1=19641 g2=13099 #a=0 #t=38280 date=1548406460 time=890 maxband=51 maxsize1=524 maxsize2=450
N=10 g1=19641 g2=16520 #a=0 #t=45534 date=1548406484 time=1584 maxband=52 maxsize1=3135 maxsize2=3950
N=10 g1=19641 g2=16716 #a=0 #t=114480 date=1548406692 time=2104 maxband=51 maxsize1=251 maxsize2=1202
N=10 g1=19643 g2=16598 #a=0 #t=50580 date=1548406606 time=1669 maxband=61 maxsize1=725 maxsize2=558
N=10 g1=19644 g2=3148 #a=0 #t=21504 date=1548406556 time=453 maxband=55 maxsize1=496 maxsize2=494
N=10 g1=19644 g2=3495 #a=0 #t=5886 date=1548406593 time=370 maxband=52 maxsize1=1249 maxsize2=654
N=10 g1=19644 g2=4167 #a=0 #t=34224 date=1548406530 time=419 maxband=51 maxsize1=142 maxsize2=112
N=10 g1=19645 g2=7687 #a=0 #t=4993 date=1548406523 time=62 maxband=60 maxsize1=160 maxsize2=125
N=10 g1=19645 g2=8083 #a=0 #t=10144 date=1548406287 time=710 maxband=68 maxsize1=978 maxsize2=1647
N=10 g1=19667 g2=3155 #a=0 #t=12798 date=1548406741 time=347 maxband=62 maxsize1=714 maxsize2=1065
N=10 g1=19667 g2=4066 #a=0 #t=22689 date=1548406674 time=551 maxband=62 maxsize1=774 maxsize2=405
N=10 g1=19675 g2=2698 #a=0 #t=17040 date=1548406766 time=2015 maxband=55 maxsize1=2993 maxsize2=1396
N=10 g1=19675 g2=4053 #a=0 #t=37128 date=1548406696 time=1754 maxband=59 maxsize1=6615 maxsize2=2990
N=10 g1=19675 g2=12317 #a=0 #t=8022 date=1548406743 time=531 maxband=58 maxsize1=2620 maxsize2=1315
N=10 g1=19675 g2=12326 #a=0 #t=15060 date=1548406745 time=644 maxband=58 maxsize1=2890 maxsize2=894
N=10 g1=19675 g2=12951 #a=0 #t=7880 date=1548406764 time=2522 maxband=55 maxsize1=5109 maxsize2=1347
N=10 g1=19675 g2=13006 #a=0 #t=68640 date=1548406801 time=2185 maxband=63 maxsize1=4073 maxsize2=887
N=10 g1=19676 g2=790 #a=0 #t=10272 date=1548406763 time=615 maxband=55 maxsize1=1957 maxsize2=823
N=10 g1=19676 g2=2540 #a=0 #t=23832 date=1548406741 time=1486 maxband=58 maxsize1=4947 maxsize2=1514
N=10 g1=19676 g2=2684 #a=0 #t=13640 date=1548406766 time=1526 maxband=50 maxsize1=7381 maxsize2=2663
N=10 g1=19676 g2=12455 #a=0 #t=6078 date=1548406704 time=1884 maxband=58 maxsize1=11440 maxsize2=3066
N=10 g1=19676 g2=12947 #a=0 #t=10672 date=1548406755 time=1435 maxband=58 maxsize1=6539 maxsize2=3122
N=10 g1=19676 g2=12954 #a=0 #t=29400 date=1548406763 time=3448 maxband=50 maxsize1=7771 maxsize2=2217
N=10 g1=19677 g2=789 #a=0 #t=15360 date=1548406763 time=705 maxband=62 maxsize1=3107 maxsize2=574
N=10 g1=19677 g2=3178 #a=0 #t=37128 date=1548406828 time=1824 maxband=58 maxsize1=2876 maxsize2=1332
N=10 g1=19709 g2=12946 #a=0 #t=6660 date=1548406993 time=418 maxband=58 maxsize1=889 maxsize2=1091
N=10 g1=19725 g2=12951 #a=0 #t=20944 date=1548407101 time=281 maxband=52 maxsize1=548 maxsize2=218
N=10 g1=19726 g2=16702 #a=0 #t=255780 date=1548407380 time=4351 maxband=52 maxsize1=282 maxsize2=259
N=10 g1=19733 g2=12690 #a=0 #t=9972 date=1548407201 time=471 maxband=79 maxsize1=1264 maxsize2=1224
N=10 g1=19749 g2=12955 #a=0 #t=91160 date=1548407490 time=963 maxband=50 maxsize1=138 maxsize2=115
N=10 g1=19824 g2=13008 #a=0 #t=93240 date=1548408669 time=1038 maxband=51 maxsize1=236 maxsize2=300
N=10 g1=19828 g2=813 #a=0 #t=22350 date=1548408644 time=429 maxband=55 maxsize1=449 maxsize2=290
N=10 g1=19830 g2=2530 #a=0 #t=44320 date=1548408682 time=718 maxband=52 maxsize1=224 maxsize2=294
N=10 g1=19880 g2=12964 #a=0 #t=56580 date=1548409355 time=1313 maxband=60 maxsize1=591 maxsize2=444
N=10 g1=19920 g2=2678 #a=0 #t=30006 date=1548410008 time=716 maxband=52 maxsize1=438 maxsize2=460
N=10 g1=19931 g2=646 #a=0 #t=30200 date=1548410122 time=565 maxband=50 maxsize1=197 maxsize2=606
N=10 g1=19968 g2=1506 #a=0 #t=6720 date=1548410577 time=210 maxband=57 maxsize1=336 maxsize2=273
N=10 g1=19968 g2=4061 #a=0 #t=51912 date=1548410530 time=1065 maxband=57 maxsize1=248 maxsize2=186
N=10 g1=19973 g2=19641 #a=0 #t=53886 date=1548410588 time=1136 maxband=51 maxsize1=1449 maxsize2=304
N=10 g1=20020 g2=4121 #a=0 #t=103512 date=1548411112 time=1706 maxband=57 maxsize1=622 maxsize2=933
N=10 g1=20029 g2=5204 #a=0 #t=316224 date=1548411241 time=3220 maxband=51 maxsize1=405 maxsize2=257
N=10 g1=20029 g2=5552 #a=0 #t=294912 date=1548411702 time=3542 maxband=51 maxsize1=587 maxsize2=410
N=10 g1=20029 g2=5553 #a=0 #t=316224 date=1548411704 time=2581 maxband=51 maxsize1=426 maxsize2=336
N=10 g1=20029 g2=5564 #a=0 #t=316224 date=1548411732 time=3408 maxband=51 maxsize1=581 maxsize2=335
N=10 g1=20029 g2=5598 #a=0 #t=190464 date=1548411787 time=1916 maxband=57 maxsize1=236 maxsize2=243
N=10 g1=20032 g2=16729 #a=0 #t=252000 date=1548411632 time=3279 maxband=50 maxsize1=214 maxsize2=150
N=10 g1=20045 g2=3146 #a=0 #t=59008 date=1548411665 time=995 maxband=52 maxsize1=1136 maxsize2=1531
N=10 g1=20045 g2=3156 #a=0 #t=61488 date=1548411670 time=786 maxband=52 maxsize1=590 maxsize2=747
N=10 g1=20045 g2=3243 #a=0 #t=136128 date=1548411585 time=2039 maxband=50 maxsize1=848 maxsize2=437
N=10 g1=20051 g2=4117 #a=0 #t=42756 date=1548411787 time=1819 maxband=50 maxsize1=1041 maxsize2=1078
N=10 g1=20083 g2=13365 #a=0 #t=89520 date=1548412252 time=1180 maxband=51 maxsize1=175 maxsize2=382
N=10 g1=20083 g2=15494 #a=0 #t=115320 date=1548412500 time=2765 maxband=50 maxsize1=610 maxsize2=884
N=10 g1=20083 g2=16061 #a=0 #t=214944 date=1548412299 time=2216 maxband=51 maxsize1=173 maxsize2=200
N=10 g1=20083 g2=16065 #a=0 #t=299040 date=1548412309 time=1556 maxband=51 maxsize1=168 maxsize2=200
N=10 g1=20083 g2=16520 #a=0 #t=101664 date=1548412248 time=5669 maxband=53 maxsize1=4487 maxsize2=5982
N=10 g1=20084 g2=5204 #a=0 #t=148464 date=1548412169 time=2410 maxband=51 maxsize1=392 maxsize2=271
N=10 g1=20084 g2=5542 #a=0 #t=16506 date=1548412593 time=294 maxband=51 maxsize1=589 maxsize2=533
N=10 g1=20084 g2=5553 #a=0 #t=148464 date=1548412609 time=2002 maxband=51 maxsize1=374 maxsize2=308
N=10 g1=20084 g2=5564 #a=0 #t=148464 date=1548412627 time=2723 maxband=51 maxsize1=373 maxsize2=279
N=10 g1=20085 g2=3561 #a=0 #t=49824 date=1548412414 time=1010 maxband=58 maxsize1=526 maxsize2=335
N=10 g1=20085 g2=4053 #a=0 #t=45000 date=1548412183 time=1384 maxband=58 maxsize1=1231 maxsize2=786
N=10 g1=20085 g2=5543 #a=0 #t=92160 date=1548412577 time=2705 maxband=58 maxsize1=949 maxsize2=921
N=10 g1=20085 g2=5545 #a=0 #t=39888 date=1548412578 time=956 maxband=58 maxsize1=473 maxsize2=441
N=10 g1=20085 g2=5560 #a=0 #t=29184 date=1548412607 time=713 maxband=58 maxsize1=477 maxsize2=420
N=10 g1=20085 g2=5561 #a=0 #t=41568 date=1548412608 time=1177 maxband=58 maxsize1=430 maxsize2=300
N=10 g1=20089 g2=12713 #a=0 #t=37236 date=1548412324 time=1462 maxband=57 maxsize1=1502 maxsize2=446
N=10 g1=20089 g2=14899 #a=0 #t=130116 date=1548412258 time=1395 maxband=57 maxsize1=180 maxsize2=192
N=10 g1=20091 g2=13816 #a=0 #t=28492 date=1548412339 time=914 maxband=57 maxsize1=285 maxsize2=420
N=10 g1=20103 g2=3181 #a=0 #t=23796 date=1548412702 time=1334 maxband=66 maxsize1=1016 maxsize2=1241
N=10 g1=20103 g2=3209 #a=0 #t=31410 date=1548412397 time=612 maxband=51 maxsize1=173 maxsize2=171
N=10 g1=20103 g2=3250 #a=0 #t=123570 date=1548412463 time=3253 maxband=51 maxsize1=378 maxsize2=312
N=10 g1=20103 g2=12730 #a=0 #t=10194 date=1548412641 time=266 maxband=50 maxsize1=246 maxsize2=521
N=10 g1=20104 g2=848 #a=0 #t=1128 date=1548412629 time=68 maxband=60 maxsize1=268 maxsize2=280
N=10 g1=20135 g2=3182 #a=0 #t=55572 date=1548413418 time=2136 maxband=67 maxsize1=3196 maxsize2=4048
N=10 g1=20135 g2=13816 #a=0 #t=14480 date=1548413184 time=861 maxband=66 maxsize1=2183 maxsize2=1590
N=10 g1=20135 g2=15018 #a=0 #t=54924 date=1548413270 time=2104 maxband=56 maxsize1=1746 maxsize2=1823
N=10 g1=20136 g2=5204 #a=0 #t=151704 date=1548413177 time=2141 maxband=51 maxsize1=585 maxsize2=500
N=10 g1=20136 g2=5205 #a=0 #t=151704 date=1548413178 time=1560 maxband=51 maxsize1=518 maxsize2=283
N=10 g1=20136 g2=5552 #a=0 #t=141552 date=1548413503 time=2105 maxband=51 maxsize1=384 maxsize2=228
N=10 g1=20136 g2=5553 #a=0 #t=151704 date=1548413505 time=1684 maxband=51 maxsize1=442 maxsize2=233
N=10 g1=20136 g2=5564 #a=0 #t=151704 date=1548413522 time=2315 maxband=51 maxsize1=535 maxsize2=374
N=10 g1=20145 g2=3126 #a=0 #t=33744 date=1548413453 time=1410 maxband=57 maxsize1=352 maxsize2=591
N=10 g1=20151 g2=5253 #a=0 #t=255672 date=1548413517 time=2856 maxband=52 maxsize1=159 maxsize2=261
N=10 g1=20152 g2=2709 #a=0 #t=29736 date=1548413557 time=1569 maxband=58 maxsize1=1341 maxsize2=1804
N=10 g1=20152 g2=3179 #a=0 #t=178944 date=1548413937 time=7321 maxband=50 maxsize1=1880 maxsize2=2886
N=10 g1=20152 g2=16691 #a=0 #t=192816 date=1548413936 time=4882 maxband=50 maxsize1=561 maxsize2=1013
N=10 g1=20153 g2=2620 #a=0 #t=43120 date=1548413543 time=618 maxband=51 maxsize1=537 maxsize2=372
N=10 g1=20153 g2=2800 #a=0 #t=12330 date=1548413488 time=457 maxband=54 maxsize1=736 maxsize2=1268
N=10 g1=20153 g2=5205 #a=0 #t=268512 date=1548413521 time=3925 maxband=51 maxsize1=399 maxsize2=449
N=10 g1=20153 g2=5553 #a=0 #t=268512 date=1548414368 time=4268 maxband=51 maxsize1=458 maxsize2=422
N=10 g1=20153 g2=5563 #a=0 #t=268512 date=1548414404 time=6975 maxband=51 maxsize1=1161 maxsize2=1113
N=10 g1=20153 g2=5564 #a=0 #t=268512 date=1548414410 time=5577 maxband=51 maxsize1=789 maxsize2=587
N=10 g1=20153 g2=14165 #a=0 #t=12740 date=1548413558 time=419 maxband=54 maxsize1=522 maxsize2=638
N=10 g1=20155 g2=2700 #a=0 #t=17808 date=1548413650 time=407 maxband=51 maxsize1=424 maxsize2=493
N=10 g1=20155 g2=2709 #a=0 #t=18888 date=1548413656 time=1162 maxband=58 maxsize1=1284 maxsize2=1446
N=10 g1=20155 g2=3141 #a=0 #t=86088 date=1548413952 time=2417 maxband=55 maxsize1=658 maxsize2=980
N=10 g1=20155 g2=3156 #a=0 #t=86088 date=1548413983 time=2860 maxband=51 maxsize1=973 maxsize2=1278
N=10 g1=20155 g2=5203 #a=0 #t=247296 date=1548413569 time=6155 maxband=51 maxsize1=436 maxsize2=381
N=10 g1=20155 g2=5204 #a=0 #t=268512 date=1548413575 time=6151 maxband=51 maxsize1=593 maxsize2=596
N=10 g1=20155 g2=5551 #a=0 #t=268512 date=1548414553 time=7603 maxband=51 maxsize1=836 maxsize2=650
N=10 g1=20155 g2=5552 #a=0 #t=247296 date=1548414560 time=6057 maxband=51 maxsize1=831 maxsize2=716
N=10 g1=20155 g2=5553 #a=0 #t=268512 date=1548414564 time=4971 maxband=51 maxsize1=477 maxsize2=255
N=10 g1=20155 g2=5564 #a=0 #t=268512 date=1548414618 time=6692 maxband=51 maxsize1=482 maxsize2=385
N=10 g1=20170 g2=13861 #a=0 #t=40644 date=1548414128 time=1164 maxband=55 maxsize1=214 maxsize2=98
N=10 g1=20276 g2=662 #a=0 #t=58920 date=1548416790 time=850 maxband=52 maxsize1=105 maxsize2=504
N=10 g1=20306 g2=2538 #a=0 #t=23136 date=1548417268 time=374 maxband=51 maxsize1=158 maxsize2=304
N=10 g1=20310 g2=2934 #a=0 #t=22182 date=1548417381 time=523 maxband=54 maxsize1=678 maxsize2=560
N=10 g1=20378 g2=785 #a=0 #t=13728 date=1548418389 time=172 maxband=51 maxsize1=108 maxsize2=201
N=10 g1=20397 g2=5545 #a=0 #t=19098 date=1548418723 time=511 maxband=51 maxsize1=163 maxsize2=124
N=10 g1=20434 g2=3239 #a=0 #t=82612 date=1548418919 time=2240 maxband=71 maxsize1=251 maxsize2=261
N=10 g1=20490 g2=15018 #a=0 #t=70644 date=1548419373 time=630 maxband=60 maxsize1=469 maxsize2=410
N=10 g1=20524 g2=13904 #a=0 #t=26736 date=1548419696 time=705 maxband=51 maxsize1=564 maxsize2=598
N=10 g1=20525 g2=15013 #a=0 #t=13680 date=1548419635 time=530 maxband=50 maxsize1=449 maxsize2=359
N=10 g1=20558 g2=12966 #a=0 #t=17932 date=1548419997 time=447 maxband=51 maxsize1=946 maxsize2=1030
N=10 g1=20558 g2=13818 #a=0 #t=7422 date=1548419980 time=230 maxband=51 maxsize1=951 maxsize2=1035
N=10 g1=20558 g2=13835 #a=0 #t=14964 date=1548419989 time=394 maxband=51 maxsize1=802 maxsize2=906
N=10 g1=20572 g2=3287 #a=0 #t=215664 date=1548420250 time=2899 maxband=50 maxsize1=186 maxsize2=493
N=10 g1=20572 g2=5204 #a=0 #t=316224 date=1548420150 time=2395 maxband=51 maxsize1=538 maxsize2=381
N=10 g1=20572 g2=5205 #a=0 #t=316224 date=1548420152 time=1715 maxband=51 maxsize1=450 maxsize2=270
N=10 g1=20572 g2=5552 #a=0 #t=294912 date=1548420487 time=2497 maxband=51 maxsize1=604 maxsize2=448
N=10 g1=20572 g2=5553 #a=0 #t=316224 date=1548420489 time=1897 maxband=51 maxsize1=469 maxsize2=273
N=10 g1=20572 g2=5565 #a=0 #t=294912 date=1548420511 time=1947 maxband=51 maxsize1=481 maxsize2=384
N=10 g1=20574 g2=2620 #a=0 #t=50496 date=1548420226 time=576 maxband=51 maxsize1=401 maxsize2=325
N=10 g1=20574 g2=3631 #a=0 #t=71184 date=1548420204 time=1086 maxband=51 maxsize1=405 maxsize2=324
N=10 g1=20574 g2=4064 #a=0 #t=65904 date=1548420216 time=1358 maxband=51 maxsize1=728 maxsize2=662
N=10 g1=20574 g2=4065 #a=0 #t=85248 date=1548420219 time=2498 maxband=51 maxsize1=1199 maxsize2=2519
N=10 g1=20574 g2=5546 #a=0 #t=85248 date=1548420729 time=1948 maxband=51 maxsize1=572 maxsize2=343
N=10 g1=20574 g2=5556 #a=0 #t=173952 date=1548420763 time=6107 maxband=51 maxsize1=1185 maxsize2=996
N=10 g1=20574 g2=5563 #a=0 #t=316224 date=1548420781 time=4483 maxband=51 maxsize1=469 maxsize2=378
N=10 g1=20598 g2=711 #a=0 #t=17480 date=1548420577 time=344 maxband=53 maxsize1=290 maxsize2=687
N=10 g1=20598 g2=4104 #a=0 #t=21080 date=1548420577 time=213 maxband=53 maxsize1=126 maxsize2=204
N=10 g1=20673 g2=12947 #a=0 #t=23208 date=1548421487 time=335 maxband=51 maxsize1=397 maxsize2=444
N=10 g1=20698 g2=2532 #a=0 #t=15682 date=1548421779 time=810 maxband=51 maxsize1=398 maxsize2=441
N=10 g1=20730 g2=12955 #a=0 #t=26400 date=1548422044 time=481 maxband=50 maxsize1=239 maxsize2=586
N=10 g1=20784 g2=15023 #a=0 #t=54728 date=1548422322 time=2154 maxband=50 maxsize1=805 maxsize2=834
N=10 g1=20789 g2=5204 #a=0 #t=148464 date=1548422498 time=1828 maxband=51 maxsize1=376 maxsize2=320
N=10 g1=20789 g2=5205 #a=0 #t=148464 date=1548422499 time=1420 maxband=51 maxsize1=364 maxsize2=210
N=10 g1=20789 g2=5552 #a=0 #t=118512 date=1548422809 time=1682 maxband=51 maxsize1=377 maxsize2=359
N=10 g1=20789 g2=5553 #a=0 #t=148464 date=1548422810 time=1494 maxband=51 maxsize1=370 maxsize2=233
N=10 g1=20789 g2=5564 #a=0 #t=148464 date=1548422824 time=1954 maxband=51 maxsize1=415 maxsize2=393
N=10 g1=20790 g2=3631 #a=0 #t=30033 date=1548422527 time=548 maxband=51 maxsize1=727 maxsize2=617
N=10 g1=20790 g2=5203 #a=0 #t=118512 date=1548422511 time=2072 maxband=51 maxsize1=386 maxsize2=271
N=10 g1=20790 g2=5204 #a=0 #t=148464 date=1548422513 time=1906 maxband=51 maxsize1=417 maxsize2=266
N=10 g1=20790 g2=5542 #a=0 #t=16506 date=1548422869 time=237 maxband=51 maxsize1=443 maxsize2=479
N=10 g1=20790 g2=16690 #a=0 #t=90504 date=1548422851 time=4879 maxband=51 maxsize1=1469 maxsize2=1314
N=10 g1=20822 g2=2678 #a=0 #t=22260 date=1548422893 time=404 maxband=56 maxsize1=430 maxsize2=875
N=10 g1=20877 g2=15038 #a=0 #t=25996 date=1548423421 time=1247 maxband=55 maxsize1=924 maxsize2=1502
N=10 g1=20879 g2=3015 #a=0 #t=28380 date=1548423354 time=322 maxband=52 maxsize1=359 maxsize2=382
N=10 g1=20881 g2=14228 #a=0 #t=7566 date=1548423418 time=1302 maxband=60 maxsize1=1382 maxsize2=1601
N=10 g1=20955 g2=646 #a=0 #t=30200 date=1548424274 time=409 maxband=50 maxsize1=276 maxsize2=472
N=10 g1=20974 g2=2620 #a=0 #t=43120 date=1548424487 time=503 maxband=51 maxsize1=410 maxsize2=257
N=10 g1=20974 g2=3494 #a=0 #t=68432 date=1548425316 time=3486 maxband=51 maxsize1=812 maxsize2=421
N=10 g1=20974 g2=3625 #a=0 #t=59664 date=1548424459 time=1354 maxband=51 maxsize1=1129 maxsize2=1213
N=10 g1=20974 g2=3631 #a=0 #t=59664 date=1548424464 time=800 maxband=51 maxsize1=428 maxsize2=313
N=10 g1=20974 g2=4064 #a=0 #t=54468 date=1548424469 time=1068 maxband=51 maxsize1=1117 maxsize2=1692
N=10 g1=20974 g2=4065 #a=0 #t=61216 date=1548424470 time=1390 maxband=51 maxsize1=1973 maxsize2=925
N=10 g1=20974 g2=5203 #a=0 #t=247296 date=1548424461 time=5080 maxband=51 maxsize1=450 maxsize2=342
N=10 g1=20974 g2=5204 #a=0 #t=268512 date=1548424466 time=4986 maxband=51 maxsize1=1064 maxsize2=865
N=10 g1=20974 g2=5205 #a=0 #t=268512 date=1548424470 time=3859 maxband=51 maxsize1=389 maxsize2=275
N=10 g1=20974 g2=5542 #a=0 #t=35344 date=1548425251 time=714 maxband=51 maxsize1=428 maxsize2=235
N=10 g1=20974 g2=5546 #a=0 #t=61216 date=1548425261 time=1795 maxband=51 maxsize1=769 maxsize2=329
N=10 g1=20974 g2=5551 #a=0 #t=268512 date=1548425279 time=6309 maxband=51 maxsize1=993 maxsize2=777
N=10 g1=20974 g2=5552 #a=0 #t=247296 date=1548425285 time=5227 maxband=51 maxsize1=683 maxsize2=394
N=10 g1=20974 g2=5553 #a=0 #t=268512 date=1548425289 time=4141 maxband=51 maxsize1=378 maxsize2=233
N=10 g1=20974 g2=5563 #a=0 #t=268512 date=1548425324 time=6121 maxband=51 maxsize1=697 maxsize2=541
N=10 g1=20974 g2=5565 #a=0 #t=247296 date=1548425333 time=4245 maxband=51 maxsize1=508 maxsize2=262
N=10 g1=20980 g2=3179 #a=0 #t=253200 date=1548424791 time=5113 maxband=51 maxsize1=708 maxsize2=326
N=10 g1=20980 g2=3625 #a=0 #t=127080 date=1548424547 time=1509 maxband=51 maxsize1=447 maxsize2=210
N=10 g1=20980 g2=4053 #a=0 #t=124080 date=1548424568 time=3106 maxband=51 maxsize1=737 maxsize2=273
N=10 g1=20980 g2=4064 #a=0 #t=124080 date=1548424591 time=1731 maxband=51 maxsize1=452 maxsize2=192
N=10 g1=20980 g2=4065 #a=0 #t=201720 date=1548424594 time=3286 maxband=51 maxsize1=808 maxsize2=288
N=10 g1=20987 g2=721 #a=0 #t=28704 date=1548424708 time=503 maxband=51 maxsize1=452 maxsize2=211
N=10 g1=20987 g2=1052 #a=0 #t=25952 date=1548424716 time=328 maxband=51 maxsize1=456 maxsize2=228
N=10 g1=20987 g2=1056 #a=0 #t=29184 date=1548424718 time=388 maxband=51 maxsize1=831 maxsize2=293
N=10 g1=20993 g2=571 #a=0 #t=30240 date=1548424780 time=529 maxband=52 maxsize1=160 maxsize2=230
N=10 g1=20993 g2=789 #a=0 #t=81480 date=1548424893 time=1396 maxband=52 maxsize1=263 maxsize2=1504
N=10 g1=21035 g2=12948 #a=0 #t=11280 date=1548425348 time=1483 maxband=50 maxsize1=3756 maxsize2=2381
N=10 g1=21061 g2=3239 #a=0 #t=94032 date=1548425579 time=1441 maxband=51 maxsize1=133 maxsize2=234
N=10 g1=21118 g2=643 #a=0 #t=6219 date=1548425954 time=732 maxband=67 maxsize1=1559 maxsize2=2940
N=10 g1=21175 g2=2539 #a=0 #t=17940 date=1548426454 time=331 maxband=50 maxsize1=1119 maxsize2=596
N=10 g1=21190 g2=13816 #a=0 #t=34676 date=1548426428 time=674 maxband=54 maxsize1=308 maxsize2=293
N=10 g1=21262 g2=2532 #a=0 #t=15682 date=1548427571 time=324 maxband=51 maxsize1=398 maxsize2=550
N=10 g1=21587 g2=5747 #a=0 #t=70560 date=1548430455 time=847 maxband=51 maxsize1=1056 maxsize2=448
N=10 g1=21587 g2=6008 #a=0 #t=57480 date=1548430411 time=1271 maxband=51 maxsize1=742 maxsize2=499
N=10 g1=21587 g2=15594 #a=0 #t=43992 date=1548430553 time=688 maxband=69 maxsize1=1572 maxsize2=727
N=10 g1=21587 g2=15897 #a=0 #t=39278 date=1548430585 time=634 maxband=51 maxsize1=1100 maxsize2=448
N=10 g1=21587 g2=16885 #a=0 #t=72224 date=1548430455 time=1175 maxband=51 maxsize1=938 maxsize2=448
N=10 g1=21587 g2=16927 #a=0 #t=114114 date=1548430504 time=2033 maxband=51 maxsize1=791 maxsize2=448
N=10 g1=21589 g2=15573 #a=0 #t=117402 date=1548430568 time=1976 maxband=52 maxsize1=529 maxsize2=375
N=10 g1=21593 g2=3233 #a=0 #t=32850 date=1548430458 time=807 maxband=64 maxsize1=249 maxsize2=824
N=10 g1=21603 g2=19028 #a=0 #t=61946 date=1548430649 time=547 maxband=51 maxsize1=121 maxsize2=130
N=10 g1=21604 g2=15081 #a=0 #t=78120 date=1548430687 time=537 maxband=56 maxsize1=277 maxsize2=227
N=10 g1=21605 g2=12534 #a=0 #t=2324 date=1548430628 time=163 maxband=50 maxsize1=1472 maxsize2=197
N=10 g1=21608 g2=13897 #a=0 #t=15460 date=1548430722 time=1417 maxband=50 maxsize1=4336 maxsize2=781
N=10 g1=21615 g2=19028 #a=0 #t=54924 date=1548430860 time=552 maxband=51 maxsize1=83 maxsize2=92
N=10 g1=21617 g2=15571 #a=0 #t=68184 date=1548430937 time=1063 maxband=63 maxsize1=359 maxsize2=355
N=10 g1=21620 g2=13096 #a=0 #t=13706 date=1548430895 time=198 maxband=51 maxsize1=136 maxsize2=384
N=10 g1=21622 g2=13096 #a=0 #t=34072 date=1548430953 time=412 maxband=51 maxsize1=85 maxsize2=173
N=10 g1=21622 g2=13922 #a=0 #t=34072 date=1548430915 time=420 maxband=51 maxsize1=68 maxsize2=81
N=10 g1=21655 g2=14109 #a=0 #t=9720 date=1548431155 time=1673 maxband=82 maxsize1=3276 maxsize2=4531
N=10 g1=21655 g2=15481 #a=0 #t=129456 date=1548431394 time=4483 maxband=59 maxsize1=2048 maxsize2=1472
N=10 g1=21656 g2=5557 #a=0 #t=270480 date=1548432463 time=9297 maxband=63 maxsize1=1477 maxsize2=2137
N=10 g1=21656 g2=15537 #a=0 #t=248880 date=1548431758 time=4514 maxband=66 maxsize1=733 maxsize2=1142
N=10 g1=21656 g2=17640 #a=0 #t=98880 date=1548431282 time=1685 maxband=55 maxsize1=139 maxsize2=99
N=10 g1=21657 g2=15582 #a=0 #t=483792 date=1548431904 time=9563 maxband=59 maxsize1=1445 maxsize2=546
N=10 g1=21658 g2=903 #a=0 #t=5638 date=1548431149 time=172 maxband=52 maxsize1=170 maxsize2=344
N=10 g1=21658 g2=15535 #a=0 #t=181344 date=1548431348 time=2149 maxband=63 maxsize1=425 maxsize2=1442
N=10 g1=21660 g2=16689 #a=0 #t=87900 date=1548432386 time=10232 maxband=58 maxsize1=3686 maxsize2=1541
N=10 g1=21661 g2=14108 #a=0 #t=12460 date=1548431251 time=953 maxband=51 maxsize1=2690 maxsize2=2565
N=10 g1=21661 g2=16554 #a=0 #t=31020 date=1548431375 time=1548 maxband=52 maxsize1=2960 maxsize2=1337
N=10 g1=21663 g2=16690 #a=0 #t=165840 date=1548431675 time=7296 maxband=56 maxsize1=2511 maxsize2=850
N=10 g1=21664 g2=4477 #a=0 #t=2730 date=1548431386 time=1220 maxband=55 maxsize1=3870 maxsize2=3914
N=10 g1=21664 g2=12523 #a=0 #t=5880 date=1548431397 time=1283 maxband=82 maxsize1=2925 maxsize2=3517
N=10 g1=21665 g2=12523 #a=0 #t=4044 date=1548431437 time=510 maxband=82 maxsize1=2665 maxsize2=3080
N=10 g1=21665 g2=14108 #a=0 #t=5020 date=1548431456 time=4790 maxband=51 maxsize1=15355 maxsize2=15896
N=10 g1=21666 g2=4104 #a=0 #t=7621 date=1548431483 time=568 maxband=62 maxsize1=2975 maxsize2=1290
N=10 g1=21666 g2=4477 #a=0 #t=2730 date=1548431472 time=293 maxband=55 maxsize1=1089 maxsize2=832
N=10 g1=21667 g2=13817 #a=0 #t=22860 date=1548431544 time=1196 maxband=53 maxsize1=2754 maxsize2=808
N=10 g1=21671 g2=16756 #a=0 #t=122478 date=1548432041 time=2211 maxband=50 maxsize1=868 maxsize2=846
N=10 g1=21673 g2=3178 #a=0 #t=18216 date=1548431772 time=695 maxband=52 maxsize1=1923 maxsize2=765
N=10 g1=21675 g2=14942 #a=0 #t=115500 date=1548431772 time=961 maxband=51 maxsize1=103 maxsize2=115
N=10 g1=21677 g2=14942 #a=0 #t=259632 date=1548431825 time=1091 maxband=51 maxsize1=61 maxsize2=92
N=10 g1=21682 g2=13051 #a=0 #t=41256 date=1548431989 time=1817 maxband=86 maxsize1=1662 maxsize2=631
N=10 g1=21722 g2=18787 #a=0 #t=33270 date=1548432424 time=839 maxband=56 maxsize1=349 maxsize2=338
N=10 g1=21727 g2=18596 #a=0 #t=5154 date=1548432299 time=208 maxband=58 maxsize1=1319 maxsize2=733
N=10 g1=21732 g2=2711 #a=0 #t=3537 date=1548432317 time=49 maxband=50 maxsize1=245 maxsize2=143
N=10 g1=21745 g2=3280 #a=0 #t=73548 date=1548432506 time=2058 maxband=60 maxsize1=835 maxsize2=1500
N=10 g1=21745 g2=5202 #a=0 #t=170040 date=1548432408 time=4017 maxband=68 maxsize1=2125 maxsize2=726
N=10 g1=21746 g2=16704 #a=0 #t=213720 date=1548432759 time=6793 maxband=50 maxsize1=3223 maxsize2=2627
N=10 g1=21747 g2=4121 #a=0 #t=57444 date=1548432512 time=1450 maxband=55 maxsize1=311 maxsize2=428
N=10 g1=21747 g2=13963 #a=0 #t=80136 date=1548432613 time=1791 maxband=52 maxsize1=820 maxsize2=776
N=10 g1=21750 g2=7222 #a=0 #t=109452 date=1548432505 time=1959 maxband=51 maxsize1=465 maxsize2=445
N=10 g1=21750 g2=16002 #a=0 #t=356520 date=1548432508 time=3897 maxband=51 maxsize1=186 maxsize2=190
N=10 g1=21752 g2=8728 #a=0 #t=94638 date=1548432641 time=859 maxband=51 maxsize1=102 maxsize2=136
N=10 g1=21768 g2=15995 #a=0 #t=122568 date=1548433384 time=1500 maxband=51 maxsize1=188 maxsize2=253
N=10 g1=21772 g2=13515 #a=0 #t=43656 date=1548433226 time=396 maxband=58 maxsize1=681 maxsize2=866
N=10 g1=21774 g2=4067 #a=0 #t=41952 date=1548433213 time=1159 maxband=61 maxsize1=1400 maxsize2=3453
N=10 g1=21774 g2=13084 #a=0 #t=26484 date=1548433274 time=536 maxband=53 maxsize1=199 maxsize2=192
N=10 g1=21774 g2=14108 #a=0 #t=5020 date=1548433221 time=544 maxband=50 maxsize1=3062 maxsize2=4189
N=10 g1=21776 g2=3241 #a=0 #t=56846 date=1548433259 time=789 maxband=50 maxsize1=620 maxsize2=637
N=10 g1=21777 g2=15506 #a=0 #t=85440 date=1548433381 time=807 maxband=51 maxsize1=221 maxsize2=224
N=10 g1=21785 g2=5536 #a=0 #t=17772 date=1548433668 time=398 maxband=51 maxsize1=240 maxsize2=238
N=10 g1=21787 g2=4053 #a=0 #t=39404 date=1548433472 time=1623 maxband=57 maxsize1=1453 maxsize2=2147
N=10 g1=21787 g2=4060 #a=0 #t=88342 date=1548433485 time=3309 maxband=57 maxsize1=1020 maxsize2=1793
N=10 g1=21787 g2=8076 #a=0 #t=5383 date=1548433473 time=311 maxband=58 maxsize1=2766 maxsize2=3066
N=10 g1=21795 g2=5546 #a=0 #t=73608 date=1548433944 time=1342 maxband=66 maxsize1=483 maxsize2=550
N=10 g1=21805 g2=20154 #a=0 #t=14480 date=1548433887 time=881 maxband=54 maxsize1=692 maxsize2=335
N=10 g1=21806 g2=5828 #a=0 #t=48744 date=1548434155 time=1565 maxband=57 maxsize1=903 maxsize2=1452
N=10 g1=21806 g2=8095 #a=0 #t=38568 date=1548433813 time=744 maxband=54 maxsize1=275 maxsize2=456
N=10 g1=21806 g2=13044 #a=0 #t=80136 date=1548433948 time=1999 maxband=51 maxsize1=871 maxsize2=1771
N=10 g1=21806 g2=13927 #a=0 #t=70560 date=1548433883 time=1916 maxband=66 maxsize1=501 maxsize2=815
N=10 g1=21806 g2=17202 #a=0 #t=111984 date=1548433798 time=1720 maxband=51 maxsize1=207 maxsize2=174
N=10 g1=21806 g2=21654 #a=0 #t=174312 date=1548433844 time=7104 maxband=52 maxsize1=2413 maxsize2=2507
N=10 g1=21807 g2=15018 #a=0 #t=48276 date=1548433928 time=2501 maxband=72 maxsize1=746 maxsize2=2286
N=10 g1=21807 g2=15145 #a=0 #t=101304 date=1548434206 time=2510 maxband=51 maxsize1=376 maxsize2=601
N=10 g1=21807 g2=15495 #a=0 #t=114852 date=1548434044 time=3320 maxband=58 maxsize1=517 maxsize2=762
N=10 g1=21808 g2=4231 #a=0 #t=33174 date=1548433961 time=654 maxband=50 maxsize1=185 maxsize2=188
N=10 g1=21808 g2=5223 #a=0 #t=77250 date=1548433873 time=1857 maxband=67 maxsize1=1269 maxsize2=1175
N=10 g1=21808 g2=6122 #a=0 #t=32976 date=1548434340 time=3941 maxband=52 maxsize1=1032 maxsize2=1268
N=10 g1=21808 g2=6334 #a=0 #t=35276 date=1548434912 time=2900 maxband=52 maxsize1=481 maxsize2=439
N=10 g1=21808 g2=7222 #a=0 #t=69126 date=1548433827 time=1937 maxband=54 maxsize1=1386 maxsize2=653
N=10 g1=21808 g2=17212 #a=0 #t=213720 date=1548433857 time=5319 maxband=52 maxsize1=312 maxsize2=546
N=10 g1=21809 g2=8230 #a=0 #t=78960 date=1548433951 time=1212 maxband=56 maxsize1=224 maxsize2=276
N=10 g1=21809 g2=16803 #a=0 #t=64974 date=1548433831 time=1046 maxband=55 maxsize1=266 maxsize2=1203
N=10 g1=21810 g2=15518 #a=0 #t=196440 date=1548434158 time=8718 maxband=66 maxsize1=9238 maxsize2=6894
N=10 g1=21810 g2=16803 #a=0 #t=64974 date=1548433852 time=941 maxband=55 maxsize1=376 maxsize2=1394
N=10 g1=21811 g2=4119 #a=0 #t=7947 date=1548433913 time=365 maxband=66 maxsize1=1429 maxsize2=1230
N=10 g1=21814 g2=15023 #a=0 #t=62616 date=1548434051 time=1952 maxband=54 maxsize1=7625 maxsize2=4980
N=10 g1=21815 g2=3494 #a=0 #t=59768 date=1548434313 time=1696 maxband=52 maxsize1=1256 maxsize2=829
N=10 g1=21816 g2=5723 #a=0 #t=21528 date=1548434287 time=3897 maxband=96 maxsize1=3750 maxsize2=2040
N=10 g1=21817 g2=3248 #a=0 #t=21919 date=1548434080 time=688 maxband=51 maxsize1=1436 maxsize2=800
N=10 g1=21818 g2=4065 #a=0 #t=55572 date=1548434104 time=1374 maxband=56 maxsize1=1310 maxsize2=4118
N=10 g1=21821 g2=2942 #a=0 #t=9300 date=1548434187 time=292 maxband=59 maxsize1=539 maxsize2=1631
N=10 g1=21829 g2=1064 #a=0 #t=7308 date=1548434344 time=111 maxband=50 maxsize1=463 maxsize2=321
N=10 g1=21832 g2=15486 #a=0 #t=53880 date=1548434448 time=1124 maxband=64 maxsize1=266 maxsize2=295
N=10 g1=21835 g2=15011 #a=0 #t=39288 date=1548434538 time=1733 maxband=58 maxsize1=1004 maxsize2=2294
N=10 g1=21839 g2=3077 #a=0 #t=53358 date=1548434620 time=1034 maxband=52 maxsize1=277 maxsize2=316
N=10 g1=21844 g2=2722 #a=0 #t=19948 date=1548434625 time=245 maxband=50 maxsize1=235 maxsize2=176
N=10 g1=21850 g2=4065 #a=0 #t=29826 date=1548434719 time=1684 maxband=52 maxsize1=973 maxsize2=1160
N=10 g1=21851 g2=13828 #a=0 #t=4770 date=1548434720 time=558 maxband=51 maxsize1=1018 maxsize2=2120
N=10 g1=21852 g2=4149 #a=0 #t=46230 date=1548434740 time=955 maxband=55 maxsize1=181 maxsize2=349
N=10 g1=21859 g2=15063 #a=0 #t=33270 date=1548434856 time=1030 maxband=54 maxsize1=407 maxsize2=368
N=10 g1=21859 g2=16703 #a=0 #t=71370 date=1548434911 time=3157 maxband=52 maxsize1=621 maxsize2=596
N=10 g1=21871 g2=12487 #a=0 #t=8320 date=1548434937 time=96 maxband=51 maxsize1=78 maxsize2=91
N=10 g1=21873 g2=3288 #a=0 #t=49224 date=1548435012 time=1132 maxband=60 maxsize1=510 maxsize2=687
N=10 g1=21874 g2=3181 #a=0 #t=39404 date=1548435105 time=929 maxband=51 maxsize1=1253 maxsize2=771
N=10 g1=21877 g2=891 #a=0 #t=2840 date=1548435026 time=213 maxband=61 maxsize1=582 maxsize2=1569
N=10 g1=21877 g2=5556 #a=0 #t=43152 date=1548435235 time=1703 maxband=56 maxsize1=532 maxsize2=1447
N=10 g1=21893 g2=1421 #a=0 #t=1557 date=1548435231 time=29 maxband=51 maxsize1=92 maxsize2=72
N=10 g1=21911 g2=2800 #a=0 #t=17280 date=1548435358 time=830 maxband=58 maxsize1=1651 maxsize2=1697
N=10 g1=21911 g2=16555 #a=0 #t=101328 date=1548435614 time=4304 maxband=55 maxsize1=947 maxsize2=636
N=10 g1=21914 g2=5520 #a=0 #t=153360 date=1548435863 time=4073 maxband=51 maxsize1=915 maxsize2=599
N=10 g1=21916 g2=15995 #a=0 #t=323400 date=1548435963 time=2028 maxband=51 maxsize1=140 maxsize2=156
N=10 g1=21921 g2=3482 #a=0 #t=18432 date=1548435978 time=611 maxband=60 maxsize1=2359 maxsize2=3439
N=10 g1=21921 g2=4067 #a=0 #t=80724 date=1548435784 time=3426 maxband=57 maxsize1=891 maxsize2=2210
N=10 g1=21921 g2=4150 #a=0 #t=109536 date=1548435872 time=2564 maxband=52 maxsize1=264 maxsize2=347
N=10 g1=21921 g2=16703 #a=0 #t=145128 date=1548436087 time=6986 maxband=53 maxsize1=5782 maxsize2=3723
N=10 g1=21922 g2=13862 #a=0 #t=31404 date=1548435892 time=1249 maxband=54 maxsize1=2866 maxsize2=2259
N=10 g1=21922 g2=16555 #a=0 #t=63036 date=1548435972 time=5807 maxband=52 maxsize1=7014 maxsize2=7795
N=10 g1=21922 g2=16883 #a=0 #t=483792 date=1548436058 time=13377 maxband=50 maxsize1=462 maxsize2=517
N=10 g1=21922 g2=18200 #a=0 #t=78624 date=1548435985 time=6116 maxband=75 maxsize1=8284 maxsize2=2502
N=10 g1=21923 g2=3637 #a=0 #t=103728 date=1548435838 time=2396 maxband=51 maxsize1=427 maxsize2=603
N=10 g1=21923 g2=12970 #a=0 #t=42944 date=1548435929 time=1365 maxband=53 maxsize1=1287 maxsize2=1695
N=10 g1=21923 g2=12987 #a=0 #t=47352 date=1548435951 time=1320 maxband=53 maxsize1=1078 maxsize2=1428
N=10 g1=21923 g2=16527 #a=0 #t=123792 date=1548435979 time=4262 maxband=58 maxsize1=1790 maxsize2=2258
N=10 g1=21923 g2=16633 #a=0 #t=123792 date=1548436309 time=2855 maxband=58 maxsize1=403 maxsize2=495
N=10 g1=21924 g2=3510 #a=0 #t=67680 date=1548436346 time=1567 maxband=51 maxsize1=404 maxsize2=521
N=10 g1=21924 g2=4371 #a=0 #t=60720 date=1548436367 time=1829 maxband=51 maxsize1=396 maxsize2=389
N=10 g1=21924 g2=15477 #a=0 #t=156288 date=1548436167 time=8094 maxband=66 maxsize1=2345 maxsize2=2592
N=10 g1=21924 g2=15532 #a=0 #t=207528 date=1548436454 time=4850 maxband=51 maxsize1=436 maxsize2=1548
N=10 g1=21925 g2=3188 #a=0 #t=199632 date=1548436444 time=6441 maxband=56 maxsize1=2335 maxsize2=1887
N=10 g1=21925 g2=4104 #a=0 #t=30752 date=1548436115 time=1052 maxband=58 maxsize1=1591 maxsize2=1354
N=10 g1=21926 g2=3145 #a=0 #t=102744 date=1548436200 time=1860 maxband=75 maxsize1=513 maxsize2=790
N=10 g1=21927 g2=3179 #a=0 #t=146016 date=1548436310 time=4175 maxband=66 maxsize1=2922 maxsize2=3704
N=10 g1=21927 g2=3323 #a=0 #t=233880 date=1548436396 time=7279 maxband=53 maxsize1=350 maxsize2=407
N=10 g1=21927 g2=5252 #a=0 #t=481536 date=1548436250 time=12648 maxband=57 maxsize1=792 maxsize2=713
N=10 g1=21927 g2=15038 #a=0 #t=86264 date=1548436178 time=3935 maxband=75 maxsize1=10899 maxsize2=15176
N=10 g1=21928 g2=5549 #a=0 #t=326160 date=1548437383 time=5835 maxband=52 maxsize1=1038 maxsize2=760
N=10 g1=21928 g2=16545 #a=0 #t=240840 date=1548436281 time=4532 maxband=52 maxsize1=416 maxsize2=729
N=10 g1=21929 g2=16691 #a=0 #t=187944 date=1548436700 time=8081 maxband=58 maxsize1=9343 maxsize2=19336
N=10 g1=21930 g2=13051 #a=0 #t=60776 date=1548436358 time=2188 maxband=56 maxsize1=1702 maxsize2=1354
N=10 g1=21932 g2=3019 #a=0 #t=172104 date=1548436424 time=3340 maxband=50 maxsize1=776 maxsize2=1557
N=10 g1=21932 g2=3475 #a=0 #t=18072 date=1548436708 time=787 maxband=57 maxsize1=751 maxsize2=1096
N=10 g1=21932 g2=4153 #a=0 #t=233880 date=1548436445 time=4359 maxband=55 maxsize1=357 maxsize2=344
N=10 g1=21933 g2=16689 #a=0 #t=70468 date=1548436767 time=2612 maxband=61 maxsize1=1393 maxsize2=2481
N=10 g1=21934 g2=2772 #a=0 #t=10228 date=1548436445 time=364 maxband=50 maxsize1=630 maxsize2=517
N=10 g1=21934 g2=13816 #a=0 #t=14480 date=1548436414 time=1062 maxband=60 maxsize1=4411 maxsize2=2667
N=10 g1=21936 g2=16538 #a=0 #t=114114 date=1548436601 time=3082 maxband=50 maxsize1=891 maxsize2=1633
N=10 g1=21939 g2=4031 #a=0 #t=71760 date=1548436637 time=987 maxband=51 maxsize1=191 maxsize2=358
N=10 g1=21939 g2=5546 #a=0 #t=63240 date=1548437256 time=1472 maxband=61 maxsize1=1066 maxsize2=908
N=10 g1=21941 g2=13052 #a=0 #t=45600 date=1548436874 time=2184 maxband=56 maxsize1=3233 maxsize2=7513
N=10 g1=21942 g2=15038 #a=0 #t=73380 date=1548436938 time=3035 maxband=75 maxsize1=2145 maxsize2=1741
N=10 g1=21942 g2=15496 #a=0 #t=164160 date=1548436998 time=2871 maxband=51 maxsize1=580 maxsize2=379
N=10 g1=21942 g2=21746 #a=0 #t=238320 date=1548436962 time=4751 maxband=55 maxsize1=524 maxsize2=447
N=10 g1=21943 g2=15493 #a=0 #t=129456 date=1548436989 time=1736 maxband=51 maxsize1=251 maxsize2=161
N=10 g1=21944 g2=4118 #a=0 #t=15868 date=1548436874 time=1064 maxband=57 maxsize1=3209 maxsize2=1963
N=10 g1=21945 g2=3581 #a=0 #t=93900 date=1548437263 time=2072 maxband=56 maxsize1=416 maxsize2=748
N=10 g1=21945 g2=13036 #a=0 #t=60776 date=1548437082 time=3119 maxband=50 maxsize1=1734 maxsize2=1481
N=10 g1=21946 g2=15012 #a=0 #t=33900 date=1548437026 time=1134 maxband=50 maxsize1=1480 maxsize2=4314
N=10 g1=21946 g2=15014 #a=0 #t=27054 date=1548437028 time=1186 maxband=52 maxsize1=3796 maxsize2=5085
N=10 g1=21949 g2=3128 #a=0 #t=46680 date=1548437164 time=1297 maxband=52 maxsize1=1103 maxsize2=2904
N=10 g1=21949 g2=15014 #a=0 #t=73380 date=1548437154 time=2590 maxband=52 maxsize1=962 maxsize2=2332
N=10 g1=21950 g2=4355 #a=0 #t=21780 date=1548437251 time=830 maxband=51 maxsize1=372 maxsize2=223
N=10 g1=21950 g2=4379 #a=0 #t=160200 date=1548437267 time=1546 maxband=51 maxsize1=112 maxsize2=122
N=10 g1=21950 g2=12953 #a=0 #t=16800 date=1548437128 time=355 maxband=57 maxsize1=148 maxsize2=263
N=10 g1=21951 g2=6326 #a=0 #t=38688 date=1548437338 time=316 maxband=51 maxsize1=140 maxsize2=259
N=10 g1=21951 g2=8063 #a=0 #t=12468 date=1548437086 time=70 maxband=51 maxsize1=122 maxsize2=116
N=10 g1=21954 g2=1153 #a=0 #t=85824 date=1548437518 time=2315 maxband=50 maxsize1=1188 maxsize2=790
N=10 g1=21954 g2=2621 #a=0 #t=20532 date=1548437244 time=397 maxband=50 maxsize1=618 maxsize2=483
N=10 g1=21954 g2=18596 #a=0 #t=60012 date=1548437458 time=2443 maxband=70 maxsize1=1414 maxsize2=607
N=10 g1=21955 g2=4029 #a=0 #t=42792 date=1548437208 time=1229 maxband=51 maxsize1=568 maxsize2=3616
N=10 g1=21955 g2=4033 #a=0 #t=31368 date=1548437210 time=878 maxband=51 maxsize1=568 maxsize2=3968
N=10 g1=21955 g2=19497 #a=0 #t=140532 date=1548437315 time=1197 maxband=52 maxsize1=132 maxsize2=134
N=10 g1=21956 g2=5520 #a=0 #t=84480 date=1548438491 time=7638 maxband=50 maxsize1=2501 maxsize2=3658
N=10 g1=21957 g2=13345 #a=0 #t=30700 date=1548437321 time=1073 maxband=61 maxsize1=1730 maxsize2=3294
N=10 g1=21957 g2=16689 #a=0 #t=78624 date=1548437569 time=2330 maxband=61 maxsize1=2977 maxsize2=3765
N=10 g1=21957 g2=18201 #a=0 #t=55242 date=1548437417 time=4615 maxband=61 maxsize1=1910 maxsize2=1486
N=10 g1=21959 g2=3179 #a=0 #t=89472 date=1548437571 time=3757 maxband=50 maxsize1=2559 maxsize2=3607
N=10 g1=21964 g2=15062 #a=0 #t=255600 date=1548437700 time=4729 maxband=52 maxsize1=1010 maxsize2=857
N=10 g1=21968 g2=13883 #a=0 #t=25960 date=1548437750 time=969 maxband=54 maxsize1=3510 maxsize2=1921
N=10 g1=21969 g2=1053 #a=0 #t=53664 date=1548437833 time=1797 maxband=58 maxsize1=669 maxsize2=435
N=10 g1=21972 g2=13861 #a=0 #t=44160 date=1548437919 time=1511 maxband=53 maxsize1=716 maxsize2=1489
N=10 g1=21980 g2=18201 #a=0 #t=21888 date=1548438168 time=2386 maxband=61 maxsize1=8645 maxsize2=4999
N=10 g1=21982 g2=1062 #a=0 #t=30784 date=1548438242 time=1052 maxband=62 maxsize1=392 maxsize2=2035
N=10 g1=21984 g2=2765 #a=0 #t=22320 date=1548438369 time=562 maxband=55 maxsize1=910 maxsize2=919
N=10 g1=21985 g2=5520 #a=0 #t=115776 date=1548438586 time=2634 maxband=52 maxsize1=601 maxsize2=940
N=10 g1=21986 g2=13345 #a=0 #t=40016 date=1548438305 time=704 maxband=61 maxsize1=868 maxsize2=1323
N=10 g1=21989 g2=12957 #a=0 #t=55980 date=1548438429 time=1572 maxband=55 maxsize1=560 maxsize2=3082
N=10 g1=21991 g2=4073 #a=0 #t=47430 date=1548438432 time=607 maxband=50 maxsize1=438 maxsize2=656
N=10 g1=21996 g2=3197 #a=0 #t=21852 date=1548438663 time=281 maxband=57 maxsize1=317 maxsize2=332
N=10 g1=22019 g2=13084 #a=0 #t=29936 date=1548439092 time=619 maxband=51 maxsize1=404 maxsize2=359
N=10 g1=22022 g2=16690 #a=0 #t=61032 date=1548439181 time=1977 maxband=66 maxsize1=1326 maxsize2=792
N=10 g1=22026 g2=8083 #a=0 #t=7884 date=1548439124 time=218 maxband=50 maxsize1=1007 maxsize2=1100
N=10 g1=22028 g2=5558 #a=0 #t=169728 date=1548439613 time=2221 maxband=56 maxsize1=183 maxsize2=188
N=10 g1=22028 g2=7193 #a=0 #t=37320 date=1548439381 time=342 maxband=50 maxsize1=109 maxsize2=109
N=10 g1=22030 g2=2694 #a=0 #t=6057 date=1548439208 time=269 maxband=56 maxsize1=1864 maxsize2=1840
N=10 g1=22038 g2=16519 #a=0 #t=112032 date=1548439406 time=3350 maxband=50 maxsize1=1678 maxsize2=1391
N=10 g1=22046 g2=12951 #a=0 #t=16392 date=1548439603 time=661 maxband=57 maxsize1=1337 maxsize2=1103
N=10 g1=22058 g2=2939 #a=0 #t=41572 date=1548439824 time=462 maxband=51 maxsize1=366 maxsize2=261
N=10 g1=22058 g2=15037 #a=0 #t=51728 date=1548439885 time=552 maxband=51 maxsize1=204 maxsize2=130
N=10 g1=22071 g2=5545 #a=0 #t=64554 date=1548440287 time=592 maxband=54 maxsize1=198 maxsize2=165
N=10 g1=22071 g2=12696 #a=0 #t=26798 date=1548440084 time=375 maxband=51 maxsize1=233 maxsize2=399
N=10 g1=22081 g2=3179 #a=0 #t=108600 date=1548440418 time=3536 maxband=52 maxsize1=262 maxsize2=390
N=10 g1=22096 g2=2682 #a=0 #t=9010 date=1548440503 time=222 maxband=57 maxsize1=413 maxsize2=1259
N=10 g1=22105 g2=15063 #a=0 #t=208260 date=1548440775 time=2913 maxband=50 maxsize1=262 maxsize2=245
N=10 g1=22113 g2=3130 #a=0 #t=66420 date=1548440881 time=1003 maxband=57 maxsize1=158 maxsize2=117
N=10 g1=22124 g2=4054 #a=0 #t=24180 date=1548440957 time=886 maxband=59 maxsize1=1929 maxsize2=2687
N=10 g1=22124 g2=16555 #a=0 #t=63036 date=1548441106 time=4025 maxband=51 maxsize1=3968 maxsize2=10048
N=10 g1=22125 g2=3765 #a=0 #t=53652 date=1548441129 time=1351 maxband=61 maxsize1=415 maxsize2=1513
N=10 g1=22125 g2=6333 #a=0 #t=98832 date=1548441542 time=1918 maxband=51 maxsize1=317 maxsize2=426
N=10 g1=22125 g2=21591 #a=0 #t=92568 date=1548441118 time=2141 maxband=59 maxsize1=472 maxsize2=909
N=10 g1=22126 g2=7213 #a=0 #t=57060 date=1548440992 time=1091 maxband=67 maxsize1=442 maxsize2=444
N=10 g1=22126 g2=12700 #a=0 #t=23136 date=1548441023 time=525 maxband=53 maxsize1=537 maxsize2=857
N=10 g1=22126 g2=12834 #a=0 #t=47352 date=1548440994 time=1194 maxband=66 maxsize1=2279 maxsize2=3869
N=10 g1=22126 g2=12970 #a=0 #t=42944 date=1548441097 time=1603 maxband=53 maxsize1=1702 maxsize2=3062
N=10 g1=22126 g2=12987 #a=0 #t=47352 date=1548441118 time=1354 maxband=53 maxsize1=739 maxsize2=1344
N=10 g1=22126 g2=12990 #a=0 #t=31920 date=1548441122 time=828 maxband=53 maxsize1=348 maxsize2=668
N=10 g1=22126 g2=15494 #a=0 #t=89952 date=1548441294 time=2153 maxband=53 maxsize1=642 maxsize2=1401
N=10 g1=22126 g2=16566 #a=0 #t=99900 date=1548441224 time=1748 maxband=50 maxsize1=272 maxsize2=545
N=10 g1=22126 g2=16576 #a=0 #t=99900 date=1548441242 time=2022 maxband=87 maxsize1=645 maxsize2=1210
N=10 g1=22131 g2=5543 #a=0 #t=146016 date=1548441821 time=3991 maxband=58 maxsize1=1939 maxsize2=1305
N=10 g1=22131 g2=5556 #a=0 #t=176928 date=1548441860 time=4653 maxband=58 maxsize1=953 maxsize2=879
N=10 g1=22132 g2=2452 #a=0 #t=6052 date=1548441146 time=229 maxband=60 maxsize1=1184 maxsize2=996
N=10 g1=22133 g2=1631 #a=0 #t=26994 date=1548441186 time=423 maxband=51 maxsize1=231 maxsize2=284
N=10 g1=22134 g2=3180 #a=0 #t=86120 date=1548441507 time=1718 maxband=50 maxsize1=1451 maxsize2=1937
N=10 g1=22136 g2=5543 #a=0 #t=56846 date=1548441640 time=1362 maxband=58 maxsize1=1357 maxsize2=1262
N=10 g1=22137 g2=5543 #a=0 #t=73776 date=1548441750 time=1777 maxband=58 maxsize1=1902 maxsize2=1346
N=10 g1=22143 g2=3015 #a=0 #t=84840 date=1548441638 time=1688 maxband=52 maxsize1=540 maxsize2=676
N=10 g1=22143 g2=12967 #a=0 #t=43080 date=1548441631 time=1371 maxband=52 maxsize1=3246 maxsize2=2954
N=10 g1=22144 g2=1333 #a=0 #t=19368 date=1548441637 time=524 maxband=50 maxsize1=250 maxsize2=436
N=10 g1=22144 g2=16555 #a=0 #t=63036 date=1548441815 time=4465 maxband=52 maxsize1=2251 maxsize2=2816
N=10 g1=22145 g2=3241 #a=0 #t=37584 date=1548441635 time=3000 maxband=66 maxsize1=1386 maxsize2=2246
N=10 g1=22145 g2=13896 #a=0 #t=23550 date=1548441697 time=1081 maxband=72 maxsize1=1144 maxsize2=860
N=10 g1=22145 g2=13923 #a=0 #t=65220 date=1548441713 time=1217 maxband=52 maxsize1=230 maxsize2=480
N=10 g1=22148 g2=12964 #a=0 #t=30576 date=1548441764 time=1554 maxband=70 maxsize1=4802 maxsize2=2100
N=10 g1=22149 g2=15023 #a=0 #t=46572 date=1548441837 time=1831 maxband=58 maxsize1=2485 maxsize2=2456
N=10 g1=22151 g2=13019 #a=0 #t=31320 date=1548441901 time=425 maxband=51 maxsize1=256 maxsize2=891
N=10 g1=22159 g2=1254 #a=0 #t=15432 date=1548441988 time=618 maxband=51 maxsize1=223 maxsize2=375
N=10 g1=22159 g2=13051 #a=0 #t=30792 date=1548442086 time=1026 maxband=66 maxsize1=998 maxsize2=562
N=10 g1=22161 g2=3255 #a=0 #t=51912 date=1548442011 time=407 maxband=51 maxsize1=85 maxsize2=100
N=10 g1=22174 g2=3241 #a=0 #t=173016 date=1548442350 time=3569 maxband=72 maxsize1=338 maxsize2=323
N=10 g1=22182 g2=3148 #a=0 #t=74496 date=1548442807 time=1628 maxband=56 maxsize1=316 maxsize2=422
N=10 g1=22182 g2=16527 #a=0 #t=142512 date=1548442614 time=2027 maxband=51 maxsize1=326 maxsize2=1417
N=10 g1=22192 g2=1051 #a=0 #t=51000 date=1548442932 time=767 maxband=51 maxsize1=330 maxsize2=228
N=10 g1=22192 g2=1068 #a=0 #t=17000 date=1548442950 time=237 maxband=51 maxsize1=298 maxsize2=192
N=10 g1=22239 g2=13862 #a=0 #t=19428 date=1548443714 time=343 maxband=67 maxsize1=674 maxsize2=432
N=10 g1=22255 g2=13830 #a=0 #t=29088 date=1548443928 time=583 maxband=62 maxsize1=595 maxsize2=681
N=10 g1=22278 g2=2551 #a=0 #t=34012 date=1548444268 time=594 maxband=50 maxsize1=493 maxsize2=762
N=10 g1=22283 g2=16702 #a=0 #t=174912 date=1548444548 time=2671 maxband=52 maxsize1=227 maxsize2=360
N=10 g1=22288 g2=3147 #a=0 #t=74496 date=1548444634 time=1183 maxband=57 maxsize1=326 maxsize2=629
N=10 g1=22290 g2=4053 #a=0 #t=35652 date=1548444518 time=1144 maxband=54 maxsize1=1653 maxsize2=2159
N=10 g1=22290 g2=15029 #a=0 #t=80024 date=1548444631 time=1356 maxband=51 maxsize1=298 maxsize2=208
N=10 g1=22306 g2=1055 #a=0 #t=26056 date=1548444945 time=445 maxband=56 maxsize1=213 maxsize2=184
N=10 g1=22306 g2=15029 #a=0 #t=106246 date=1548444930 time=818 maxband=51 maxsize1=92 maxsize2=96
N=10 g1=22311 g2=12955 #a=0 #t=35512 date=1548445007 time=400 maxband=51 maxsize1=245 maxsize2=199
N=10 g1=22339 g2=3015 #a=0 #t=38904 date=1548445403 time=695 maxband=52 maxsize1=272 maxsize2=556
N=10 g1=22339 g2=4354 #a=0 #t=14388 date=1548445518 time=899 maxband=50 maxsize1=999 maxsize2=943
N=10 g1=22342 g2=4484 #a=0 #t=2785 date=1548445397 time=189 maxband=51 maxsize1=480 maxsize2=429
N=10 g1=22349 g2=792 #a=0 #t=8220 date=1548445557 time=198 maxband=52 maxsize1=348 maxsize2=336
N=10 g1=22351 g2=12335 #a=0 #t=13628 date=1548445570 time=159 maxband=51 maxsize1=145 maxsize2=193
N=10 g1=22351 g2=12486 #a=0 #t=5250 date=1548445550 time=51 maxband=51 maxsize1=370 maxsize2=142
N=10 g1=22351 g2=12487 #a=0 #t=15110 date=1548445550 time=112 maxband=51 maxsize1=75 maxsize2=125
N=10 g1=22354 g2=12951 #a=0 #t=8320 date=1548445653 time=100 maxband=50 maxsize1=463 maxsize2=879
N=10 g1=22356 g2=2451 #a=0 #t=5001 date=1548445658 time=129 maxband=52 maxsize1=171 maxsize2=407
N=10 g1=22356 g2=13005 #a=0 #t=21914 date=1548445731 time=2560 maxband=51 maxsize1=8104 maxsize2=9696
N=10 g1=22362 g2=2707 #a=0 #t=5704 date=1548445820 time=116 maxband=54 maxsize1=432 maxsize2=1052
N=10 g1=22364 g2=4561 #a=0 #t=82440 date=1548445866 time=615 maxband=55 maxsize1=114 maxsize2=78
N=10 g1=22399 g2=2450 #a=0 #t=3497 date=1548446282 time=79 maxband=51 maxsize1=173 maxsize2=275
N=10 g1=22399 g2=12487 #a=0 #t=8320 date=1548446288 time=55 maxband=51 maxsize1=100 maxsize2=105
N=10 g1=22399 g2=12488 #a=0 #t=7446 date=1548446288 time=66 maxband=51 maxsize1=82 maxsize2=61
N=10 g1=22402 g2=15014 #a=0 #t=39288 date=1548446347 time=524 maxband=75 maxsize1=179 maxsize2=128
N=10 g1=22407 g2=2552 #a=0 #t=23264 date=1548446365 time=674 maxband=52 maxsize1=907 maxsize2=1068
N=10 g1=22407 g2=4155 #a=0 #t=47229 date=1548446448 time=650 maxband=54 maxsize1=119 maxsize2=174
N=10 g1=22468 g2=12335 #a=0 #t=7678 date=1548447496 time=255 maxband=51 maxsize1=105 maxsize2=81
N=10 g1=22468 g2=12486 #a=0 #t=2700 date=1548447449 time=51 maxband=51 maxsize1=67 maxsize2=70
N=10 g1=22470 g2=12242 #a=0 #t=3517 date=1548447511 time=36 maxband=51 maxsize1=114 maxsize2=87
N=10 g1=22470 g2=12467 #a=0 #t=17600 date=1548447479 time=153 maxband=51 maxsize1=157 maxsize2=152
N=10 g1=22470 g2=12487 #a=0 #t=19857 date=1548447481 time=112 maxband=51 maxsize1=82 maxsize2=103
N=10 g1=22471 g2=12458 #a=0 #t=5822 date=1548447493 time=91 maxband=51 maxsize1=117 maxsize2=207
N=10 g1=22471 g2=12486 #a=0 #t=5975 date=1548447496 time=63 maxband=51 maxsize1=63 maxsize2=86
N=10 g1=22474 g2=12486 #a=0 #t=5250 date=1548447552 time=55 maxband=51 maxsize1=67 maxsize2=80
N=10 g1=22475 g2=2529 #a=0 #t=20280 date=1548447547 time=401 maxband=56 maxsize1=390 maxsize2=440
N=10 g1=22476 g2=3169 #a=0 #t=74700 date=1548447732 time=1072 maxband=51 maxsize1=222 maxsize2=257
N=10 g1=22479 g2=2450 #a=0 #t=2984 date=1548447626 time=27 maxband=51 maxsize1=100 maxsize2=100
N=10 g1=22479 g2=12467 #a=0 #t=6418 date=1548447635 time=53 maxband=51 maxsize1=76 maxsize2=74
N=10 g1=22480 g2=2450 #a=0 #t=8440 date=1548447647 time=81 maxband=51 maxsize1=115 maxsize2=107
N=10 g1=22480 g2=12335 #a=0 #t=18277 date=1548447689 time=238 maxband=51 maxsize1=71 maxsize2=129
N=10 g1=22481 g2=12242 #a=0 #t=2582 date=1548447704 time=35 maxband=51 maxsize1=158 maxsize2=204
N=10 g1=22481 g2=12335 #a=0 #t=13628 date=1548447708 time=194 maxband=51 maxsize1=78 maxsize2=103
N=10 g1=22481 g2=12487 #a=0 #t=15110 date=1548447675 time=109 maxband=51 maxsize1=82 maxsize2=93
N=10 g1=22546 g2=3482 #a=0 #t=31290 date=1548448895 time=564 maxband=52 maxsize1=268 maxsize2=202
N=10 g1=22561 g2=3137 #a=0 #t=71760 date=1548449134 time=1467 maxband=56 maxsize1=181 maxsize2=200
N=10 g1=22563 g2=653 #a=0 #t=27904 date=1548449086 time=313 maxband=56 maxsize1=214 maxsize2=211
N=10 g1=22592 g2=633 #a=0 #t=7000 date=1548449455 time=218 maxband=50 maxsize1=312 maxsize2=966
N=10 g1=22794 g2=16690 #a=0 #t=49716 date=1548451693 time=5746 maxband=62 maxsize1=3352 maxsize2=1889
N=10 g1=22794 g2=16756 #a=0 #t=79182 date=1548452001 time=5705 maxband=54 maxsize1=1136 maxsize2=1532
N=10 g1=22796 g2=5723 #a=0 #t=9952 date=1548451217 time=680 maxband=51 maxsize1=1142 maxsize2=712
N=10 g1=22796 g2=16599 #a=0 #t=26946 date=1548451231 time=250 maxband=51 maxsize1=144 maxsize2=155
N=10 g1=22797 g2=3211 #a=0 #t=35472 date=1548451192 time=915 maxband=52 maxsize1=308 maxsize2=195
N=10 g1=22797 g2=3306 #a=0 #t=51972 date=1548451340 time=1690 maxband=56 maxsize1=416 maxsize2=286
N=10 g1=22797 g2=5543 #a=0 #t=63668 date=1548451734 time=4838 maxband=50 maxsize1=2544 maxsize2=2036
N=10 g1=22797 g2=16703 #a=0 #t=137784 date=1548451584 time=9952 maxband=60 maxsize1=1617 maxsize2=837
N=10 g1=22798 g2=3178 #a=0 #t=13734 date=1548451377 time=745 maxband=51 maxsize1=1616 maxsize2=2488
N=10 g1=22798 g2=16848 #a=0 #t=38070 date=1548451257 time=5453 maxband=52 maxsize1=5673 maxsize2=3608
N=10 g1=22799 g2=13830 #a=0 #t=8698 date=1548451245 time=534 maxband=51 maxsize1=3527 maxsize2=2564
N=10 g1=22799 g2=13832 #a=0 #t=13434 date=1548451246 time=275 maxband=51 maxsize1=647 maxsize2=467
N=10 g1=22805 g2=8613 #a=0 #t=522 date=1548451364 time=22 maxband=53 maxsize1=262 maxsize2=339
N=10 g1=22819 g2=2535 #a=0 #t=9832 date=1548451533 time=335 maxband=57 maxsize1=349 maxsize2=440
N=10 g1=22819 g2=2537 #a=0 #t=14208 date=1548451533 time=220 maxband=57 maxsize1=146 maxsize2=149
N=10 g1=22831 g2=15062 #a=0 #t=223200 date=1548451807 time=4369 maxband=50 maxsize1=730 maxsize2=529
N=10 g1=22835 g2=12966 #a=0 #t=17640 date=1548451787 time=819 maxband=70 maxsize1=1647 maxsize2=1806
N=10 g1=22837 g2=13052 #a=0 #t=13872 date=1548451868 time=615 maxband=51 maxsize1=593 maxsize2=602
N=10 g1=22843 g2=12967 #a=0 #t=19432 date=1548452041 time=591 maxband=51 maxsize1=1025 maxsize2=1015
N=10 g1=22843 g2=12975 #a=0 #t=30624 date=1548452046 time=557 maxband=51 maxsize1=234 maxsize2=403
N=10 g1=22843 g2=16062 #a=0 #t=68730 date=1548452061 time=1066 maxband=51 maxsize1=76 maxsize2=97
N=10 g1=22880 g2=12698 #a=0 #t=18852 date=1548452951 time=443 maxband=51 maxsize1=234 maxsize2=404
N=10 g1=22891 g2=3138 #a=0 #t=5796 date=1548453123 time=3840 maxband=54 maxsize1=78336 maxsize2=2016
N=10 g1=22891 g2=16520 #a=0 #t=13776 date=1548453087 time=740 maxband=54 maxsize1=886 maxsize2=1195
N=10 g1=22909 g2=12951 #a=0 #t=5516 date=1548453343 time=561 maxband=52 maxsize1=231 maxsize2=765
N=10 g1=22911 g2=2598 #a=0 #t=4720 date=1548453336 time=251 maxband=52 maxsize1=269 maxsize2=341
N=10 g1=22913 g2=13817 #a=0 #t=13422 date=1548453353 time=305 maxband=56 maxsize1=103 maxsize2=179
N=10 g1=22926 g2=12692 #a=0 #t=10146 date=1548453465 time=114 maxband=75 maxsize1=104 maxsize2=160
N=10 g1=22999 g2=5750 #a=0 #t=76920 date=1548453992 time=1064 maxband=58 maxsize1=242 maxsize2=217
N=10 g1=23000 g2=18201 #a=0 #t=11796 date=1548453969 time=3586 maxband=56 maxsize1=8780 maxsize2=5617
N=10 g1=23016 g2=5747 #a=0 #t=20112 date=1548454097 time=434 maxband=56 maxsize1=242 maxsize2=355
N=10 g1=23035 g2=1589 #a=0 #t=468 date=1548454188 time=488 maxband=54 maxsize1=1051 maxsize2=2998
N=10 g1=23035 g2=5818 #a=0 #t=6268 date=1548454241 time=501 maxband=51 maxsize1=1276 maxsize2=802
N=10 g1=23037 g2=19201 #a=0 #t=2722 date=1548454194 time=266 maxband=55 maxsize1=1853 maxsize2=492
N=10 g1=23037 g2=22289 #a=0 #t=2140 date=1548454209 time=133 maxband=62 maxsize1=1093 maxsize2=1531
N=10 g1=23038 g2=14228 #a=0 #t=4904 date=1548454223 time=282 maxband=54 maxsize1=2620 maxsize2=1628
N=10 g1=23038 g2=18530 #a=0 #t=1866 date=1548454241 time=175 maxband=50 maxsize1=596 maxsize2=1122
N=10 g1=23040 g2=4355 #a=0 #t=3786 date=1548454307 time=1583 maxband=65 maxsize1=5691 maxsize2=4001
N=10 g1=23042 g2=5768 #a=0 #t=23310 date=1548454280 time=266 maxband=55 maxsize1=134 maxsize2=95
N=10 g1=23044 g2=5211 #a=0 #t=80640 date=1548454283 time=1175 maxband=57 maxsize1=468 maxsize2=269
N=10 g1=23095 g2=1101 #a=0 #t=3906 date=1548454598 time=605 maxband=61 maxsize1=2333 maxsize2=4189
N=10 g1=23095 g2=5708 #a=0 #t=3051 date=1548454613 time=205 maxband=75 maxsize1=561 maxsize2=522
N=10 g1=23097 g2=3495 #a=0 #t=11553 date=1548454766 time=802 maxband=72 maxsize1=3420 maxsize2=4016
N=10 g1=23097 g2=4065 #a=0 #t=34992 date=1548454591 time=1402 maxband=51 maxsize1=2232 maxsize2=1989
N=10 g1=23100 g2=16524 #a=0 #t=52596 date=1548454630 time=3243 maxband=50 maxsize1=1249 maxsize2=668
N=10 g1=23106 g2=4659 #a=0 #t=18756 date=1548454742 time=329 maxband=52 maxsize1=143 maxsize2=145
N=10 g1=23134 g2=3180 #a=0 #t=26384 date=1548455264 time=1212 maxband=58 maxsize1=2581 maxsize2=1959
N=10 g1=23134 g2=4104 #a=0 #t=6300 date=1548455113 time=348 maxband=52 maxsize1=1542 maxsize2=1300
N=10 g1=23134 g2=5741 #a=0 #t=62540 date=1548455203 time=901 maxband=59 maxsize1=406 maxsize2=290
N=10 g1=23134 g2=12476 #a=0 #t=3096 date=1548455095 time=304 maxband=76 maxsize1=961 maxsize2=556
N=10 g1=23138 g2=5543 #a=0 #t=22140 date=1548455306 time=1623 maxband=66 maxsize1=2594 maxsize2=2393
N=10 g1=23140 g2=4117 #a=0 #t=10329 date=1548455247 time=1665 maxband=52 maxsize1=1674 maxsize2=1388
N=10 g1=23143 g2=3180 #a=0 #t=20286 date=1548455350 time=1338 maxband=58 maxsize1=4198 maxsize2=4106
N=10 g1=23143 g2=5562 #a=0 #t=11712 date=1548455638 time=3904 maxband=66 maxsize1=3687 maxsize2=2903
N=10 g1=23144 g2=2799 #a=0 #t=3192 date=1548455289 time=108 maxband=50 maxsize1=805 maxsize2=656
N=10 g1=23144 g2=15103 #a=0 #t=54624 date=1548455352 time=1052 maxband=60 maxsize1=380 maxsize2=1022
N=10 g1=23145 g2=3200 #a=0 #t=29730 date=1548455282 time=975 maxband=73 maxsize1=721 maxsize2=2222
N=10 g1=23145 g2=16052 #a=0 #t=58140 date=1548455330 time=2180 maxband=54 maxsize1=955 maxsize2=2082
N=10 g1=23145 g2=16842 #a=0 #t=66648 date=1548455313 time=829 maxband=64 maxsize1=273 maxsize2=982
N=10 g1=23145 g2=16946 #a=0 #t=60528 date=1548455420 time=1847 maxband=52 maxsize1=948 maxsize2=2272
N=10 g1=23146 g2=1242 #a=0 #t=16020 date=1548455323 time=421 maxband=57 maxsize1=386 maxsize2=377
N=10 g1=23146 g2=2943 #a=0 #t=29214 date=1548455348 time=872 maxband=55 maxsize1=424 maxsize2=708
N=10 g1=23146 g2=4060 #a=0 #t=103632 date=1548455338 time=3292 maxband=57 maxsize1=880 maxsize2=3273
N=10 g1=23148 g2=3177 #a=0 #t=39404 date=1548455566 time=1061 maxband=66 maxsize1=1260 maxsize2=3239
N=10 g1=23148 g2=4372 #a=0 #t=52128 date=1548455726 time=1407 maxband=51 maxsize1=245 maxsize2=305
N=10 g1=23148 g2=4549 #a=0 #t=18795 date=1548455434 time=789 maxband=51 maxsize1=559 maxsize2=750
N=10 g1=23149 g2=3280 #a=0 #t=88342 date=1548455528 time=2870 maxband=50 maxsize1=485 maxsize2=1048
N=10 g1=23149 g2=4358 #a=0 #t=8016 date=1548455661 time=826 maxband=51 maxsize1=1235 maxsize2=1019
N=10 g1=23151 g2=16538 #a=0 #t=46050 date=1548455572 time=3309 maxband=64 maxsize1=1618 maxsize2=2123
N=10 g1=23152 g2=4346 #a=0 #t=4751 date=1548455636 time=272 maxband=58 maxsize1=383 maxsize2=436
N=10 g1=23153 g2=13861 #a=0 #t=17982 date=1548455607 time=1034 maxband=52 maxsize1=1086 maxsize2=1629
N=10 g1=23154 g2=3587 #a=0 #t=58236 date=1548455756 time=845 maxband=51 maxsize1=207 maxsize2=258
N=10 g1=23154 g2=16520 #a=0 #t=38298 date=1548455631 time=3124 maxband=55 maxsize1=2299 maxsize2=2645
N=10 g1=23156 g2=4065 #a=0 #t=29826 date=1548455678 time=3246 maxband=56 maxsize1=8258 maxsize2=6301
N=10 g1=23160 g2=12965 #a=0 #t=29400 date=1548455861 time=2260 maxband=62 maxsize1=9783 maxsize2=2628
N=10 g1=23161 g2=3227 #a=0 #t=19432 date=1548455825 time=642 maxband=59 maxsize1=942 maxsize2=1414
N=10 g1=23162 g2=3128 #a=0 #t=10836 date=1548455946 time=891 maxband=58 maxsize1=2613 maxsize2=4128
N=10 g1=23164 g2=3128 #a=0 #t=34440 date=1548456002 time=1757 maxband=58 maxsize1=3758 maxsize2=2055
N=10 g1=23164 g2=12946 #a=0 #t=7880 date=1548455942 time=4278 maxband=74 maxsize1=10682 maxsize2=5812
N=10 g1=23164 g2=12948 #a=0 #t=10672 date=1548455944 time=1304 maxband=58 maxsize1=3635 maxsize2=1791
N=10 g1=23164 g2=12954 #a=0 #t=29400 date=1548455952 time=4063 maxband=51 maxsize1=7881 maxsize2=2354
N=10 g1=23165 g2=2442 #a=0 #t=2820 date=1548455931 time=1898 maxband=55 maxsize1=4396 maxsize2=3299
N=10 g1=23165 g2=12951 #a=0 #t=7880 date=1548455979 time=1366 maxband=55 maxsize1=1421 maxsize2=882
N=10 g1=23165 g2=12955 #a=0 #t=29400 date=1548455985 time=1887 maxband=62 maxsize1=2088 maxsize2=758
N=10 g1=23169 g2=7607 #a=0 #t=29192 date=1548456026 time=751 maxband=62 maxsize1=406 maxsize2=512
N=10 g1=23169 g2=16555 #a=0 #t=67332 date=1548456142 time=3236 maxband=52 maxsize1=2686 maxsize2=2185
N=10 g1=23170 g2=4486 #a=0 #t=18182 date=1548456084 time=1312 maxband=51 maxsize1=863 maxsize2=757
N=10 g1=23170 g2=13817 #a=0 #t=20340 date=1548456072 time=1367 maxband=50 maxsize1=1139 maxsize2=2542
N=10 g1=23171 g2=12966 #a=0 #t=18652 date=1548456108 time=481 maxband=78 maxsize1=825 maxsize2=1001
N=10 g1=23171 g2=13005 #a=0 #t=33000 date=1548456128 time=1377 maxband=52 maxsize1=1126 maxsize2=1389
N=10 g1=23173 g2=4051 #a=0 #t=16432 date=1548456136 time=824 maxband=59 maxsize1=626 maxsize2=747
N=10 g1=23174 g2=1302 #a=0 #t=20220 date=1548456155 time=474 maxband=52 maxsize1=165 maxsize2=236
N=10 g1=23177 g2=2538 #a=0 #t=17940 date=1548456226 time=644 maxband=50 maxsize1=1124 maxsize2=6580
N=10 g1=23177 g2=2539 #a=0 #t=17940 date=1548456227 time=655 maxband=53 maxsize1=1713 maxsize2=5638
N=10 g1=23184 g2=3129 #a=0 #t=56352 date=1548456658 time=3805 maxband=54 maxsize1=800 maxsize2=2777
N=10 g1=23189 g2=3128 #a=0 #t=69060 date=1548456597 time=972 maxband=60 maxsize1=472 maxsize2=541
N=10 g1=23189 g2=3138 #a=0 #t=69060 date=1548456605 time=941 maxband=60 maxsize1=500 maxsize2=893
N=10 g1=23238 g2=5252 #a=0 #t=24936 date=1548457254 time=621 maxband=50 maxsize1=484 maxsize2=640
N=10 g1=23242 g2=3189 #a=0 #t=34224 date=1548457376 time=895 maxband=50 maxsize1=440 maxsize2=2077
N=10 g1=23242 g2=16690 #a=0 #t=41004 date=1548457356 time=1403 maxband=50 maxsize1=2038 maxsize2=1230
N=10 g1=23243 g2=3140 #a=0 #t=5796 date=1548457384 time=428 maxband=54 maxsize1=823 maxsize2=767
N=10 g1=23243 g2=16520 #a=0 #t=13776 date=1548457309 time=622 maxband=54 maxsize1=711 maxsize2=1048
N=10 g1=23246 g2=12965 #a=0 #t=15098 date=1548457357 time=853 maxband=60 maxsize1=924 maxsize2=986
N=10 g1=23247 g2=2799 #a=0 #t=9117 date=1548457410 time=351 maxband=51 maxsize1=516 maxsize2=461
N=10 g1=23247 g2=4054 #a=0 #t=28735 date=1548457353 time=2535 maxband=70 maxsize1=2155 maxsize2=3156
N=10 g1=23247 g2=12755 #a=0 #t=16692 date=1548457372 time=441 maxband=51 maxsize1=290 maxsize2=311
N=10 g1=23247 g2=13277 #a=0 #t=19416 date=1548457355 time=1252 maxband=51 maxsize1=482 maxsize2=409
N=10 g1=23248 g2=8083 #a=0 #t=10144 date=1548457361 time=533 maxband=51 maxsize1=571 maxsize2=421
N=10 g1=23261 g2=3165 #a=0 #t=50196 date=1548457716 time=482 maxband=59 maxsize1=223 maxsize2=289
N=10 g1=23280 g2=16690 #a=0 #t=51660 date=1548457974 time=2603 maxband=54 maxsize1=607 maxsize2=566
N=10 g1=23291 g2=3150 #a=0 #t=9438 date=1548458081 time=895 maxband=61 maxsize1=2232 maxsize2=1818
N=10 g1=23291 g2=8084 #a=0 #t=13716 date=1548457968 time=612 maxband=67 maxsize1=673 maxsize2=350
N=10 g1=23303 g2=16551 #a=0 #t=55452 date=1548458154 time=1649 maxband=60 maxsize1=2144 maxsize2=640
N=10 g1=23304 g2=13897 #a=0 #t=20108 date=1548458174 time=665 maxband=52 maxsize1=248 maxsize2=214
N=10 g1=23305 g2=12966 #a=0 #t=15324 date=1548458191 time=580 maxband=58 maxsize1=1522 maxsize2=1557
N=10 g1=23345 g2=643 #a=0 #t=4764 date=1548458578 time=95 maxband=57 maxsize1=209 maxsize2=491
N=10 g1=23398 g2=15573 #a=0 #t=128814 date=1548459214 time=2563 maxband=60 maxsize1=556 maxsize2=1062
N=10 g1=23398 g2=16691 #a=0 #t=35004 date=1548459129 time=1558 maxband=51 maxsize1=1127 maxsize2=4191
N=10 g1=23399 g2=13054 #a=0 #t=25084 date=1548459059 time=581 maxband=52 maxsize1=1051 maxsize2=641
N=10 g1=23399 g2=15064 #a=0 #t=21462 date=1548459076 time=1258 maxband=50 maxsize1=5697 maxsize2=4923
N=10 g1=23399 g2=15105 #a=0 #t=60528 date=1548459099 time=663 maxband=64 maxsize1=307 maxsize2=1097
N=10 g1=23402 g2=903 #a=0 #t=5142 date=1548459054 time=95 maxband=53 maxsize1=320 maxsize2=301
N=10 g1=23402 g2=5767 #a=0 #t=110190 date=1548459148 time=1289 maxband=51 maxsize1=115 maxsize2=136
N=10 g1=23402 g2=8440 #a=0 #t=21927 date=1548459055 time=215 maxband=51 maxsize1=70 maxsize2=91
N=10 g1=23403 g2=8129 #a=0 #t=8122 date=1548459086 time=1016 maxband=52 maxsize1=4743 maxsize2=1758
N=10 g1=23404 g2=15024 #a=0 #t=55662 date=1548459175 time=1506 maxband=63 maxsize1=762 maxsize2=2914
N=10 g1=23404 g2=15575 #a=0 #t=270600 date=1548459427 time=4919 maxband=51 maxsize1=307 maxsize2=322
N=10 g1=23405 g2=16948 #a=0 #t=107488 date=1548459350 time=3637 maxband=50 maxsize1=617 maxsize2=1187
N=10 g1=23405 g2=21932 #a=0 #t=295056 date=1548459410 time=3463 maxband=54 maxsize1=270 maxsize2=138
N=10 g1=23409 g2=14228 #a=0 #t=15152 date=1548459227 time=647 maxband=61 maxsize1=386 maxsize2=316
N=10 g1=23409 g2=18196 #a=0 #t=111960 date=1548459237 time=1061 maxband=61 maxsize1=197 maxsize2=271
N=10 g1=23409 g2=18201 #a=0 #t=31416 date=1548459242 time=1414 maxband=61 maxsize1=418 maxsize2=1097
N=10 g1=23409 g2=18221 #a=0 #t=149598 date=1548459257 time=1536 maxband=61 maxsize1=169 maxsize2=279
N=10 g1=23410 g2=13832 #a=0 #t=13362 date=1548459241 time=346 maxband=51 maxsize1=265 maxsize2=665
N=10 g1=23425 g2=3205 #a=0 #t=51912 date=1548459442 time=1376 maxband=52 maxsize1=400 maxsize2=273
N=10 g1=23426 g2=2607 #a=0 #t=3657 date=1548459477 time=127 maxband=55 maxsize1=313 maxsize2=351
N=10 g1=23435 g2=2699 #a=0 #t=21080 date=1548459641 time=246 maxband=67 maxsize1=241 maxsize2=273
N=10 g1=23445 g2=16803 #a=0 #t=89352 date=1548459766 time=952 maxband=55 maxsize1=71 maxsize2=79
N=10 g1=23445 g2=16813 #a=0 #t=89352 date=1548459774 time=984 maxband=55 maxsize1=88 maxsize2=115
N=10 g1=23445 g2=22364 #a=0 #t=174960 date=1548460055 time=1113 maxband=55 maxsize1=60 maxsize2=66
N=10 g1=23446 g2=3242 #a=0 #t=15810 date=1548459795 time=541 maxband=58 maxsize1=804 maxsize2=594
N=10 g1=23447 g2=18554 #a=0 #t=68792 date=1548459846 time=1407 maxband=51 maxsize1=113 maxsize2=288
N=10 g1=23455 g2=3241 #a=0 #t=46536 date=1548459951 time=1307 maxband=54 maxsize1=441 maxsize2=758
N=10 g1=23456 g2=2947 #a=0 #t=30720 date=1548459959 time=461 maxband=56 maxsize1=390 maxsize2=600
N=10 g1=23456 g2=15017 #a=0 #t=31416 date=1548460011 time=805 maxband=54 maxsize1=341 maxsize2=466
N=10 g1=23457 g2=4356 #a=0 #t=33120 date=1548460073 time=365 maxband=62 maxsize1=130 maxsize2=93
N=10 g1=23457 g2=4357 #a=0 #t=59520 date=1548460073 time=708 maxband=62 maxsize1=208 maxsize2=212
N=10 g1=23469 g2=15013 #a=0 #t=17532 date=1548460162 time=380 maxband=65 maxsize1=288 maxsize2=186
N=10 g1=23504 g2=3178 #a=0 #t=11402 date=1548460453 time=769 maxband=61 maxsize1=788 maxsize2=2089
N=10 g1=23557 g2=1053 #a=0 #t=34020 date=1548460811 time=622 maxband=50 maxsize1=228 maxsize2=227
N=10 g1=23614 g2=15025 #a=0 #t=27700 date=1548461231 time=667 maxband=57 maxsize1=247 maxsize2=299
N=10 g1=23725 g2=3197 #a=0 #t=70410 date=1548462311 time=1202 maxband=53 maxsize1=318 maxsize2=478
N=10 g1=23726 g2=13006 #a=0 #t=197040 date=1548461865 time=2664 maxband=50 maxsize1=308 maxsize2=304
N=10 g1=23726 g2=13012 #a=0 #t=197040 date=1548461873 time=1411 maxband=50 maxsize1=169 maxsize2=158
N=10 g1=23732 g2=15043 #a=0 #t=55800 date=1548462110 time=1273 maxband=73 maxsize1=363 maxsize2=633
N=10 g1=23733 g2=13006 #a=0 #t=126912 date=1548462082 time=2356 maxband=50 maxsize1=251 maxsize2=300
N=10 g1=23733 g2=13012 #a=0 #t=126912 date=1548462089 time=1195 maxband=50 maxsize1=118 maxsize2=138
N=10 g1=23736 g2=3140 #a=0 #t=48816 date=1548462207 time=887 maxband=54 maxsize1=211 maxsize2=493
N=10 g1=23737 g2=13823 #a=0 #t=74504 date=1548462140 time=1018 maxband=50 maxsize1=158 maxsize2=274
N=10 g1=23740 g2=790 #a=0 #t=23640 date=1548462257 time=475 maxband=51 maxsize1=606 maxsize2=320
N=10 g1=23740 g2=4376 #a=0 #t=143640 date=1548462358 time=883 maxband=51 maxsize1=92 maxsize2=120
N=10 g1=23744 g2=12964 #a=0 #t=124320 date=1548462370 time=1734 maxband=51 maxsize1=271 maxsize2=176
N=10 g1=23748 g2=710 #a=0 #t=39720 date=1548462460 time=320 maxband=57 maxsize1=206 maxsize2=181
N=10 g1=23752 g2=614 #a=0 #t=30200 date=1548462544 time=489 maxband=66 maxsize1=186 maxsize2=534
N=10 g1=23813 g2=15025 #a=0 #t=14488 date=1548463630 time=630 maxband=51 maxsize1=1252 maxsize2=1034
N=10 g1=23815 g2=5723 #a=0 #t=46224 date=1548463715 time=1075 maxband=52 maxsize1=735 maxsize2=737
N=10 g1=23818 g2=3179 #a=0 #t=63668 date=1548463817 time=4527 maxband=51 maxsize1=3897 maxsize2=7055
N=10 g1=23824 g2=21722 #a=0 #t=17980 date=1548463857 time=1303 maxband=54 maxsize1=1174 maxsize2=905
N=10 g1=23856 g2=3224 #a=0 #t=26006 date=1548464119 time=586 maxband=57 maxsize1=473 maxsize2=568
N=10 g1=23857 g2=3251 #a=0 #t=133920 date=1548464185 time=1548 maxband=51 maxsize1=190 maxsize2=226
N=10 g1=23857 g2=4176 #a=0 #t=46878 date=1548464247 time=775 maxband=51 maxsize1=382 maxsize2=300
N=10 g1=23857 g2=4179 #a=0 #t=133920 date=1548464251 time=1278 maxband=51 maxsize1=136 maxsize2=147
N=10 g1=23857 g2=4216 #a=0 #t=133920 date=1548464279 time=1080 maxband=51 maxsize1=116 maxsize2=132
N=10 g1=23857 g2=4219 #a=0 #t=64002 date=1548464281 time=407 maxband=51 maxsize1=114 maxsize2=109
N=10 g1=23862 g2=16551 #a=0 #t=55452 date=1548464232 time=1566 maxband=60 maxsize1=1485 maxsize2=597
N=10 g1=23863 g2=4024 #a=0 #t=4432 date=1548464207 time=185 maxband=52 maxsize1=537 maxsize2=1416
N=10 g1=23867 g2=15037 #a=0 #t=60456 date=1548464420 time=1525 maxband=63 maxsize1=1873 maxsize2=2689
N=10 g1=23869 g2=16552 #a=0 #t=234672 date=1548464504 time=5713 maxband=50 maxsize1=460 maxsize2=355
N=10 g1=23870 g2=15038 #a=0 #t=75692 date=1548464453 time=3225 maxband=52 maxsize1=2104 maxsize2=2974
N=10 g1=23871 g2=12986 #a=0 #t=27672 date=1548464477 time=1405 maxband=57 maxsize1=3871 maxsize2=2905
N=10 g1=23871 g2=12988 #a=0 #t=78240 date=1548464480 time=1364 maxband=57 maxsize1=872 maxsize2=548
N=10 g1=23871 g2=16554 #a=0 #t=37236 date=1548464498 time=1257 maxband=51 maxsize1=1513 maxsize2=2231
N=10 g1=23871 g2=21585 #a=0 #t=15204 date=1548464503 time=344 maxband=51 maxsize1=739 maxsize2=775
N=10 g1=23872 g2=13019 #a=0 #t=13338 date=1548464489 time=421 maxband=51 maxsize1=275 maxsize2=300
N=10 g1=23872 g2=16555 #a=0 #t=37782 date=1548464465 time=1446 maxband=55 maxsize1=933 maxsize2=869
N=10 g1=23874 g2=3179 #a=0 #t=111408 date=1548464736 time=5247 maxband=52 maxsize1=5351 maxsize2=7789
N=10 g1=23875 g2=15014 #a=0 #t=32490 date=1548464539 time=1431 maxband=74 maxsize1=1868 maxsize2=1276
N=10 g1=23875 g2=15037 #a=0 #t=31098 date=1548464558 time=873 maxband=74 maxsize1=624 maxsize2=874
N=10 g1=23876 g2=1055 #a=0 #t=6384 date=1548464532 time=299 maxband=56 maxsize1=781 maxsize2=2574
N=10 g1=23876 g2=3732 #a=0 #t=92520 date=1548464542 time=767 maxband=55 maxsize1=97 maxsize2=97
N=10 g1=23876 g2=15026 #a=0 #t=46116 date=1548464631 time=1578 maxband=55 maxsize1=452 maxsize2=473
N=10 g1=23876 g2=15898 #a=0 #t=149598 date=1548464863 time=1964 maxband=55 maxsize1=155 maxsize2=111
N=10 g1=23876 g2=18605 #a=0 #t=134550 date=1548464650 time=1019 maxband=55 maxsize1=64 maxsize2=73
N=10 g1=23876 g2=19583 #a=0 #t=195120 date=1548464693 time=1147 maxband=55 maxsize1=63 maxsize2=66
N=10 g1=23877 g2=12281 #a=0 #t=7096 date=1548464540 time=131 maxband=57 maxsize1=318 maxsize2=292
N=10 g1=23878 g2=12692 #a=0 #t=27672 date=1548464580 time=402 maxband=52 maxsize1=279 maxsize2=389
N=10 g1=23879 g2=3139 #a=0 #t=42756 date=1548464801 time=1440 maxband=54 maxsize1=777 maxsize2=944
N=10 g1=23879 g2=8128 #a=0 #t=17352 date=1548464622 time=323 maxband=53 maxsize1=162 maxsize2=192
N=10 g1=23887 g2=5561 #a=0 #t=116400 date=1548465573 time=2762 maxband=52 maxsize1=352 maxsize2=405
N=10 g1=23887 g2=13816 #a=0 #t=33270 date=1548464849 time=961 maxband=61 maxsize1=958 maxsize2=2470
N=10 g1=23889 g2=2950 #a=0 #t=24822 date=1548464889 time=910 maxband=50 maxsize1=570 maxsize2=1504
N=10 g1=23889 g2=3226 #a=0 #t=42422 date=1548464887 time=1926 maxband=60 maxsize1=945 maxsize2=1585
N=10 g1=23890 g2=3140 #a=0 #t=48816 date=1548465180 time=3344 maxband=51 maxsize1=4242 maxsize2=6857
N=10 g1=23896 g2=15038 #a=0 #t=122004 date=1548465194 time=2224 maxband=52 maxsize1=400 maxsize2=653
N=10 g1=23902 g2=785 #a=0 #t=21850 date=1548465386 time=1542 maxband=53 maxsize1=1782 maxsize2=5120
N=10 g1=23906 g2=12705 #a=0 #t=96360 date=1548465374 time=738 maxband=53 maxsize1=117 maxsize2=168
N=10 g1=23907 g2=12948 #a=0 #t=30480 date=1548465394 time=347 maxband=50 maxsize1=282 maxsize2=162
N=10 g1=23910 g2=3138 #a=0 #t=60216 date=1548465832 time=3585 maxband=50 maxsize1=2294 maxsize2=7119
N=10 g1=23910 g2=3561 #a=0 #t=71184 date=1548465917 time=2290 maxband=53 maxsize1=559 maxsize2=684
N=10 g1=23910 g2=5545 #a=0 #t=60216 date=1548466283 time=3029 maxband=53 maxsize1=811 maxsize2=1203
N=10 g1=23910 g2=8084 #a=0 #t=27264 date=1548465461 time=1242 maxband=52 maxsize1=448 maxsize2=368
N=10 g1=23910 g2=13822 #a=0 #t=78240 date=1548465500 time=3028 maxband=50 maxsize1=349 maxsize2=1205
N=10 g1=23910 g2=15025 #a=0 #t=60456 date=1548465602 time=2207 maxband=50 maxsize1=844 maxsize2=1112
N=10 g1=23917 g2=13007 #a=0 #t=66144 date=1548465667 time=1472 maxband=52 maxsize1=2080 maxsize2=1635
N=10 g1=23926 g2=612 #a=0 #t=18120 date=1548465812 time=383 maxband=50 maxsize1=700 maxsize2=1026
N=10 g1=23927 g2=2442 #a=0 #t=10020 date=1548465816 time=313 maxband=70 maxsize1=676 maxsize2=1351
N=10 g1=23940 g2=3126 #a=0 #t=45660 date=1548466151 time=3552 maxband=60 maxsize1=3259 maxsize2=4107
N=10 g1=23950 g2=2957 #a=0 #t=48780 date=1548466224 time=1134 maxband=52 maxsize1=354 maxsize2=518
N=10 g1=23950 g2=12954 #a=0 #t=26400 date=1548466263 time=2343 maxband=58 maxsize1=3151 maxsize2=4327
N=10 g1=23952 g2=3240 #a=0 #t=82612 date=1548466279 time=3296 maxband=53 maxsize1=1295 maxsize2=1373
N=10 g1=23952 g2=3306 #a=0 #t=103512 date=1548466422 time=2419 maxband=50 maxsize1=385 maxsize2=322
N=10 g1=23952 g2=18200 #a=0 #t=90436 date=1548466293 time=4433 maxband=60 maxsize1=766 maxsize2=667
N=10 g1=23958 g2=15038 #a=0 #t=104220 date=1548466459 time=2168 maxband=73 maxsize1=342 maxsize2=381
N=10 g1=23959 g2=811 #a=0 #t=24540 date=1548466369 time=287 maxband=51 maxsize1=194 maxsize2=153
N=10 g1=23972 g2=3139 #a=0 #t=42756 date=1548466884 time=1526 maxband=54 maxsize1=488 maxsize2=491
N=10 g1=23977 g2=13835 #a=0 #t=1628 date=1548466827 time=27 maxband=51 maxsize1=149 maxsize2=220
N=10 g1=23979 g2=12730 #a=0 #t=10194 date=1548466903 time=463 maxband=50 maxsize1=397 maxsize2=833
N=10 g1=23984 g2=12964 #a=0 #t=85680 date=1548467011 time=2097 maxband=65 maxsize1=268 maxsize2=386
N=10 g1=24010 g2=811 #a=0 #t=13444 date=1548467297 time=275 maxband=54 maxsize1=383 maxsize2=556
N=10 g1=24010 g2=3241 #a=0 #t=97812 date=1548467359 time=5461 maxband=50 maxsize1=1220 maxsize2=1538
N=10 g1=24013 g2=4072 #a=0 #t=7890 date=1548467336 time=226 maxband=55 maxsize1=362 maxsize2=650
N=10 g1=24013 g2=15038 #a=0 #t=17280 date=1548467371 time=1157 maxband=54 maxsize1=933 maxsize2=1053
N=10 g1=24025 g2=679 #a=0 #t=31600 date=1548467560 time=487 maxband=50 maxsize1=290 maxsize2=476
N=10 g1=24034 g2=788 #a=0 #t=39900 date=1548467798 time=723 maxband=60 maxsize1=473 maxsize2=695
N=10 g1=24039 g2=2714 #a=0 #t=61512 date=1548467851 time=1502 maxband=56 maxsize1=276 maxsize2=616
N=10 g1=24039 g2=2762 #a=0 #t=8100 date=1548467871 time=203 maxband=55 maxsize1=221 maxsize2=294
N=10 g1=24039 g2=2770 #a=0 #t=8100 date=1548467875 time=222 maxband=55 maxsize1=297 maxsize2=732
N=10 g1=24039 g2=3016 #a=0 #t=111408 date=1548467856 time=2144 maxband=57 maxsize1=238 maxsize2=319
N=10 g1=24039 g2=12583 #a=0 #t=6110 date=1548467797 time=98 maxband=55 maxsize1=148 maxsize2=262
N=10 g1=24039 g2=12963 #a=0 #t=28492 date=1548467861 time=1233 maxband=52 maxsize1=770 maxsize2=1755
N=10 g1=24039 g2=13276 #a=0 #t=24208 date=1548467792 time=264 maxband=55 maxsize1=129 maxsize2=195
N=10 g1=24039 g2=15038 #a=0 #t=75692 date=1548467922 time=2979 maxband=52 maxsize1=1693 maxsize2=1437
N=10 g1=24047 g2=2529 #a=0 #t=44320 date=1548467956 time=1117 maxband=51 maxsize1=616 maxsize2=1425
N=10 g1=24143 g2=614 #a=0 #t=11632 date=1548469271 time=338 maxband=66 maxsize1=208 maxsize2=1234
N=10 g1=24147 g2=614 #a=0 #t=30200 date=1548469323 time=502 maxband=66 maxsize1=224 maxsize2=1118
N=10 g1=24155 g2=5521 #a=0 #t=214200 date=1548469719 time=1797 maxband=52 maxsize1=114 maxsize2=284
N=10 g1=24232 g2=540 #a=0 #t=21208 date=1548470355 time=459 maxband=54 maxsize1=122 maxsize2=245
N=10 g1=24232 g2=616 #a=0 #t=32526 date=1548470366 time=644 maxband=54 maxsize1=149 maxsize2=267
N=10 g1=24232 g2=653 #a=0 #t=33938 date=1548470385 time=660 maxband=54 maxsize1=138 maxsize2=247
N=10 g1=24232 g2=657 #a=0 #t=47832 date=1548470388 time=993 maxband=54 maxsize1=179 maxsize2=205
N=10 g1=24252 g2=849 #a=0 #t=7020 date=1548470547 time=123 maxband=51 maxsize1=176 maxsize2=160
N=10 g1=24252 g2=861 #a=0 #t=44280 date=1548470549 time=257 maxband=51 maxsize1=103 maxsize2=95
N=10 g1=24296 g2=186 #a=0 #t=1293 date=1548470959 time=10 maxband=51 maxsize1=95 maxsize2=122
N=10 g1=24451 g2=790 #a=0 #t=20466 date=1548472277 time=413 maxband=54 maxsize1=200 maxsize2=302
N=10 g1=24479 g2=13817 #a=0 #t=13422 date=1548472516 time=327 maxband=51 maxsize1=177 maxsize2=164
N=10 g1=24479 g2=16539 #a=0 #t=46116 date=1548472525 time=438 maxband=56 maxsize1=100 maxsize2=102
N=10 g1=24540 g2=12946 #a=0 #t=7080 date=1548472954 time=1531 maxband=50 maxsize1=512 maxsize2=4711
N=10 g1=24763 g2=2800 #a=0 #t=12330 date=1548474419 time=530 maxband=58 maxsize1=472 maxsize2=925
N=10 g1=24764 g2=2535 #a=0 #t=5823 date=1548474431 time=223 maxband=59 maxsize1=1398 maxsize2=1300
N=10 g1=24778 g2=12698 #a=0 #t=8128 date=1548474577 time=138 maxband=52 maxsize1=254 maxsize2=314
N=10 g1=24798 g2=13005 #a=0 #t=62064 date=1548474819 time=982 maxband=52 maxsize1=326 maxsize2=296
N=10 g1=24848 g2=16555 #a=0 #t=88632 date=1548475294 time=1872 maxband=57 maxsize1=651 maxsize2=266
N=10 g1=24858 g2=13896 #a=0 #t=27000 date=1548475392 time=1201 maxband=52 maxsize1=1869 maxsize2=1744
N=10 g1=24861 g2=1042 #a=0 #t=3520 date=1548475436 time=124 maxband=52 maxsize1=816 maxsize2=362
N=10 g1=24866 g2=15475 #a=0 #t=92880 date=1548475542 time=1723 maxband=52 maxsize1=356 maxsize2=381
N=10 g1=24930 g2=5747 #a=0 #t=94032 date=1548475991 time=1548 maxband=50 maxsize1=169 maxsize2=322
N=10 g1=24973 g2=3131 #a=0 #t=60690 date=1548476379 time=1219 maxband=56 maxsize1=265 maxsize2=264
N=10 g1=25018 g2=537 #a=0 #t=4188 date=1548476679 time=81 maxband=56 maxsize1=461 maxsize2=379
N=10 g1=25021 g2=540 #a=0 #t=21208 date=1548476706 time=308 maxband=54 maxsize1=126 maxsize2=209
N=10 g1=25021 g2=644 #a=0 #t=47832 date=1548476722 time=707 maxband=54 maxsize1=266 maxsize2=314
N=10 g1=25021 g2=653 #a=0 #t=33938 date=1548476725 time=441 maxband=54 maxsize1=109 maxsize2=205
N=10 g1=25087 g2=642 #a=0 #t=9960 date=1548477322 time=80 maxband=52 maxsize1=140 maxsize2=176
N=10 g1=25153 g2=642 #a=0 #t=9960 date=1548477823 time=139 maxband=52 maxsize1=155 maxsize2=303
N=10 g1=25300 g2=3140 #a=0 #t=21528 date=1548478641 time=218 maxband=50 maxsize1=156 maxsize2=204
N=10 g1=25523 g2=2528 #a=0 #t=22260 date=1548479901 time=769 maxband=51 maxsize1=1005 maxsize2=682
N=10 g1=25530 g2=13347 #a=0 #t=41892 date=1548479968 time=284 maxband=60 maxsize1=92 maxsize2=101
N=10 g1=25530 g2=13883 #a=0 #t=13838 date=1548479992 time=190 maxband=55 maxsize1=95 maxsize2=124
N=10 g1=25568 g2=2598 #a=0 #t=12213 date=1548480240 time=172 maxband=55 maxsize1=228 maxsize2=179
N=10 g1=25568 g2=2764 #a=0 #t=12213 date=1548480259 time=147 maxband=55 maxsize1=74 maxsize2=64
N=10 g1=25568 g2=3732 #a=0 #t=92520 date=1548480272 time=292 maxband=55 maxsize1=71 maxsize2=60
N=10 g1=25568 g2=19583 #a=0 #t=195120 date=1548480304 time=254 maxband=55 maxsize1=60 maxsize2=60
N=10 g1=25601 g2=3178 #a=0 #t=23796 date=1548480511 time=492 maxband=55 maxsize1=214 maxsize2=214
N=10 g1=25601 g2=4053 #a=0 #t=23796 date=1548480452 time=468 maxband=55 maxsize1=195 maxsize2=180
N=10 g1=25601 g2=13808 #a=0 #t=13422 date=1548480463 time=377 maxband=55 maxsize1=257 maxsize2=291
N=10 g1=25601 g2=23445 #a=0 #t=195120 date=1548480477 time=291 maxband=55 maxsize1=78 maxsize2=60
N=10 g1=25664 g2=1257 #a=0 #t=9180 date=1548480715 time=81 maxband=61 maxsize1=109 maxsize2=217
N=10 g1=25783 g2=2940 #a=0 #t=15165 date=1548481167 time=122 maxband=51 maxsize1=64 maxsize2=89
N=10 g1=25901 g2=562 #a=0 #t=4968 date=1548481719 time=204 maxband=55 maxsize1=391 maxsize2=910
N=10 g1=25922 g2=12323 #a=0 #t=14370 date=1548481915 time=119 maxband=57 maxsize1=157 maxsize2=352
N=10 g1=26380 g2=13347 #a=0 #t=41892 date=1548484366 time=146 maxband=52 maxsize1=63 maxsize2=66
N=10 g1=26432 g2=2720 #a=0 #t=10413 date=1548484637 time=212 maxband=52 maxsize1=155 maxsize2=256
N=10 g1=26690 g2=5549 #a=0 #t=432000 date=1548486870 time=6382 maxband=51 maxsize1=491 maxsize2=242
N=10 g1=26691 g2=15477 #a=0 #t=330048 date=1548486057 time=3884 maxband=51 maxsize1=467 maxsize2=215
N=10 g1=26691 g2=16631 #a=0 #t=219672 date=1548486252 time=2025 maxband=51 maxsize1=264 maxsize2=247
N=10 g1=26695 g2=16555 #a=0 #t=161184 date=1548486013 time=3733 maxband=52 maxsize1=692 maxsize2=1421
N=10 g1=26703 g2=13411 #a=0 #t=103200 date=1548486361 time=879 maxband=52 maxsize1=379 maxsize2=228
N=10 g1=26712 g2=12951 #a=0 #t=37968 date=1548486764 time=511 maxband=54 maxsize1=547 maxsize2=332
N=10 g1=26723 g2=18200 #a=0 #t=287040 date=1548487242 time=3762 maxband=76 maxsize1=222 maxsize2=149
N=10 g1=26736 g2=5543 #a=0 #t=212592 date=1548488004 time=3270 maxband=71 maxsize1=402 maxsize2=250
N=10 g1=26814 g2=5203 #a=0 #t=432000 date=1548489264 time=7969 maxband=51 maxsize1=1514 maxsize2=3510
N=10 g1=26814 g2=5205 #a=0 #t=474048 date=1548489276 time=5118 maxband=51 maxsize1=376 maxsize2=310
N=10 g1=26814 g2=5552 #a=0 #t=432000 date=1548490585 time=7219 maxband=51 maxsize1=490 maxsize2=855
N=10 g1=26814 g2=5553 #a=0 #t=474048 date=1548490591 time=5616 maxband=51 maxsize1=480 maxsize2=274
N=10 g1=26814 g2=5563 #a=0 #t=474048 date=1548490632 time=8325 maxband=51 maxsize1=423 maxsize2=562
N=10 g1=26814 g2=5565 #a=0 #t=432000 date=1548490645 time=5960 maxband=51 maxsize1=572 maxsize2=352
N=10 g1=26815 g2=4357 #a=0 #t=48960 date=1548489929 time=1987 maxband=74 maxsize1=1334 maxsize2=1381
N=10 g1=26817 g2=4177 #a=0 #t=27648 date=1548489641 time=372 maxband=60 maxsize1=600 maxsize2=414
N=10 g1=26817 g2=5212 #a=0 #t=359424 date=1548489407 time=8983 maxband=50 maxsize1=535 maxsize2=494
N=10 g1=26817 g2=16576 #a=0 #t=213120 date=1548489835 time=3764 maxband=87 maxsize1=739 maxsize2=1454
N=10 g1=26818 g2=1302 #a=0 #t=78000 date=1548489496 time=2761 maxband=51 maxsize1=355 maxsize2=512
N=10 g1=26818 g2=3267 #a=0 #t=188064 date=1548489546 time=4368 maxband=52 maxsize1=768 maxsize2=614
N=10 g1=26818 g2=4063 #a=0 #t=213408 date=1548489437 time=5021 maxband=51 maxsize1=710 maxsize2=870
N=10 g1=26818 g2=4119 #a=0 #t=24480 date=1548489580 time=863 maxband=52 maxsize1=2336 maxsize2=2256
N=10 g1=26818 g2=5204 #a=0 #t=474048 date=1548489369 time=10921 maxband=51 maxsize1=1267 maxsize2=704
N=10 g1=26818 g2=5552 #a=0 #t=432000 date=1548491531 time=10087 maxband=51 maxsize1=1180 maxsize2=1123
N=10 g1=26818 g2=15482 #a=0 #t=439344 date=1548490127 time=15432 maxband=50 maxsize1=2118 maxsize2=3717
N=10 g1=26819 g2=3142 #a=0 #t=165024 date=1548490181 time=5893 maxband=52 maxsize1=901 maxsize2=1387
N=10 g1=26819 g2=5203 #a=0 #t=432000 date=1548489374 time=8767 maxband=64 maxsize1=537 maxsize2=708
N=10 g1=26819 g2=5557 #a=0 #t=474048 date=1548491276 time=11867 maxband=56 maxsize1=490 maxsize2=935
N=10 g1=26819 g2=12833 #a=0 #t=125280 date=1548489364 time=2966 maxband=50 maxsize1=1763 maxsize2=5840
N=10 g1=26819 g2=15033 #a=0 #t=219672 date=1548489870 time=6575 maxband=50 maxsize1=1603 maxsize2=2367
N=10 g1=26819 g2=15479 #a=0 #t=439344 date=1548490043 time=14807 maxband=80 maxsize1=3847 maxsize2=3868
N=10 g1=26820 g2=16637 #a=0 #t=281088 date=1548489985 time=4492 maxband=58 maxsize1=348 maxsize2=419
N=10 g1=26821 g2=3667 #a=0 #t=94500 date=1548489544 time=1800 maxband=51 maxsize1=186 maxsize2=149
N=10 g1=26821 g2=12988 #a=0 #t=92520 date=1548489575 time=2133 maxband=52 maxsize1=1225 maxsize2=1537
N=10 g1=26821 g2=15302 #a=0 #t=191520 date=1548489552 time=1929 maxband=51 maxsize1=127 maxsize2=179
N=10 g1=26821 g2=15474 #a=0 #t=169776 date=1548489834 time=6330 maxband=50 maxsize1=2102 maxsize2=3792
N=10 g1=26821 g2=15502 #a=0 #t=184320 date=1548490023 time=4677 maxband=52 maxsize1=1169 maxsize2=2023
N=10 g1=26821 g2=16690 #a=0 #t=165168 date=1548490713 time=10535 maxband=50 maxsize1=4371 maxsize2=5988
N=10 g1=26822 g2=5204 #a=0 #t=256032 date=1548489431 time=3309 maxband=51 maxsize1=607 maxsize2=511
N=10 g1=26822 g2=5553 #a=0 #t=256032 date=1548490190 time=2938 maxband=51 maxsize1=472 maxsize2=336
N=10 g1=26822 g2=5564 #a=0 #t=256032 date=1548490213 time=3695 maxband=51 maxsize1=628 maxsize2=526
N=10 g1=26822 g2=13899 #a=0 #t=55800 date=1548489638 time=2948 maxband=56 maxsize1=5032 maxsize2=2048
N=10 g1=26823 g2=16546 #a=0 #t=439344 date=1548489807 time=10145 maxband=56 maxsize1=3998 maxsize2=6201
N=10 g1=26824 g2=4333 #a=0 #t=18000 date=1548490371 time=796 maxband=50 maxsize1=3251 maxsize2=1840
N=10 g1=26825 g2=4103 #a=0 #t=50784 date=1548489708 time=1375 maxband=52 maxsize1=1380 maxsize2=632
N=10 g1=26825 g2=12948 #a=0 #t=26880 date=1548489778 time=722 maxband=51 maxsize1=1940 maxsize2=1120
N=10 g1=26829 g2=16945 #a=0 #t=233568 date=1548490831 time=6149 maxband=51 maxsize1=1695 maxsize2=1016
N=10 g1=26834 g2=18596 #a=0 #t=115152 date=1548490478 time=2238 maxband=52 maxsize1=915 maxsize2=788
N=10 g1=26836 g2=15495 #a=0 #t=281088 date=1548490883 time=5847 maxband=53 maxsize1=931 maxsize2=1016
N=10 g1=26836 g2=15996 #a=0 #t=799488 date=1548491381 time=8232 maxband=54 maxsize1=238 maxsize2=159
N=10 g1=26836 g2=16525 #a=0 #t=179136 date=1548490577 time=4060 maxband=61 maxsize1=1798 maxsize2=1658
N=10 g1=26837 g2=5762 #a=0 #t=561024 date=1548490707 time=7991 maxband=54 maxsize1=246 maxsize2=268
N=10 g1=26838 g2=16577 #a=0 #t=200304 date=1548490923 time=2653 maxband=69 maxsize1=302 maxsize2=658
N=10 g1=26838 g2=21808 #a=0 #t=451728 date=1548491143 time=8315 maxband=53 maxsize1=1304 maxsize2=1177
N=10 g1=26839 g2=5203 #a=0 #t=516096 date=1548490577 time=10178 maxband=51 maxsize1=385 maxsize2=395
N=10 g1=26839 g2=5204 #a=0 #t=561024 date=1548490587 time=10118 maxband=51 maxsize1=781 maxsize2=846
N=10 g1=26839 g2=5205 #a=0 #t=561024 date=1548490595 time=7602 maxband=51 maxsize1=545 maxsize2=425
N=10 g1=26839 g2=5563 #a=0 #t=561024 date=1548492329 time=12063 maxband=51 maxsize1=452 maxsize2=419
N=10 g1=26839 g2=12464 #a=0 #t=30720 date=1548490558 time=489 maxband=60 maxsize1=306 maxsize2=592
N=10 g1=26839 g2=15238 #a=0 #t=312480 date=1548490610 time=2361 maxband=63 maxsize1=315 maxsize2=180
N=10 g1=26839 g2=16520 #a=0 #t=210816 date=1548490694 time=8137 maxband=54 maxsize1=7069 maxsize2=17448
N=10 g1=26839 g2=16597 #a=0 #t=496224 date=1548491093 time=7201 maxband=50 maxsize1=975 maxsize2=650
N=10 g1=26840 g2=3176 #a=0 #t=106704 date=1548491095 time=2385 maxband=55 maxsize1=577 maxsize2=776
N=10 g1=26840 g2=4644 #a=0 #t=260640 date=1548490821 time=3140 maxband=56 maxsize1=159 maxsize2=164
N=10 g1=26841 g2=5205 #a=0 #t=474048 date=1548490693 time=6493 maxband=51 maxsize1=368 maxsize2=258
N=10 g1=26841 g2=5552 #a=0 #t=432000 date=1548492400 time=8665 maxband=51 maxsize1=659 maxsize2=569
N=10 g1=26841 g2=5553 #a=0 #t=474048 date=1548492407 time=7033 maxband=51 maxsize1=453 maxsize2=343
N=10 g1=26841 g2=5564 #a=0 #t=474048 date=1548492469 time=9452 maxband=51 maxsize1=591 maxsize2=381
N=10 g1=26841 g2=15486 #a=0 #t=439344 date=1548491212 time=9250 maxband=54 maxsize1=2377 maxsize2=2467
N=10 g1=26844 g2=5204 #a=0 #t=561024 date=1548490836 time=5819 maxband=51 maxsize1=373 maxsize2=387
N=10 g1=26844 g2=5205 #a=0 #t=561024 date=1548490841 time=4389 maxband=51 maxsize1=534 maxsize2=353
N=10 g1=26844 g2=5552 #a=0 #t=516096 date=1548491778 time=5911 maxband=51 maxsize1=704 maxsize2=448
N=10 g1=26844 g2=5553 #a=0 #t=561024 date=1548491783 time=4602 maxband=51 maxsize1=467 maxsize2=284
N=10 g1=26844 g2=5564 #a=0 #t=561024 date=1548491828 time=6276 maxband=51 maxsize1=426 maxsize2=442
N=10 g1=26844 g2=16691 #a=0 #t=255744 date=1548491367 time=4612 maxband=51 maxsize1=1086 maxsize2=851
N=10 g1=26845 g2=5204 #a=0 #t=256032 date=1548490877 time=3037 maxband=51 maxsize1=705 maxsize2=700
N=10 g1=26845 g2=5205 #a=0 #t=256032 date=1548490880 time=2512 maxband=51 maxsize1=480 maxsize2=274
N=10 g1=26845 g2=5552 #a=0 #t=203904 date=1548491536 time=2860 maxband=51 maxsize1=389 maxsize2=393
N=10 g1=26845 g2=5553 #a=0 #t=256032 date=1548491539 time=2617 maxband=51 maxsize1=393 maxsize2=250
N=10 g1=26845 g2=5563 #a=0 #t=256032 date=1548491557 time=3968 maxband=51 maxsize1=694 maxsize2=453
N=10 g1=26845 g2=5564 #a=0 #t=256032 date=1548491561 time=3474 maxband=51 maxsize1=415 maxsize2=433
N=10 g1=26845 g2=13897 #a=0 #t=40260 date=1548491007 time=1645 maxband=53 maxsize1=1998 maxsize2=1185
N=10 g1=26853 g2=13412 #a=0 #t=64432 date=1548491346 time=1259 maxband=59 maxsize1=411 maxsize2=497
N=10 g1=26855 g2=2839 #a=0 #t=26960 date=1548491341 time=308 maxband=60 maxsize1=225 maxsize2=436
N=10 g1=26855 g2=4545 #a=0 #t=46896 date=1548491508 time=1575 maxband=61 maxsize1=1519 maxsize2=840
N=10 g1=26855 g2=13899 #a=0 #t=116448 date=1548491570 time=4906 maxband=54 maxsize1=1536 maxsize2=2075
N=10 g1=26855 g2=15556 #a=0 #t=542784 date=1548492277 time=8098 maxband=52 maxsize1=275 maxsize2=755
N=10 g1=26855 g2=16695 #a=0 #t=828096 date=1548492268 time=17313 maxband=50 maxsize1=1259 maxsize2=1487
N=10 g1=26856 g2=3561 #a=0 #t=106704 date=1548491876 time=2120 maxband=58 maxsize1=584 maxsize2=377
N=10 g1=26856 g2=5560 #a=0 #t=63264 date=1548492398 time=1714 maxband=58 maxsize1=821 maxsize2=356
N=10 g1=26856 g2=5561 #a=0 #t=88704 date=1548492401 time=2283 maxband=58 maxsize1=552 maxsize2=391
N=10 g1=26859 g2=5205 #a=0 #t=313920 date=1548491484 time=2616 maxband=51 maxsize1=600 maxsize2=412
N=10 g1=26859 g2=5552 #a=0 #t=250560 date=1548492070 time=3208 maxband=51 maxsize1=399 maxsize2=280
N=10 g1=26859 g2=5565 #a=0 #t=250560 date=1548492100 time=2617 maxband=51 maxsize1=382 maxsize2=287
N=10 g1=26859 g2=15062 #a=0 #t=186480 date=1548491717 time=4949 maxband=54 maxsize1=1757 maxsize2=2474
N=10 g1=26878 g2=12895 #a=0 #t=208320 date=1548492248 time=1007 maxband=51 maxsize1=127 maxsize2=137
N=10 g1=26878 g2=16057 #a=0 #t=582240 date=1548492254 time=4719 maxband=51 maxsize1=219 maxsize2=153
N=10 g1=26878 g2=16520 #a=0 #t=210816 date=1548492262 time=4119 maxband=52 maxsize1=1469 maxsize2=1139
N=10 g1=26882 g2=3241 #a=0 #t=235584 date=1548492399 time=5276 maxband=51 maxsize1=653 maxsize2=550
N=10 g1=26898 g2=1545 #a=0 #t=72960 date=1548493231 time=1166 maxband=52 maxsize1=314 maxsize2=427
N=10 g1=26899 g2=3277 #a=0 #t=195768 date=1548493128 time=4887 maxband=65 maxsize1=381 maxsize2=967
N=10 g1=26900 g2=13042 #a=0 #t=244560 date=1548493301 time=5219 maxband=55 maxsize1=784 maxsize2=592
N=10 g1=26900 g2=13883 #a=0 #t=26840 date=1548493195 time=976 maxband=51 maxsize1=956 maxsize2=649
N=10 g1=26903 g2=16609 #a=0 #t=205344 date=1548493724 time=5158 maxband=57 maxsize1=613 maxsize2=348
N=10 g1=26903 g2=21655 #a=0 #t=260640 date=1548493189 time=3897 maxband=51 maxsize1=315 maxsize2=286
N=10 g1=26904 g2=4549 #a=0 #t=5904 date=1548493188 time=150 maxband=56 maxsize1=493 maxsize2=318
N=10 g1=26904 g2=16848 #a=0 #t=53280 date=1548493199 time=2975 maxband=52 maxsize1=2861 maxsize2=1524
N=10 g1=26910 g2=4356 #a=0 #t=38592 date=1548494087 time=1274 maxband=53 maxsize1=612 maxsize2=563
N=10 g1=26911 g2=3561 #a=0 #t=106704 date=1548494248 time=3662 maxband=52 maxsize1=2628 maxsize2=1492
N=10 g1=26911 g2=5804 #a=0 #t=63264 date=1548494043 time=1826 maxband=54 maxsize1=1067 maxsize2=829
N=10 g1=26911 g2=14899 #a=0 #t=219672 date=1548493435 time=4047 maxband=51 maxsize1=615 maxsize2=602
N=10 g1=26911 g2=16850 #a=0 #t=312000 date=1548493548 time=12642 maxband=50 maxsize1=1361 maxsize2=1622
N=10 g1=26914 g2=13053 #a=0 #t=79776 date=1548493714 time=1455 maxband=50 maxsize1=357 maxsize2=359
N=10 g1=26914 g2=16689 #a=0 #t=88848 date=1548493919 time=2643 maxband=70 maxsize1=1944 maxsize2=2024
N=10 g1=26914 g2=26818 #a=0 #t=864000 date=1548493602 time=15706 maxband=56 maxsize1=170 maxsize2=201
N=10 g1=26916 g2=13052 #a=0 #t=116448 date=1548493759 time=2259 maxband=52 maxsize1=517 maxsize2=384
N=10 g1=26920 g2=12975 #a=0 #t=125280 date=1548493933 time=1799 maxband=51 maxsize1=176 maxsize2=151
N=10 g1=26920 g2=14899 #a=0 #t=219672 date=1548493760 time=1960 maxband=51 maxsize1=169 maxsize2=148
N=10 g1=26923 g2=16538 #a=0 #t=215184 date=1548494018 time=6174 maxband=50 maxsize1=1025 maxsize2=1478
N=10 g1=26930 g2=2620 #a=0 #t=42672 date=1548494169 time=766 maxband=51 maxsize1=746 maxsize2=811
N=10 g1=26930 g2=3225 #a=0 #t=82584 date=1548494104 time=2770 maxband=50 maxsize1=2236 maxsize2=1838
N=10 g1=26930 g2=3625 #a=0 #t=51984 date=1548494143 time=1679 maxband=51 maxsize1=1113 maxsize2=1599
N=10 g1=26930 g2=3631 #a=0 #t=51984 date=1548494150 time=1220 maxband=51 maxsize1=762 maxsize2=665
N=10 g1=26930 g2=4064 #a=0 #t=41004 date=1548494147 time=1277 maxband=51 maxsize1=1118 maxsize2=1419
N=10 g1=26930 g2=5203 #a=0 #t=203904 date=1548494115 time=3425 maxband=51 maxsize1=710 maxsize2=832
N=10 g1=26930 g2=5205 #a=0 #t=256032 date=1548494122 time=3028 maxband=51 maxsize1=372 maxsize2=380
N=10 g1=26930 g2=5542 #a=0 #t=28272 date=1548494854 time=471 maxband=51 maxsize1=461 maxsize2=449
N=10 g1=26930 g2=5545 #a=0 #t=33264 date=1548494859 time=1005 maxband=51 maxsize1=1067 maxsize2=633
N=10 g1=26930 g2=5551 #a=0 #t=256032 date=1548494872 time=4604 maxband=51 maxsize1=593 maxsize2=534
N=10 g1=26930 g2=5560 #a=0 #t=28272 date=1548494896 time=772 maxband=51 maxsize1=965 maxsize2=978
N=10 g1=26930 g2=5563 #a=0 #t=256032 date=1548494901 time=4528 maxband=51 maxsize1=437 maxsize2=393
N=10 g1=26930 g2=5564 #a=0 #t=256032 date=1548494905 time=3995 maxband=51 maxsize1=460 maxsize2=473
N=10 g1=26930 g2=5723 #a=0 #t=33264 date=1548494240 time=974 maxband=55 maxsize1=1472 maxsize2=620
N=10 g1=26931 g2=1501 #a=0 #t=4000 date=1548494254 time=76 maxband=59 maxsize1=248 maxsize2=135
N=10 g1=26953 g2=3148 #a=0 #t=118080 date=1548495027 time=2258 maxband=52 maxsize1=488 maxsize2=557
N=10 g1=26953 g2=3186 #a=0 #t=99360 date=1548495065 time=1728 maxband=50 maxsize1=403 maxsize2=771
N=10 g1=26959 g2=3626 #a=0 #t=16830 date=1548494856 time=425 maxband=61 maxsize1=526 maxsize2=536
N=10 g1=26964 g2=4178 #a=0 #t=238176 date=1548495075 time=2134 maxband=58 maxsize1=202 maxsize2=220
N=10 g1=26970 g2=15065 #a=0 #t=305280 date=1548495449 time=3208 maxband=62 maxsize1=205 maxsize2=171
N=10 g1=26970 g2=16836 #a=0 #t=176640 date=1548495126 time=2995 maxband=58 maxsize1=571 maxsize2=760
N=10 g1=26971 g2=2685 #a=0 #t=39240 date=1548495197 time=937 maxband=72 maxsize1=941 maxsize2=590
N=10 g1=26971 g2=3176 #a=0 #t=152640 date=1548495536 time=3357 maxband=53 maxsize1=952 maxsize2=631
N=10 g1=26976 g2=2678 #a=0 #t=30672 date=1548495321 time=964 maxband=52 maxsize1=850 maxsize2=2446
N=10 g1=26980 g2=12690 #a=0 #t=18864 date=1548495400 time=841 maxband=74 maxsize1=764 maxsize2=1194
N=10 g1=26982 g2=3626 #a=0 #t=16830 date=1548495400 time=313 maxband=75 maxsize1=225 maxsize2=636
N=10 g1=26989 g2=2697 #a=0 #t=35880 date=1548495589 time=682 maxband=55 maxsize1=663 maxsize2=495
N=10 g1=27012 g2=13827 #a=0 #t=82680 date=1548495999 time=874 maxband=58 maxsize1=449 maxsize2=177
N=10 g1=27016 g2=12314 #a=0 #t=7008 date=1548496084 time=167 maxband=60 maxsize1=369 maxsize2=759
N=10 g1=27024 g2=1052 #a=0 #t=15600 date=1548496244 time=280 maxband=51 maxsize1=473 maxsize2=324
N=10 g1=27045 g2=16901 #a=0 #t=295560 date=1548496778 time=4330 maxband=50 maxsize1=183 maxsize2=182
N=10 g1=27047 g2=15016 #a=0 #t=50616 date=1548496619 time=911 maxband=64 maxsize1=694 maxsize2=758
N=10 g1=27052 g2=855 #a=0 #t=5112 date=1548496588 time=1785 maxband=50 maxsize1=7030 maxsize2=14380
N=10 g1=27052 g2=3234 #a=0 #t=213408 date=1548496636 time=5014 maxband=50 maxsize1=1068 maxsize2=662
N=10 g1=27052 g2=5223 #a=0 #t=162936 date=1548496663 time=2309 maxband=67 maxsize1=462 maxsize2=459
N=10 g1=27053 g2=12969 #a=0 #t=67056 date=1548496730 time=2190 maxband=56 maxsize1=859 maxsize2=1215
N=10 g1=27053 g2=15079 #a=0 #t=85356 date=1548497068 time=2043 maxband=52 maxsize1=1065 maxsize2=1016
N=10 g1=27053 g2=15302 #a=0 #t=151020 date=1548496713 time=1130 maxband=51 maxsize1=118 maxsize2=121
N=10 g1=27053 g2=16525 #a=0 #t=212784 date=1548496791 time=8771 maxband=66 maxsize1=2927 maxsize2=3099
N=10 g1=27053 g2=21654 #a=0 #t=357408 date=1548496695 time=9759 maxband=58 maxsize1=2806 maxsize2=2209
N=10 g1=27054 g2=3241 #a=0 #t=146016 date=1548496709 time=3507 maxband=54 maxsize1=3417 maxsize2=2009
N=10 g1=27054 g2=12980 #a=0 #t=29682 date=1548496838 time=857 maxband=75 maxsize1=1623 maxsize2=1789
N=10 g1=27054 g2=13832 #a=0 #t=67056 date=1548496716 time=2719 maxband=65 maxsize1=4905 maxsize2=7380
N=10 g1=27054 g2=13931 #a=0 #t=172704 date=1548496836 time=2489 maxband=50 maxsize1=226 maxsize2=480
N=10 g1=27054 g2=18218 #a=0 #t=258024 date=1548496896 time=6332 maxband=60 maxsize1=317 maxsize2=297
N=10 g1=27066 g2=5200 #a=0 #t=109584 date=1548496975 time=1702 maxband=50 maxsize1=1342 maxsize2=2713
N=10 g1=27066 g2=5223 #a=0 #t=67296 date=1548497007 time=948 maxband=67 maxsize1=506 maxsize2=722
N=10 g1=27066 g2=6122 #a=0 #t=26112 date=1548497108 time=612 maxband=60 maxsize1=405 maxsize2=381
N=10 g1=27068 g2=1559 #a=0 #t=21456 date=1548497097 time=290 maxband=52 maxsize1=364 maxsize2=363
N=10 g1=27070 g2=2617 #a=0 #t=39508 date=1548497135 time=621 maxband=51 maxsize1=411 maxsize2=1206
N=10 g1=27070 g2=3624 #a=0 #t=56568 date=1548497098 time=987 maxband=51 maxsize1=293 maxsize2=943
N=10 g1=27070 g2=16524 #a=0 #t=241920 date=1548497191 time=8382 maxband=64 maxsize1=1216 maxsize2=2178
N=10 g1=27072 g2=2764 #a=0 #t=26686 date=1548497202 time=432 maxband=58 maxsize1=284 maxsize2=311
N=10 g1=27074 g2=12957 #a=0 #t=20142 date=1548497223 time=297 maxband=54 maxsize1=520 maxsize2=775
N=10 g1=27082 g2=931 #a=0 #t=10552 date=1548497386 time=132 maxband=56 maxsize1=263 maxsize2=276
N=10 g1=27082 g2=1331 #a=0 #t=31680 date=1548497405 time=633 maxband=56 maxsize1=310 maxsize2=716
N=10 g1=27086 g2=317 #a=0 #t=3954 date=1548497433 time=74 maxband=55 maxsize1=540 maxsize2=255
N=10 g1=27101 g2=3234 #a=0 #t=498816 date=1548497837 time=13355 maxband=50 maxsize1=816 maxsize2=1136
N=10 g1=27101 g2=4125 #a=0 #t=66960 date=1548497999 time=1310 maxband=51 maxsize1=2299 maxsize2=780
N=10 g1=27102 g2=3249 #a=0 #t=89856 date=1548497887 time=1553 maxband=60 maxsize1=714 maxsize2=587
N=10 g1=27102 g2=4177 #a=0 #t=89856 date=1548498247 time=2866 maxband=60 maxsize1=1678 maxsize2=1644
N=10 g1=27102 g2=13831 #a=0 #t=145440 date=1548497801 time=3486 maxband=50 maxsize1=1086 maxsize2=1504
N=10 g1=27102 g2=13864 #a=0 #t=326400 date=1548497858 time=8051 maxband=52 maxsize1=833 maxsize2=948
N=10 g1=27102 g2=15031 #a=0 #t=230832 date=1548498191 time=3577 maxband=66 maxsize1=245 maxsize2=452
N=10 g1=27102 g2=15062 #a=0 #t=421248 date=1548498321 time=14119 maxband=66 maxsize1=2628 maxsize2=2986
N=10 g1=27102 g2=16702 #a=0 #t=315072 date=1548498906 time=14688 maxband=58 maxsize1=2275 maxsize2=4141
N=10 g1=27102 g2=18217 #a=0 #t=498816 date=1548498029 time=7352 maxband=51 maxsize1=232 maxsize2=182
N=10 g1=27103 g2=3492 #a=0 #t=128736 date=1548498852 time=4544 maxband=52 maxsize1=2047 maxsize2=2607
N=10 g1=27103 g2=5211 #a=0 #t=516096 date=1548497839 time=9067 maxband=53 maxsize1=451 maxsize2=479
N=10 g1=27103 g2=13816 #a=0 #t=75888 date=1548497829 time=2026 maxband=78 maxsize1=1813 maxsize2=1683
N=10 g1=27104 g2=1346 #a=0 #t=140760 date=1548497957 time=1681 maxband=58 maxsize1=288 maxsize2=393
N=10 g1=27104 g2=4118 #a=0 #t=187164 date=1548498026 time=6480 maxband=51 maxsize1=1220 maxsize2=1068
N=10 g1=27105 g2=1385 #a=0 #t=11520 date=1548498030 time=213 maxband=61 maxsize1=400 maxsize2=396
N=10 g1=27105 g2=2946 #a=0 #t=64368 date=1548497838 time=1275 maxband=57 maxsize1=2483 maxsize2=8312
N=10 g1=27107 g2=15024 #a=0 #t=86264 date=1548498125 time=3592 maxband=70 maxsize1=1294 maxsize2=1402
N=10 g1=27107 g2=15526 #a=0 #t=215136 date=1548498209 time=3226 maxband=70 maxsize1=366 maxsize2=1653
N=10 g1=27109 g2=3023 #a=0 #t=376128 date=1548498149 time=7027 maxband=51 maxsize1=729 maxsize2=1352
N=10 g1=27109 g2=3225 #a=0 #t=156000 date=1548497945 time=6298 maxband=52 maxsize1=2104 maxsize2=5565
N=10 g1=27109 g2=12977 #a=0 #t=115824 date=1548498104 time=1937 maxband=55 maxsize1=2899 maxsize2=799
N=10 g1=27109 g2=16524 #a=0 #t=330048 date=1548498088 time=9130 maxband=61 maxsize1=1440 maxsize2=2276
N=10 g1=27111 g2=12951 #a=0 #t=25696 date=1548498099 time=399 maxband=55 maxsize1=865 maxsize2=713
N=10 g1=27117 g2=2803 #a=0 #t=10080 date=1548498358 time=315 maxband=67 maxsize1=364 maxsize2=267
N=10 g1=27119 g2=5748 #a=0 #t=1099584 date=1548498801 time=10467 maxband=54 maxsize1=307 maxsize2=410
N=10 g1=27119 g2=16690 #a=0 #t=480240 date=1548499086 time=9998 maxband=51 maxsize1=1073 maxsize2=824
N=10 g1=27119 g2=16724 #a=0 #t=583200 date=1548499315 time=6673 maxband=51 maxsize1=292 maxsize2=320
N=10 g1=27134 g2=2681 #a=0 #t=36216 date=1548499223 time=845 maxband=56 maxsize1=450 maxsize2=1310
N=10 g1=27137 g2=16690 #a=0 #t=549120 date=1548499691 time=9622 maxband=52 maxsize1=488 maxsize2=290
N=10 g1=27142 g2=15017 #a=0 #t=185652 date=1548499558 time=2855 maxband=51 maxsize1=317 maxsize2=300
N=10 g1=27142 g2=15477 #a=0 #t=506304 date=1548499526 time=3639 maxband=51 maxsize1=143 maxsize2=132
N=10 g1=27148 g2=4056 #a=0 #t=155760 date=1548499678 time=2520 maxband=52 maxsize1=374 maxsize2=368
N=10 g1=27148 g2=4065 #a=0 #t=324960 date=1548499725 time=6107 maxband=51 maxsize1=1017 maxsize2=961
N=10 g1=27170 g2=3129 #a=0 #t=175104 date=1548500663 time=2620 maxband=56 maxsize1=394 maxsize2=364
N=10 g1=27179 g2=13832 #a=0 #t=76800 date=1548500680 time=1381 maxband=65 maxsize1=795 maxsize2=1245
N=10 g1=27179 g2=15023 #a=0 #t=116346 date=1548500792 time=2863 maxband=54 maxsize1=2867 maxsize2=2593
N=10 g1=27179 g2=16551 #a=0 #t=212448 date=1548500800 time=7649 maxband=70 maxsize1=4015 maxsize2=1561
N=10 g1=27181 g2=3155 #a=0 #t=19296 date=1548501222 time=434 maxband=52 maxsize1=808 maxsize2=643
N=10 g1=27181 g2=3160 #a=0 #t=93384 date=1548501232 time=1669 maxband=52 maxsize1=179 maxsize2=414
N=10 g1=27181 g2=3234 #a=0 #t=376128 date=1548500758 time=9072 maxband=57 maxsize1=431 maxsize2=697
N=10 g1=27181 g2=3558 #a=0 #t=85104 date=1548502043 time=4667 maxband=63 maxsize1=3585 maxsize2=2895
N=10 g1=27181 g2=12981 #a=0 #t=79680 date=1548500868 time=3111 maxband=59 maxsize1=3094 maxsize2=4783
N=10 g1=27181 g2=16702 #a=0 #t=192816 date=1548501744 time=13100 maxband=56 maxsize1=1957 maxsize2=2554
N=10 g1=27181 g2=21722 #a=0 #t=53184 date=1548501008 time=2838 maxband=52 maxsize1=3493 maxsize2=1873
N=10 g1=27183 g2=12833 #a=0 #t=173520 date=1548500727 time=2008 maxband=52 maxsize1=175 maxsize2=516
N=10 g1=27183 g2=12962 #a=0 #t=75888 date=1548500891 time=1117 maxband=58 maxsize1=404 maxsize2=278
N=10 g1=27184 g2=12983 #a=0 #t=162648 date=1548501128 time=3244 maxband=51 maxsize1=444 maxsize2=406
N=10 g1=27186 g2=5352 #a=0 #t=449280 date=1548502148 time=5239 maxband=67 maxsize1=243 maxsize2=320
N=10 g1=27186 g2=12967 #a=0 #t=136080 date=1548500994 time=3124 maxband=56 maxsize1=1390 maxsize2=1815
N=10 g1=27186 g2=13276 #a=0 #t=69360 date=1548500872 time=975 maxband=56 maxsize1=518 maxsize2=747
N=10 g1=27186 g2=16050 #a=0 #t=547344 date=1548500974 time=10956 maxband=52 maxsize1=586 maxsize2=975
N=10 g1=27187 g2=2770 #a=0 #t=18480 date=1548501046 time=394 maxband=55 maxsize1=754 maxsize2=577
N=10 g1=27187 g2=4400 #a=0 #t=31680 date=1548500815 time=745 maxband=60 maxsize1=516 maxsize2=484
N=10 g1=27188 g2=12833 #a=0 #t=67056 date=1548500874 time=1135 maxband=53 maxsize1=640 maxsize2=1595
N=10 g1=27188 g2=15038 #a=0 #t=86264 date=1548501076 time=2548 maxband=60 maxsize1=2278 maxsize2=1940
N=10 g1=27188 g2=15527 #a=0 #t=215136 date=1548501216 time=3436 maxband=58 maxsize1=418 maxsize2=1000
N=10 g1=27188 g2=16850 #a=0 #t=196928 date=1548500949 time=5378 maxband=51 maxsize1=1339 maxsize2=885
N=10 g1=27189 g2=5748 #a=0 #t=761088 date=1548501222 time=11507 maxband=52 maxsize1=235 maxsize2=395
N=10 g1=27189 g2=6826 #a=0 #t=165024 date=1548500925 time=1847 maxband=50 maxsize1=91 maxsize2=176
N=10 g1=27193 g2=12954 #a=0 #t=136080 date=1548501244 time=3036 maxband=54 maxsize1=1009 maxsize2=1423
N=10 g1=27196 g2=4026 #a=0 #t=101700 date=1548501241 time=2003 maxband=50 maxsize1=490 maxsize2=240
N=10 g1=27199 g2=14227 #a=0 #t=56480 date=1548501564 time=1129 maxband=51 maxsize1=174 maxsize2=203
N=10 g1=27209 g2=2620 #a=0 #t=93504 date=1548501892 time=1161 maxband=51 maxsize1=417 maxsize2=342
N=10 g1=27209 g2=2697 #a=0 #t=76992 date=1548501934 time=1624 maxband=51 maxsize1=1266 maxsize2=3038
N=10 g1=27209 g2=3179 #a=0 #t=235584 date=1548502519 time=9630 maxband=51 maxsize1=4027 maxsize2=5329
N=10 g1=27209 g2=3494 #a=0 #t=144960 date=1548502955 time=4491 maxband=51 maxsize1=674 maxsize2=398
N=10 g1=27209 g2=3625 #a=0 #t=127872 date=1548501827 time=3052 maxband=51 maxsize1=2142 maxsize2=1277
N=10 g1=27209 g2=3631 #a=0 #t=127872 date=1548501835 time=1687 maxband=51 maxsize1=454 maxsize2=425
N=10 g1=27209 g2=4064 #a=0 #t=116784 date=1548501881 time=3225 maxband=51 maxsize1=1473 maxsize2=2820
N=10 g1=27209 g2=4065 #a=0 #t=129792 date=1548501885 time=4374 maxband=51 maxsize1=1743 maxsize2=3913
N=10 g1=27209 g2=5204 #a=0 #t=561024 date=1548501825 time=7173 maxband=51 maxsize1=498 maxsize2=438
N=10 g1=27209 g2=5205 #a=0 #t=561024 date=1548501830 time=5220 maxband=51 maxsize1=372 maxsize2=301
N=10 g1=27209 g2=5543 #a=0 #t=235584 date=1548502917 time=7245 maxband=51 maxsize1=1451 maxsize2=1561
N=10 g1=27209 g2=5545 #a=0 #t=105408 date=1548502922 time=2721 maxband=55 maxsize1=810 maxsize2=746
N=10 g1=27209 g2=5546 #a=0 #t=129792 date=1548502924 time=2404 maxband=51 maxsize1=612 maxsize2=456
N=10 g1=27209 g2=5551 #a=0 #t=561024 date=1548502952 time=9518 maxband=51 maxsize1=424 maxsize2=327
N=10 g1=27209 g2=5552 #a=0 #t=516096 date=1548502960 time=7869 maxband=51 maxsize1=431 maxsize2=291
N=10 g1=27209 g2=5563 #a=0 #t=561024 date=1548503018 time=8346 maxband=51 maxsize1=389 maxsize2=361
N=10 g1=27209 g2=5564 #a=0 #t=561024 date=1548503026 time=7395 maxband=51 maxsize1=460 maxsize2=300
N=10 g1=27209 g2=15011 #a=0 #t=161184 date=1548502065 time=7311 maxband=54 maxsize1=14672 maxsize2=11502
N=10 g1=27214 g2=2553 #a=0 #t=148320 date=1548502006 time=1946 maxband=52 maxsize1=241 maxsize2=270
N=10 g1=27223 g2=15017 #a=0 #t=185652 date=1548502364 time=1756 maxband=51 maxsize1=288 maxsize2=141
N=10 g1=27224 g2=3138 #a=0 #t=99114 date=1548502404 time=1653 maxband=50 maxsize1=333 maxsize2=477
N=10 g1=27226 g2=12958 #a=0 #t=107784 date=1548502400 time=1503 maxband=51 maxsize1=169 maxsize2=197
N=10 g1=27237 g2=12463 #a=0 #t=12015 date=1548502546 time=227 maxband=69 maxsize1=485 maxsize2=1026
N=10 g1=27237 g2=16539 #a=0 #t=94932 date=1548502724 time=3110 maxband=58 maxsize1=1052 maxsize2=838
N=10 g1=27238 g2=15474 #a=0 #t=224712 date=1548502690 time=5965 maxband=57 maxsize1=2695 maxsize2=3744
N=10 g1=27240 g2=4357 #a=0 #t=45300 date=1548502978 time=1812 maxband=53 maxsize1=1485 maxsize2=3313
N=10 g1=27242 g2=3438 #a=0 #t=60516 date=1548502940 time=622 maxband=76 maxsize1=185 maxsize2=181
N=10 g1=27244 g2=12995 #a=0 #t=35616 date=1548502729 time=400 maxband=56 maxsize1=156 maxsize2=354
N=10 g1=27249 g2=641 #a=0 #t=31128 date=1548502812 time=514 maxband=66 maxsize1=709 maxsize2=1263
N=10 g1=27249 g2=2620 #a=0 #t=79008 date=1548502880 time=1351 maxband=51 maxsize1=662 maxsize2=1023
N=10 g1=27249 g2=3141 #a=0 #t=165024 date=1548503356 time=3601 maxband=54 maxsize1=850 maxsize2=1987
N=10 g1=27249 g2=3280 #a=0 #t=213408 date=1548503148 time=6763 maxband=50 maxsize1=830 maxsize2=709
N=10 g1=27249 g2=3631 #a=0 #t=106704 date=1548502868 time=2636 maxband=51 maxsize1=687 maxsize2=862
N=10 g1=27249 g2=3632 #a=0 #t=49536 date=1548502870 time=1850 maxband=51 maxsize1=1830 maxsize2=1382
N=10 g1=27249 g2=5203 #a=0 #t=432000 date=1548502822 time=10334 maxband=51 maxsize1=644 maxsize2=812
N=10 g1=27249 g2=5204 #a=0 #t=474048 date=1548502832 time=10014 maxband=51 maxsize1=556 maxsize2=399
N=10 g1=27249 g2=5205 #a=0 #t=474048 date=1548502840 time=7646 maxband=51 maxsize1=380 maxsize2=401
N=10 g1=27249 g2=5551 #a=0 #t=474048 date=1548504597 time=12829 maxband=51 maxsize1=495 maxsize2=575
N=10 g1=27249 g2=5552 #a=0 #t=432000 date=1548504608 time=10686 maxband=51 maxsize1=420 maxsize2=357
N=10 g1=27249 g2=5563 #a=0 #t=474048 date=1548504688 time=12883 maxband=51 maxsize1=1163 maxsize2=1247
N=10 g1=27249 g2=5564 #a=0 #t=474048 date=1548504700 time=11474 maxband=51 maxsize1=457 maxsize2=456
N=10 g1=27249 g2=5581 #a=0 #t=260640 date=1548504780 time=7769 maxband=51 maxsize1=308 maxsize2=412
N=10 g1=27250 g2=16554 #a=0 #t=70832 date=1548503142 time=2469 maxband=51 maxsize1=3347 maxsize2=2965
N=10 g1=27250 g2=21585 #a=0 #t=27856 date=1548503069 time=842 maxband=51 maxsize1=1100 maxsize2=1072
N=10 g1=27252 g2=16551 #a=0 #t=154912 date=1548502951 time=4361 maxband=82 maxsize1=1163 maxsize2=1002
N=10 g1=27256 g2=13828 #a=0 #t=51744 date=1548503015 time=1087 maxband=50 maxsize1=367 maxsize2=441
N=10 g1=27257 g2=3136 #a=0 #t=80592 date=1548503202 time=1763 maxband=50 maxsize1=965 maxsize2=1260
N=10 g1=27258 g2=13828 #a=0 #t=31920 date=1548503048 time=890 maxband=66 maxsize1=594 maxsize2=858
N=10 g1=27262 g2=2621 #a=0 #t=26160 date=1548503188 time=489 maxband=68 maxsize1=411 maxsize2=505
N=10 g1=27262 g2=3134 #a=0 #t=103314 date=1548503485 time=2623 maxband=54 maxsize1=681 maxsize2=4769
N=10 g1=27262 g2=12953 #a=0 #t=24240 date=1548503177 time=526 maxband=54 maxsize1=751 maxsize2=795
N=10 g1=27262 g2=13819 #a=0 #t=35028 date=1548503160 time=745 maxband=51 maxsize1=799 maxsize2=829
N=10 g1=27263 g2=881 #a=0 #t=21960 date=1548503198 time=926 maxband=51 maxsize1=495 maxsize2=1206
N=10 g1=27263 g2=3182 #a=0 #t=244800 date=1548504296 time=5320 maxband=58 maxsize1=752 maxsize2=781
N=10 g1=27263 g2=3192 #a=0 #t=398304 date=1548504371 time=5233 maxband=58 maxsize1=212 maxsize2=422
N=10 g1=27264 g2=5561 #a=0 #t=129792 date=1548504508 time=4335 maxband=53 maxsize1=1239 maxsize2=1190
N=10 g1=27264 g2=13861 #a=0 #t=67920 date=1548503284 time=2619 maxband=58 maxsize1=2243 maxsize2=2033
N=10 g1=27266 g2=12975 #a=0 #t=125280 date=1548503296 time=967 maxband=51 maxsize1=247 maxsize2=404
N=10 g1=27266 g2=14899 #a=0 #t=219672 date=1548503240 time=2003 maxband=51 maxsize1=141 maxsize2=259
N=10 g1=27271 g2=12323 #a=0 #t=30672 date=1548503586 time=537 maxband=54 maxsize1=688 maxsize2=608
N=10 g1=27272 g2=3558 #a=0 #t=114048 date=1548503940 time=1483 maxband=52 maxsize1=283 maxsize2=280
N=10 g1=27274 g2=4056 #a=0 #t=155760 date=1548503527 time=2467 maxband=55 maxsize1=258 maxsize2=184
N=10 g1=27277 g2=3129 #a=0 #t=212760 date=1548503881 time=4094 maxband=52 maxsize1=1230 maxsize2=1407
N=10 g1=27278 g2=3169 #a=0 #t=162480 date=1548504202 time=4232 maxband=51 maxsize1=1252 maxsize2=1623
N=10 g1=27278 g2=4064 #a=0 #t=222840 date=1548503701 time=3443 maxband=51 maxsize1=472 maxsize2=418
N=10 g1=27284 g2=3012 #a=0 #t=237672 date=1548503872 time=1981 maxband=52 maxsize1=112 maxsize2=393
N=10 g1=27287 g2=2530 #a=0 #t=68040 date=1548503910 time=905 maxband=61 maxsize1=543 maxsize2=560
N=10 g1=27302 g2=616 #a=0 #t=38928 date=1548504228 time=707 maxband=54 maxsize1=204 maxsize2=424
N=10 g1=27309 g2=3127 #a=0 #t=77640 date=1548504624 time=1503 maxband=50 maxsize1=913 maxsize2=633
N=10 g1=27322 g2=2697 #a=0 #t=42944 date=1548504658 time=1157 maxband=50 maxsize1=1471 maxsize2=1393
N=10 g1=27322 g2=5196 #a=0 #t=91104 date=1548504674 time=1296 maxband=54 maxsize1=175 maxsize2=334
N=10 g1=27322 g2=15014 #a=0 #t=88632 date=1548504718 time=3323 maxband=50 maxsize1=1552 maxsize2=1868
N=10 g1=27324 g2=3241 #a=0 #t=99360 date=1548504676 time=3093 maxband=53 maxsize1=869 maxsize2=584
N=10 g1=27338 g2=890 #a=0 #t=4360 date=1548504881 time=74 maxband=60 maxsize1=147 maxsize2=409
N=10 g1=27339 g2=13005 #a=0 #t=44064 date=1548504970 time=1183 maxband=69 maxsize1=623 maxsize2=1224
N=10 g1=27340 g2=891 #a=0 #t=18820 date=1548504907 time=609 maxband=50 maxsize1=472 maxsize2=1408
N=10 g1=27344 g2=1055 #a=0 #t=108320 date=1548505183 time=1832 maxband=54 maxsize1=591 maxsize2=425
N=10 g1=27356 g2=15011 #a=0 #t=261120 date=1548505433 time=4826 maxband=58 maxsize1=384 maxsize2=314
N=10 g1=27362 g2=2798 #a=0 #t=14560 date=1548505519 time=248 maxband=74 maxsize1=231 maxsize2=256
N=10 g1=27363 g2=636 #a=0 #t=86520 date=1548505447 time=1714 maxband=52 maxsize1=524 maxsize2=1168
N=10 g1=27363 g2=789 #a=0 #t=141120 date=1548505611 time=2373 maxband=52 maxsize1=356 maxsize2=660
N=10 g1=27363 g2=800 #a=0 #t=88620 date=1548505378 time=2052 maxband=52 maxsize1=454 maxsize2=509
N=10 g1=27384 g2=18200 #a=0 #t=134940 date=1548505848 time=2066 maxband=76 maxsize1=145 maxsize2=123
N=10 g1=27392 g2=182 #a=0 #t=5310 date=1548505931 time=106 maxband=52 maxsize1=222 maxsize2=732
N=10 g1=27392 g2=849 #a=0 #t=11520 date=1548505943 time=168 maxband=52 maxsize1=107 maxsize2=263
N=10 g1=27448 g2=4020 #a=0 #t=94320 date=1548506938 time=1162 maxband=61 maxsize1=108 maxsize2=123
N=10 g1=27448 g2=4078 #a=0 #t=206400 date=1548506976 time=834 maxband=61 maxsize1=76 maxsize2=75
N=10 g1=27458 g2=571 #a=0 #t=59080 date=1548507164 time=1536 maxband=52 maxsize1=335 maxsize2=690
N=10 g1=27458 g2=789 #a=0 #t=141120 date=1548507493 time=3657 maxband=52 maxsize1=448 maxsize2=693
N=10 g1=27458 g2=812 #a=0 #t=141120 date=1548507144 time=2741 maxband=52 maxsize1=296 maxsize2=848
N=10 g1=27461 g2=218 #a=0 #t=16800 date=1548507181 time=349 maxband=51 maxsize1=564 maxsize2=314
N=10 g1=27461 g2=645 #a=0 #t=60000 date=1548507222 time=1224 maxband=51 maxsize1=495 maxsize2=379
N=10 g1=27461 g2=721 #a=0 #t=66240 date=1548507297 time=1220 maxband=51 maxsize1=492 maxsize2=303
N=10 g1=27461 g2=1045 #a=0 #t=33600 date=1548507352 time=750 maxband=51 maxsize1=546 maxsize2=334
N=10 g1=27461 g2=1052 #a=0 #t=60000 date=1548507357 time=1189 maxband=51 maxsize1=448 maxsize2=391
N=10 g1=27461 g2=1055 #a=0 #t=60000 date=1548507364 time=1714 maxband=51 maxsize1=466 maxsize2=348
N=10 g1=27461 g2=1056 #a=0 #t=67200 date=1548507366 time=1300 maxband=51 maxsize1=505 maxsize2=294
N=10 g1=27461 g2=5543 #a=0 #t=284400 date=1548507743 time=6086 maxband=64 maxsize1=358 maxsize2=267
N=10 g1=27484 g2=3126 #a=0 #t=33744 date=1548507751 time=846 maxband=50 maxsize1=278 maxsize2=418
N=10 g1=27486 g2=16058 #a=0 #t=288480 date=1548507624 time=1691 maxband=51 maxsize1=86 maxsize2=84
N=10 g1=27511 g2=4053 #a=0 #t=187164 date=1548507974 time=5413 maxband=58 maxsize1=428 maxsize2=406
N=10 g1=27522 g2=4019 #a=0 #t=82278 date=1548508201 time=1277 maxband=52 maxsize1=575 maxsize2=512
N=10 g1=27530 g2=12323 #a=0 #t=30672 date=1548508503 time=275 maxband=54 maxsize1=223 maxsize2=252
N=10 g1=27555 g2=2446 #a=0 #t=28944 date=1548509073 time=368 maxband=52 maxsize1=221 maxsize2=278
N=10 g1=27559 g2=3492 #a=0 #t=45300 date=1548509359 time=613 maxband=55 maxsize1=162 maxsize2=176
N=10 g1=27559 g2=4067 #a=0 #t=172104 date=1548509201 time=1849 maxband=55 maxsize1=115 maxsize2=172
N=10 g1=27562 g2=3559 #a=0 #t=58500 date=1548509612 time=1068 maxband=61 maxsize1=265 maxsize2=302
N=10 g1=27578 g2=15017 #a=0 #t=185652 date=1548509799 time=3062 maxband=51 maxsize1=340 maxsize2=238
N=10 g1=27578 g2=15477 #a=0 #t=506304 date=1548509831 time=5042 maxband=51 maxsize1=154 maxsize2=143
N=10 g1=27578 g2=16632 #a=0 #t=506304 date=1548509935 time=2640 maxband=51 maxsize1=158 maxsize2=94
N=10 g1=27578 g2=16641 #a=0 #t=612000 date=1548509952 time=1350 maxband=51 maxsize1=103 maxsize2=59
N=10 g1=27579 g2=721 #a=0 #t=48320 date=1548509692 time=910 maxband=51 maxsize1=818 maxsize2=337
N=10 g1=27579 g2=789 #a=0 #t=43264 date=1548509734 time=1142 maxband=51 maxsize1=1262 maxsize2=1456
N=10 g1=27579 g2=1052 #a=0 #t=43264 date=1548509775 time=858 maxband=51 maxsize1=487 maxsize2=369
N=10 g1=27579 g2=1055 #a=0 #t=43264 date=1548509790 time=11634 maxband=51 maxsize1=3840 maxsize2=239616
N=10 g1=27579 g2=1062 #a=0 #t=96640 date=1548509801 time=1856 maxband=51 maxsize1=486 maxsize2=234
N=10 g1=27579 g2=2620 #a=0 #t=93504 date=1548509682 time=973 maxband=51 maxsize1=409 maxsize2=194
N=10 g1=27579 g2=2948 #a=0 #t=127872 date=1548509658 time=1703 maxband=51 maxsize1=811 maxsize2=300
N=10 g1=27579 g2=3169 #a=0 #t=64896 date=1548510043 time=1477 maxband=51 maxsize1=1235 maxsize2=665
N=10 g1=27579 g2=3177 #a=0 #t=116784 date=1548510051 time=1796 maxband=51 maxsize1=529 maxsize2=653
N=10 g1=27579 g2=3179 #a=0 #t=235584 date=1548510060 time=6065 maxband=51 maxsize1=921 maxsize2=1045
N=10 g1=27579 g2=3181 #a=0 #t=116784 date=1548510065 time=2298 maxband=51 maxsize1=859 maxsize2=336
N=10 g1=27579 g2=3182 #a=0 #t=129792 date=1548510067 time=2065 maxband=51 maxsize1=528 maxsize2=435
N=10 g1=27579 g2=3242 #a=0 #t=64896 date=1548509704 time=1866 maxband=51 maxsize1=631 maxsize2=706
N=10 g1=27579 g2=3346 #a=0 #t=64896 date=1548510025 time=1321 maxband=51 maxsize1=479 maxsize2=281
N=10 g1=27579 g2=3494 #a=0 #t=144960 date=1548510256 time=2801 maxband=51 maxsize1=495 maxsize2=281
N=10 g1=27579 g2=3561 #a=0 #t=127872 date=1548510357 time=3582 maxband=51 maxsize1=541 maxsize2=374
N=10 g1=27579 g2=3631 #a=0 #t=127872 date=1548509639 time=1757 maxband=51 maxsize1=423 maxsize2=264
N=10 g1=27579 g2=3632 #a=0 #t=72480 date=1548509640 time=1502 maxband=51 maxsize1=742 maxsize2=565
N=10 g1=27579 g2=4064 #a=0 #t=116784 date=1548509667 time=2686 maxband=51 maxsize1=920 maxsize2=515
N=10 g1=27579 g2=5542 #a=0 #t=76992 date=1548510554 time=1110 maxband=51 maxsize1=414 maxsize2=220
N=10 g1=27579 g2=5543 #a=0 #t=235584 date=1548510562 time=7164 maxband=51 maxsize1=896 maxsize2=612
N=10 g1=27579 g2=5546 #a=0 #t=129792 date=1548510569 time=2361 maxband=51 maxsize1=416 maxsize2=257
N=10 g1=27579 g2=5560 #a=0 #t=76992 date=1548510639 time=1872 maxband=51 maxsize1=585 maxsize2=357
N=10 g1=27579 g2=5561 #a=0 #t=129792 date=1548510642 time=3217 maxband=51 maxsize1=546 maxsize2=314
N=10 g1=27624 g2=12955 #a=0 #t=116640 date=1548510598 time=3027 maxband=54 maxsize1=914 maxsize2=854
N=10 g1=27631 g2=633 #a=0 #t=49680 date=1548510707 time=2804 maxband=57 maxsize1=560 maxsize2=6365
N=10 g1=27649 g2=12964 #a=0 #t=185680 date=1548511234 time=4519 maxband=54 maxsize1=2784 maxsize2=1656
N=10 g1=27650 g2=718 #a=0 #t=90720 date=1548511291 time=1471 maxband=52 maxsize1=358 maxsize2=449
N=10 g1=27665 g2=643 #a=0 #t=16560 date=1548511493 time=1296 maxband=51 maxsize1=1006 maxsize2=6395
N=10 g1=27673 g2=3559 #a=0 #t=121500 date=1548512199 time=2583 maxband=51 maxsize1=443 maxsize2=587
N=10 g1=27673 g2=15502 #a=0 #t=338880 date=1548511921 time=2182 maxband=52 maxsize1=160 maxsize2=176
N=10 g1=27696 g2=2527 #a=0 #t=64440 date=1548512083 time=1738 maxband=56 maxsize1=731 maxsize2=1351
N=10 g1=27696 g2=18201 #a=0 #t=243000 date=1548512196 time=6041 maxband=52 maxsize1=467 maxsize2=350
N=10 g1=27699 g2=721 #a=0 #t=66240 date=1548512188 time=1342 maxband=51 maxsize1=818 maxsize2=1048
N=10 g1=27699 g2=1052 #a=0 #t=60000 date=1548512316 time=1370 maxband=51 maxsize1=536 maxsize2=502
N=10 g1=27699 g2=1056 #a=0 #t=67200 date=1548512325 time=1449 maxband=51 maxsize1=844 maxsize2=425
N=10 g1=27699 g2=2541 #a=0 #t=93840 date=1548512125 time=1747 maxband=51 maxsize1=718 maxsize2=487
N=10 g1=27699 g2=2620 #a=0 #t=109680 date=1548512204 time=1253 maxband=51 maxsize1=399 maxsize2=206
N=10 g1=27699 g2=2697 #a=0 #t=93840 date=1548512253 time=2794 maxband=51 maxsize1=722 maxsize2=992
N=10 g1=27699 g2=2948 #a=0 #t=152640 date=1548512113 time=1851 maxband=51 maxsize1=518 maxsize2=320
N=10 g1=27699 g2=3128 #a=0 #t=130320 date=1548512419 time=4339 maxband=54 maxsize1=2255 maxsize2=3678
N=10 g1=27699 g2=3169 #a=0 #t=90000 date=1548512510 time=2465 maxband=51 maxsize1=1239 maxsize2=1366
N=10 g1=27699 g2=3170 #a=0 #t=90000 date=1548512511 time=1657 maxband=51 maxsize1=978 maxsize2=601
N=10 g1=27699 g2=3177 #a=0 #t=141480 date=1548512522 time=2184 maxband=51 maxsize1=478 maxsize2=314
N=10 g1=27699 g2=3178 #a=0 #t=141480 date=1548512526 time=4222 maxband=52 maxsize1=1200 maxsize2=935
N=10 g1=27699 g2=3179 #a=0 #t=284400 date=1548512533 time=7390 maxband=51 maxsize1=662 maxsize2=1118
N=10 g1=27699 g2=3181 #a=0 #t=141480 date=1548512540 time=2696 maxband=51 maxsize1=1957 maxsize2=552
N=10 g1=27699 g2=3182 #a=0 #t=180000 date=1548512543 time=2791 maxband=51 maxsize1=535 maxsize2=255
N=10 g1=27699 g2=3241 #a=0 #t=284400 date=1548512196 time=8499 maxband=51 maxsize1=781 maxsize2=444
N=10 g1=27699 g2=3494 #a=0 #t=198720 date=1548512738 time=3367 maxband=51 maxsize1=408 maxsize2=255
N=10 g1=27699 g2=3561 #a=0 #t=152640 date=1548512837 time=3770 maxband=51 maxsize1=531 maxsize2=596
N=10 g1=27699 g2=3631 #a=0 #t=152640 date=1548512107 time=1652 maxband=51 maxsize1=391 maxsize2=314
N=10 g1=27699 g2=3632 #a=0 #t=99360 date=1548512108 time=1630 maxband=51 maxsize1=531 maxsize2=400
N=10 g1=27699 g2=4025 #a=0 #t=41400 date=1548512085 time=1079 maxband=51 maxsize1=460 maxsize2=933
N=10 g1=27699 g2=4064 #a=0 #t=141480 date=1548512162 time=3161 maxband=51 maxsize1=1187 maxsize2=1271
N=10 g1=27699 g2=4065 #a=0 #t=180000 date=1548512167 time=4648 maxband=51 maxsize1=760 maxsize2=1577
N=10 g1=27699 g2=5520 #a=0 #t=181440 date=1548512839 time=4645 maxband=51 maxsize1=699 maxsize2=498
N=10 g1=27699 g2=5521 #a=0 #t=100800 date=1548512840 time=1535 maxband=51 maxsize1=806 maxsize2=565
N=10 g1=27699 g2=5543 #a=0 #t=284400 date=1548512873 time=6861 maxband=51 maxsize1=767 maxsize2=444
N=10 g1=27699 g2=5556 #a=0 #t=362880 date=1548512931 time=8796 maxband=51 maxsize1=548 maxsize2=525
N=10 g1=27699 g2=5561 #a=0 #t=180000 date=1548512951 time=3749 maxband=51 maxsize1=720 maxsize2=356
N=10 g1=27731 g2=2530 #a=0 #t=48240 date=1548512702 time=562 maxband=54 maxsize1=312 maxsize2=416
N=10 g1=27742 g2=12956 #a=0 #t=78720 date=1548513000 time=2468 maxband=52 maxsize1=835 maxsize2=2588
N=10 g1=27745 g2=721 #a=0 #t=66240 date=1548513030 time=1077 maxband=51 maxsize1=469 maxsize2=246
N=10 g1=27745 g2=1056 #a=0 #t=67200 date=1548513099 time=1288 maxband=51 maxsize1=555 maxsize2=307
N=10 g1=27745 g2=2620 #a=0 #t=109680 date=1548513014 time=900 maxband=51 maxsize1=376 maxsize2=196
N=10 g1=27745 g2=2948 #a=0 #t=152640 date=1548512981 time=1921 maxband=51 maxsize1=538 maxsize2=264
N=10 g1=27745 g2=3169 #a=0 #t=90000 date=1548513348 time=2714 maxband=51 maxsize1=1160 maxsize2=901
N=10 g1=27745 g2=3177 #a=0 #t=141480 date=1548513360 time=2321 maxband=51 maxsize1=491 maxsize2=208
N=10 g1=27745 g2=3179 #a=0 #t=284400 date=1548513374 time=8557 maxband=51 maxsize1=1304 maxsize2=835
N=10 g1=27745 g2=3181 #a=0 #t=141480 date=1548513380 time=2599 maxband=51 maxsize1=1757 maxsize2=767
N=10 g1=27745 g2=3182 #a=0 #t=180000 date=1548513383 time=2730 maxband=51 maxsize1=523 maxsize2=206
N=10 g1=27745 g2=3241 #a=0 #t=284400 date=1548513010 time=7567 maxband=51 maxsize1=620 maxsize2=556
N=10 g1=27745 g2=3242 #a=0 #t=90000 date=1548513012 time=2511 maxband=51 maxsize1=1380 maxsize2=520
N=10 g1=27745 g2=3346 #a=0 #t=90000 date=1548513260 time=1691 maxband=51 maxsize1=438 maxsize2=259
N=10 g1=27745 g2=3494 #a=0 #t=198720 date=1548513439 time=2955 maxband=51 maxsize1=409 maxsize2=206
N=10 g1=27745 g2=3625 #a=0 #t=152640 date=1548512931 time=2491 maxband=51 maxsize1=556 maxsize2=479
N=10 g1=27745 g2=3631 #a=0 #t=152640 date=1548512937 time=1217 maxband=51 maxsize1=387 maxsize2=208
N=10 g1=27745 g2=3632 #a=0 #t=99360 date=1548512939 time=1386 maxband=51 maxsize1=528 maxsize2=1008
N=10 g1=27745 g2=4065 #a=0 #t=180000 date=1548513011 time=5128 maxband=51 maxsize1=425 maxsize2=497
N=10 g1=27745 g2=5520 #a=0 #t=181440 date=1548513457 time=4219 maxband=51 maxsize1=525 maxsize2=389
N=10 g1=27745 g2=5521 #a=0 #t=100800 date=1548513459 time=1466 maxband=51 maxsize1=669 maxsize2=353
N=10 g1=27745 g2=5545 #a=0 #t=130320 date=1548513490 time=2442 maxband=51 maxsize1=571 maxsize2=245
N=10 g1=27745 g2=5546 #a=0 #t=180000 date=1548513493 time=2163 maxband=51 maxsize1=400 maxsize2=215
N=10 g1=27745 g2=5560 #a=0 #t=93840 date=1548513541 time=1615 maxband=51 maxsize1=570 maxsize2=302
N=10 g1=27745 g2=5561 #a=0 #t=180000 date=1548513545 time=3374 maxband=51 maxsize1=550 maxsize2=261
N=10 g1=27745 g2=5562 #a=0 #t=100800 date=1548513546 time=1482 maxband=51 maxsize1=493 maxsize2=203
N=10 g1=27748 g2=3021 #a=0 #t=513792 date=1548513052 time=3572 maxband=52 maxsize1=96 maxsize2=124
N=10 g1=27768 g2=721 #a=0 #t=66240 date=1548513430 time=1150 maxband=51 maxsize1=493 maxsize2=292
N=10 g1=27768 g2=1045 #a=0 #t=33600 date=1549887181 time=356018 maxband=51 maxsize1=15360 maxsize2=3629056
N=10 g1=27768 g2=1052 #a=0 #t=60000 date=1548513488 time=1094 maxband=51 maxsize1=640 maxsize2=1104
N=10 g1=27768 g2=2620 #a=0 #t=109680 date=1548513432 time=1298 maxband=51 maxsize1=392 maxsize2=206
N=10 g1=27768 g2=2948 #a=0 #t=152640 date=1548513357 time=1585 maxband=51 maxsize1=504 maxsize2=380
N=10 g1=27768 g2=3177 #a=0 #t=141480 date=1548513688 time=1706 maxband=51 maxsize1=507 maxsize2=384
N=10 g1=27768 g2=3182 #a=0 #t=180000 date=1548513705 time=2247 maxband=51 maxsize1=726 maxsize2=301
N=10 g1=27768 g2=3346 #a=0 #t=90000 date=1548513681 time=1607 maxband=51 maxsize1=552 maxsize2=338
N=10 g1=27768 g2=3494 #a=0 #t=198720 date=1548513892 time=6601 maxband=51 maxsize1=542 maxsize2=277
N=10 g1=27768 g2=3625 #a=0 #t=152640 date=1548513334 time=3396 maxband=51 maxsize1=688 maxsize2=317
N=10 g1=27768 g2=3631 #a=0 #t=152640 date=1548513343 time=1863 maxband=51 maxsize1=397 maxsize2=224
N=10 g1=27768 g2=3632 #a=0 #t=99360 date=1548513345 time=1742 maxband=51 maxsize1=723 maxsize2=574
N=10 g1=27768 g2=4064 #a=0 #t=141480 date=1548513379 time=2702 maxband=51 maxsize1=553 maxsize2=530
N=10 g1=27768 g2=5521 #a=0 #t=100800 date=1548513944 time=1495 maxband=51 maxsize1=1010 maxsize2=686
N=10 g1=27768 g2=5542 #a=0 #t=93840 date=1548513965 time=876 maxband=51 maxsize1=388 maxsize2=225
N=10 g1=27768 g2=5543 #a=0 #t=284400 date=1548513971 time=5884 maxband=51 maxsize1=1384 maxsize2=1060
N=10 g1=27768 g2=5545 #a=0 #t=130320 date=1548513975 time=2402 maxband=51 maxsize1=657 maxsize2=264
N=10 g1=27768 g2=5546 #a=0 #t=180000 date=1548513978 time=2258 maxband=51 maxsize1=530 maxsize2=253
N=10 g1=27768 g2=5562 #a=0 #t=100800 date=1548514038 time=1362 maxband=51 maxsize1=702 maxsize2=219
N=10 g1=27813 g2=3128 #a=0 #t=212760 date=1548514326 time=3869 maxband=54 maxsize1=571 maxsize2=365
N=10 g1=27828 g2=15037 #a=0 #t=52620 date=1548514352 time=750 maxband=51 maxsize1=161 maxsize2=178
N=10 g1=27892 g2=3283 #a=0 #t=195768 date=1548515211 time=3139 maxband=56 maxsize1=1543 maxsize2=3002
N=10 g1=27892 g2=12730 #a=0 #t=22456 date=1548515148 time=380 maxband=50 maxsize1=387 maxsize2=412
N=10 g1=27892 g2=15011 #a=0 #t=75692 date=1548515177 time=1581 maxband=50 maxsize1=1468 maxsize2=1239
N=10 g1=27892 g2=15015 #a=0 #t=46176 date=1548515182 time=945 maxband=50 maxsize1=457 maxsize2=488
N=10 g1=27906 g2=656 #a=0 #t=66464 date=1548515299 time=1522 maxband=59 maxsize1=515 maxsize2=562
N=10 g1=27940 g2=15569 #a=0 #t=316296 date=1548515982 time=4747 maxband=71 maxsize1=176 maxsize2=2048
N=10 g1=27941 g2=3129 #a=0 #t=130320 date=1548515823 time=2595 maxband=51 maxsize1=577 maxsize2=1187
N=10 g1=27944 g2=645 #a=0 #t=60000 date=1548515652 time=757 maxband=51 maxsize1=874 maxsize2=473
N=10 g1=27944 g2=721 #a=0 #t=66240 date=1548515698 time=743 maxband=51 maxsize1=625 maxsize2=282
N=10 g1=27944 g2=789 #a=0 #t=60000 date=1548515726 time=968 maxband=51 maxsize1=549 maxsize2=617
N=10 g1=27944 g2=1052 #a=0 #t=60000 date=1548515770 time=893 maxband=51 maxsize1=638 maxsize2=1037
N=10 g1=27944 g2=2541 #a=0 #t=93840 date=1548515659 time=1159 maxband=51 maxsize1=671 maxsize2=264
N=10 g1=27944 g2=2620 #a=0 #t=109680 date=1548515715 time=891 maxband=51 maxsize1=448 maxsize2=183
N=10 g1=27944 g2=2948 #a=0 #t=152640 date=1548515674 time=1513 maxband=51 maxsize1=513 maxsize2=218
N=10 g1=27944 g2=3177 #a=0 #t=141480 date=1548515997 time=1788 maxband=51 maxsize1=463 maxsize2=204
N=10 g1=27944 g2=3179 #a=0 #t=284400 date=1548516006 time=6135 maxband=51 maxsize1=934 maxsize2=1348
N=10 g1=27944 g2=3182 #a=0 #t=180000 date=1548516014 time=2493 maxband=51 maxsize1=793 maxsize2=315
N=10 g1=27944 g2=3242 #a=0 #t=90000 date=1548515711 time=1931 maxband=51 maxsize1=755 maxsize2=588
N=10 g1=27944 g2=3346 #a=0 #t=90000 date=1548515943 time=1321 maxband=51 maxsize1=536 maxsize2=251
N=10 g1=27944 g2=3494 #a=0 #t=198720 date=1548516106 time=2519 maxband=51 maxsize1=472 maxsize2=201
N=10 g1=27944 g2=3561 #a=0 #t=152640 date=1548516177 time=2644 maxband=51 maxsize1=777 maxsize2=480
N=10 g1=27944 g2=3631 #a=0 #t=152640 date=1548515655 time=1710 maxband=51 maxsize1=454 maxsize2=204
N=10 g1=27944 g2=3632 #a=0 #t=99360 date=1548515657 time=1609 maxband=51 maxsize1=582 maxsize2=298
N=10 g1=27944 g2=4064 #a=0 #t=141480 date=1548515692 time=2242 maxband=51 maxsize1=549 maxsize2=556
N=10 g1=27944 g2=5542 #a=0 #t=93840 date=1548516291 time=1042 maxband=51 maxsize1=426 maxsize2=202
N=10 g1=27944 g2=5543 #a=0 #t=284400 date=1548516297 time=6718 maxband=51 maxsize1=507 maxsize2=299
N=10 g1=27944 g2=5545 #a=0 #t=130320 date=1548516303 time=2829 maxband=51 maxsize1=561 maxsize2=307
N=10 g1=27944 g2=5546 #a=0 #t=180000 date=1548516306 time=2680 maxband=51 maxsize1=476 maxsize2=241
N=10 g1=27944 g2=5561 #a=0 #t=180000 date=1548516370 time=3649 maxband=51 maxsize1=442 maxsize2=211
N=10 g1=27948 g2=721 #a=0 #t=66240 date=1548515807 time=1126 maxband=51 maxsize1=875 maxsize2=390
N=10 g1=27948 g2=2541 #a=0 #t=93840 date=1548515736 time=1474 maxband=51 maxsize1=670 maxsize2=425
N=10 g1=27948 g2=2620 #a=0 #t=109680 date=1548515801 time=993 maxband=51 maxsize1=423 maxsize2=190
N=10 g1=27948 g2=2697 #a=0 #t=93840 date=1548515839 time=2239 maxband=51 maxsize1=879 maxsize2=795
N=10 g1=27948 g2=2948 #a=0 #t=152640 date=1548515784 time=2505 maxband=51 maxsize1=516 maxsize2=234
N=10 g1=27948 g2=3129 #a=0 #t=130320 date=1548516201 time=9006 maxband=51 maxsize1=2016 maxsize2=63488
N=10 g1=27948 g2=3170 #a=0 #t=90000 date=1548516320 time=2541 maxband=51 maxsize1=1400 maxsize2=1094
N=10 g1=27948 g2=3177 #a=0 #t=141480 date=1548516334 time=2735 maxband=51 maxsize1=851 maxsize2=653
N=10 g1=27948 g2=3181 #a=0 #t=141480 date=1548516358 time=3689 maxband=51 maxsize1=1085 maxsize2=940
N=10 g1=27948 g2=3182 #a=0 #t=180000 date=1548516362 time=3447 maxband=51 maxsize1=463 maxsize2=302
N=10 g1=27948 g2=3242 #a=0 #t=90000 date=1548515766 time=2060 maxband=51 maxsize1=711 maxsize2=912
N=10 g1=27948 g2=3346 #a=0 #t=90000 date=1548516038 time=1610 maxband=51 maxsize1=488 maxsize2=768
N=10 g1=27948 g2=3494 #a=0 #t=198720 date=1548516231 time=2530 maxband=51 maxsize1=439 maxsize2=262
N=10 g1=27948 g2=3561 #a=0 #t=152640 date=1548516320 time=3148 maxband=51 maxsize1=690 maxsize2=627
N=10 g1=27948 g2=3625 #a=0 #t=152640 date=1548515724 time=4702 maxband=51 maxsize1=992 maxsize2=15744
N=10 g1=27948 g2=3631 #a=0 #t=152640 date=1548515734 time=1874 maxband=51 maxsize1=439 maxsize2=212
N=10 g1=27948 g2=3632 #a=0 #t=99360 date=1548515736 time=1936 maxband=51 maxsize1=472 maxsize2=912
N=10 g1=27948 g2=4064 #a=0 #t=141480 date=1548515775 time=3158 maxband=51 maxsize1=603 maxsize2=469
N=10 g1=27948 g2=4065 #a=0 #t=180000 date=1548515780 time=4577 maxband=51 maxsize1=760 maxsize2=775
N=10 g1=27948 g2=5542 #a=0 #t=93840 date=1548516442 time=917 maxband=51 maxsize1=437 maxsize2=270
N=10 g1=27948 g2=5543 #a=0 #t=284400 date=1548516449 time=6889 maxband=51 maxsize1=2346 maxsize2=1548
N=10 g1=27948 g2=5545 #a=0 #t=130320 date=1548516455 time=2789 maxband=51 maxsize1=810 maxsize2=320
N=10 g1=27948 g2=5546 #a=0 #t=180000 date=1548516457 time=2695 maxband=51 maxsize1=455 maxsize2=449
N=10 g1=27948 g2=5556 #a=0 #t=362880 date=1548516504 time=8894 maxband=51 maxsize1=2131 maxsize2=650
N=10 g1=27948 g2=5560 #a=0 #t=93840 date=1548516519 time=1753 maxband=51 maxsize1=737 maxsize2=361
N=10 g1=27948 g2=5561 #a=0 #t=180000 date=1548516523 time=3682 maxband=51 maxsize1=543 maxsize2=347
N=10 g1=27952 g2=721 #a=0 #t=66240 date=1548515858 time=860 maxband=51 maxsize1=523 maxsize2=632
N=10 g1=27952 g2=789 #a=0 #t=60000 date=1548515891 time=2002 maxband=51 maxsize1=1746 maxsize2=16064
N=10 g1=27952 g2=1052 #a=0 #t=60000 date=1548515934 time=1088 maxband=51 maxsize1=903 maxsize2=746
N=10 g1=27952 g2=1053 #a=0 #t=120960 date=1548515937 time=3163 maxband=51 maxsize1=763 maxsize2=1208
N=10 g1=27952 g2=2541 #a=0 #t=93840 date=1548515830 time=1887 maxband=51 maxsize1=547 maxsize2=234
N=10 g1=27952 g2=2620 #a=0 #t=109680 date=1548515917 time=1403 maxband=51 maxsize1=394 maxsize2=194
N=10 g1=27952 g2=2697 #a=0 #t=93840 date=1548515969 time=2884 maxband=51 maxsize1=593 maxsize2=354
N=10 g1=27952 g2=2948 #a=0 #t=152640 date=1548515842 time=2200 maxband=51 maxsize1=463 maxsize2=226
N=10 g1=27952 g2=3169 #a=0 #t=90000 date=1548516267 time=2395 maxband=51 maxsize1=685 maxsize2=530
N=10 g1=27952 g2=3177 #a=0 #t=141480 date=1548516280 time=2468 maxband=51 maxsize1=490 maxsize2=298
N=10 g1=27952 g2=3179 #a=0 #t=284400 date=1548516293 time=8127 maxband=51 maxsize1=1557 maxsize2=616
N=10 g1=27952 g2=3181 #a=0 #t=141480 date=1548516300 time=2998 maxband=51 maxsize1=519 maxsize2=281
N=10 g1=27952 g2=3182 #a=0 #t=180000 date=1548516303 time=3065 maxband=51 maxsize1=464 maxsize2=252
N=10 g1=27952 g2=3241 #a=0 #t=284400 date=1548515854 time=6641 maxband=51 maxsize1=567 maxsize2=488
N=10 g1=27952 g2=3242 #a=0 #t=90000 date=1548515856 time=1966 maxband=51 maxsize1=645 maxsize2=396
N=10 g1=27952 g2=3346 #a=0 #t=90000 date=1548516089 time=1511 maxband=51 maxsize1=504 maxsize2=285
N=10 g1=27952 g2=3494 #a=0 #t=198720 date=1548516253 time=2576 maxband=51 maxsize1=405 maxsize2=252
N=10 g1=27952 g2=3561 #a=0 #t=152640 date=1548516324 time=2857 maxband=51 maxsize1=436 maxsize2=252
N=10 g1=27952 g2=3625 #a=0 #t=152640 date=1548515786 time=2643 maxband=51 maxsize1=539 maxsize2=318
N=10 g1=27952 g2=3631 #a=0 #t=152640 date=1548515793 time=1293 maxband=51 maxsize1=408 maxsize2=225
N=10 g1=27952 g2=3632 #a=0 #t=99360 date=1548515795 time=1310 maxband=51 maxsize1=491 maxsize2=238
N=10 g1=27952 g2=4053 #a=0 #t=141480 date=1548515805 time=4173 maxband=51 maxsize1=540 maxsize2=1234
N=10 g1=27952 g2=4064 #a=0 #t=141480 date=1548515838 time=2788 maxband=51 maxsize1=498 maxsize2=283
N=10 g1=27952 g2=4065 #a=0 #t=180000 date=1548515843 time=4124 maxband=51 maxsize1=521 maxsize2=251
N=10 g1=27952 g2=5520 #a=0 #t=181440 date=1548516302 time=3434 maxband=51 maxsize1=648 maxsize2=241
N=10 g1=27952 g2=5542 #a=0 #t=93840 date=1548516322 time=808 maxband=51 maxsize1=408 maxsize2=199
N=10 g1=27952 g2=5543 #a=0 #t=284400 date=1548516327 time=5325 maxband=51 maxsize1=558 maxsize2=280
N=10 g1=27952 g2=5546 #a=0 #t=180000 date=1548516334 time=2017 maxband=51 maxsize1=408 maxsize2=241
N=10 g1=27952 g2=5556 #a=0 #t=362880 date=1548516369 time=6474 maxband=51 maxsize1=571 maxsize2=333
N=10 g1=27952 g2=5560 #a=0 #t=93840 date=1548516380 time=1454 maxband=51 maxsize1=423 maxsize2=378
N=10 g1=27952 g2=5561 #a=0 #t=180000 date=1548516383 time=2810 maxband=51 maxsize1=417 maxsize2=180
N=10 g1=27963 g2=3129 #a=0 #t=42120 date=1548516143 time=1032 maxband=51 maxsize1=495 maxsize2=454
N=10 g1=27993 g2=3129 #a=0 #t=212760 date=1548516889 time=5464 maxband=51 maxsize1=934 maxsize2=757
N=10 g1=27995 g2=881 #a=0 #t=21960 date=1548516452 time=241 maxband=52 maxsize1=150 maxsize2=177
N=10 g1=28004 g2=18537 #a=0 #t=9250 date=1548516606 time=339 maxband=52 maxsize1=215 maxsize2=186
N=10 g1=28005 g2=3129 #a=0 #t=212760 date=1548516962 time=4566 maxband=51 maxsize1=3709 maxsize2=2944
N=10 g1=28018 g2=13808 #a=0 #t=61920 date=1548516898 time=1273 maxband=52 maxsize1=864 maxsize2=560
N=10 g1=28035 g2=1053 #a=0 #t=74112 date=1548517166 time=986 maxband=62 maxsize1=173 maxsize2=344
N=10 g1=28050 g2=636 #a=0 #t=43440 date=1548517353 time=530 maxband=52 maxsize1=195 maxsize2=349
N=10 g1=28060 g2=785 #a=0 #t=21850 date=1548517621 time=493 maxband=50 maxsize1=1011 maxsize2=910
N=10 g1=28064 g2=3129 #a=0 #t=130320 date=1548517861 time=3162 maxband=51 maxsize1=495 maxsize2=984
N=10 g1=28068 g2=813 #a=0 #t=52080 date=1548517624 time=888 maxband=55 maxsize1=447 maxsize2=896
N=10 g1=28073 g2=3625 #a=0 #t=232920 date=1548517710 time=2907 maxband=51 maxsize1=481 maxsize2=400
N=10 g1=28074 g2=718 #a=0 #t=90720 date=1548517902 time=1486 maxband=52 maxsize1=309 maxsize2=310
N=10 g1=28098 g2=721 #a=0 #t=66240 date=1548518226 time=913 maxband=51 maxsize1=818 maxsize2=456
N=10 g1=28098 g2=789 #a=0 #t=60000 date=1548518259 time=1161 maxband=51 maxsize1=703 maxsize2=683
N=10 g1=28098 g2=1045 #a=0 #t=33600 date=1548518269 time=462 maxband=51 maxsize1=642 maxsize2=464
N=10 g1=28098 g2=1052 #a=0 #t=60000 date=1548518272 time=900 maxband=51 maxsize1=473 maxsize2=305
N=10 g1=28098 g2=1053 #a=0 #t=120960 date=1548518275 time=2933 maxband=51 maxsize1=733 maxsize2=1329
N=10 g1=28098 g2=1055 #a=0 #t=60000 date=1548518278 time=1269 maxband=51 maxsize1=874 maxsize2=751
N=10 g1=28098 g2=1056 #a=0 #t=67200 date=1548518278 time=818 maxband=51 maxsize1=440 maxsize2=448
N=10 g1=28133 g2=3129 #a=0 #t=130320 date=1548518913 time=2503 maxband=51 maxsize1=2585 maxsize2=1610
N=10 g1=28162 g2=3128 #a=0 #t=105408 date=1548519318 time=2216 maxband=56 maxsize1=466 maxsize2=955
N=10 g1=28178 g2=2528 #a=0 #t=37620 date=1548519257 time=473 maxband=52 maxsize1=274 maxsize2=551
N=10 g1=28264 g2=12954 #a=0 #t=96480 date=1548520349 time=1897 maxband=65 maxsize1=499 maxsize2=531
N=10 g1=28266 g2=12692 #a=0 #t=30120 date=1548520330 time=437 maxband=55 maxsize1=353 maxsize2=493
N=10 g1=28268 g2=787 #a=0 #t=14048 date=1548520378 time=379 maxband=50 maxsize1=333 maxsize2=386
N=10 g1=28296 g2=13828 #a=0 #t=51744 date=1548520797 time=841 maxband=58 maxsize1=428 maxsize2=351
N=10 g1=28298 g2=645 #a=0 #t=15600 date=1548520769 time=241 maxband=51 maxsize1=519 maxsize2=200
N=10 g1=28298 g2=721 #a=0 #t=21120 date=1548520800 time=328 maxband=51 maxsize1=492 maxsize2=201
N=10 g1=28298 g2=1052 #a=0 #t=15600 date=1548520847 time=272 maxband=51 maxsize1=448 maxsize2=223
N=10 g1=28298 g2=1055 #a=0 #t=15600 date=1548520848 time=342 maxband=51 maxsize1=527 maxsize2=302
N=10 g1=28323 g2=13883 #a=0 #t=25960 date=1548521180 time=302 maxband=60 maxsize1=91 maxsize2=115
N=10 g1=28334 g2=2686 #a=0 #t=11876 date=1548521249 time=135 maxband=57 maxsize1=144 maxsize2=215
N=10 g1=28358 g2=645 #a=0 #t=60000 date=1548521634 time=1266 maxband=51 maxsize1=489 maxsize2=424
N=10 g1=28358 g2=721 #a=0 #t=66240 date=1548521708 time=1240 maxband=51 maxsize1=432 maxsize2=393
N=10 g1=28358 g2=789 #a=0 #t=60000 date=1548521750 time=1758 maxband=51 maxsize1=613 maxsize2=1110
N=10 g1=28358 g2=1045 #a=0 #t=33600 date=1548521701 time=499 maxband=51 maxsize1=523 maxsize2=307
N=10 g1=28358 g2=1052 #a=0 #t=60000 date=1548521703 time=781 maxband=51 maxsize1=432 maxsize2=355
N=10 g1=28358 g2=1053 #a=0 #t=120960 date=1548521706 time=2684 maxband=51 maxsize1=496 maxsize2=386
N=10 g1=28358 g2=1056 #a=0 #t=67200 date=1548521709 time=865 maxband=51 maxsize1=479 maxsize2=470
N=10 g1=28360 g2=12978 #a=0 #t=92640 date=1548521704 time=820 maxband=54 maxsize1=109 maxsize2=219
N=10 g1=28483 g2=3126 #a=0 #t=45660 date=1548523477 time=981 maxband=50 maxsize1=1078 maxsize2=777
N=10 g1=28484 g2=3179 #a=0 #t=446400 date=1548523903 time=9554 maxband=51 maxsize1=1079 maxsize2=429
N=10 g1=28484 g2=4053 #a=0 #t=222840 date=1548523366 time=4621 maxband=51 maxsize1=889 maxsize2=336
N=10 g1=28484 g2=4065 #a=0 #t=324960 date=1548523407 time=4693 maxband=51 maxsize1=622 maxsize2=231
N=10 g1=28485 g2=1045 #a=0 #t=33600 date=1548523495 time=563 maxband=51 maxsize1=732 maxsize2=896
N=10 g1=28485 g2=1055 #a=0 #t=60000 date=1548523505 time=1408 maxband=51 maxsize1=753 maxsize2=363
N=10 g1=28485 g2=1056 #a=0 #t=67200 date=1548523506 time=1001 maxband=51 maxsize1=515 maxsize2=349
N=10 g1=28485 g2=3176 #a=0 #t=152640 date=1548523993 time=4789 maxband=51 maxsize1=678 maxsize2=941
N=10 g1=28488 g2=645 #a=0 #t=43264 date=1548523440 time=1195 maxband=51 maxsize1=494 maxsize2=340
N=10 g1=28488 g2=721 #a=0 #t=48320 date=1548523521 time=1266 maxband=51 maxsize1=636 maxsize2=331
N=10 g1=28488 g2=1045 #a=0 #t=18560 date=1548523561 time=356 maxband=51 maxsize1=504 maxsize2=207
N=10 g1=28488 g2=1052 #a=0 #t=43264 date=1548523563 time=823 maxband=51 maxsize1=460 maxsize2=207
N=10 g1=28488 g2=1056 #a=0 #t=37120 date=1548523569 time=682 maxband=51 maxsize1=476 maxsize2=267
N=10 g1=28488 g2=2541 #a=0 #t=76992 date=1548523421 time=1161 maxband=51 maxsize1=557 maxsize2=347
N=10 g1=28488 g2=2683 #a=0 #t=25872 date=1548523504 time=699 maxband=50 maxsize1=1540 maxsize2=1242
N=10 g1=28488 g2=2948 #a=0 #t=127872 date=1548523473 time=2283 maxband=51 maxsize1=429 maxsize2=278
N=10 g1=28488 g2=3177 #a=0 #t=116784 date=1548523981 time=2456 maxband=51 maxsize1=434 maxsize2=292
N=10 g1=28488 g2=3182 #a=0 #t=129792 date=1548524005 time=3338 maxband=51 maxsize1=603 maxsize2=404
N=10 g1=28488 g2=3346 #a=0 #t=64896 date=1548523685 time=1051 maxband=51 maxsize1=592 maxsize2=312
N=10 g1=28488 g2=3561 #a=0 #t=127872 date=1548523911 time=2410 maxband=51 maxsize1=1128 maxsize2=826
N=10 g1=28488 g2=3631 #a=0 #t=127872 date=1548523384 time=1368 maxband=51 maxsize1=413 maxsize2=227
N=10 g1=28488 g2=3632 #a=0 #t=72480 date=1548523386 time=1189 maxband=51 maxsize1=457 maxsize2=313
N=10 g1=28488 g2=4064 #a=0 #t=116784 date=1548523446 time=2270 maxband=51 maxsize1=683 maxsize2=420
N=10 g1=28488 g2=4065 #a=0 #t=129792 date=1548523449 time=2886 maxband=51 maxsize1=862 maxsize2=599
N=10 g1=28488 g2=5542 #a=0 #t=76992 date=1548524088 time=781 maxband=51 maxsize1=411 maxsize2=210
N=10 g1=28488 g2=5546 #a=0 #t=129792 date=1548524099 time=1882 maxband=51 maxsize1=581 maxsize2=259
N=10 g1=28488 g2=5556 #a=0 #t=262656 date=1548524139 time=6004 maxband=51 maxsize1=1298 maxsize2=436
N=10 g1=28488 g2=5561 #a=0 #t=129792 date=1548524154 time=2460 maxband=51 maxsize1=746 maxsize2=299
N=10 g1=28488 g2=12690 #a=0 #t=18864 date=1548523443 time=636 maxband=50 maxsize1=1584 maxsize2=1075
N=10 g1=28597 g2=15022 #a=0 #t=68040 date=1548525003 time=1057 maxband=54 maxsize1=287 maxsize2=121
N=10 g1=28612 g2=12691 #a=0 #t=30300 date=1548525149 time=460 maxband=50 maxsize1=167 maxsize2=332
N=10 g1=28659 g2=2935 #a=0 #t=85680 date=1548525726 time=1311 maxband=57 maxsize1=399 maxsize2=919
N=10 g1=28853 g2=643 #a=0 #t=52080 date=1548528124 time=1732 maxband=52 maxsize1=818 maxsize2=2521
N=10 g1=28906 g2=2494 #a=0 #t=26250 date=1548528840 time=382 maxband=64 maxsize1=194 maxsize2=292
N=10 g1=28908 g2=589 #a=0 #t=8780 date=1548528868 time=196 maxband=53 maxsize1=202 maxsize2=319
N=10 g1=28973 g2=189 #a=0 #t=8220 date=1548529653 time=350 maxband=56 maxsize1=798 maxsize2=697
N=10 g1=28990 g2=12957 #a=0 #t=55980 date=1548529924 time=1710 maxband=50 maxsize1=755 maxsize2=1424
N=10 g1=29005 g2=789 #a=0 #t=60000 date=1548530164 time=1157 maxband=51 maxsize1=1002 maxsize2=960
N=10 g1=29005 g2=1044 #a=0 #t=33600 date=1548530157 time=616 maxband=51 maxsize1=2287 maxsize2=706
N=10 g1=29005 g2=1052 #a=0 #t=60000 date=1548530161 time=700 maxband=51 maxsize1=503 maxsize2=383
N=10 g1=29005 g2=2948 #a=0 #t=152640 date=1548530100 time=1467 maxband=51 maxsize1=505 maxsize2=237
N=10 g1=29005 g2=3177 #a=0 #t=141480 date=1548530389 time=1546 maxband=51 maxsize1=526 maxsize2=280
N=10 g1=29005 g2=3179 #a=0 #t=284400 date=1548530398 time=5718 maxband=51 maxsize1=1355 maxsize2=2418
N=10 g1=29005 g2=3182 #a=0 #t=180000 date=1548530406 time=2360 maxband=51 maxsize1=1063 maxsize2=386
N=10 g1=29005 g2=3241 #a=0 #t=284400 date=1548530103 time=5592 maxband=51 maxsize1=786 maxsize2=451
N=10 g1=29005 g2=3242 #a=0 #t=90000 date=1548530105 time=2267 maxband=51 maxsize1=1325 maxsize2=362
N=10 g1=29005 g2=3346 #a=0 #t=90000 date=1548530286 time=1227 maxband=51 maxsize1=1113 maxsize2=537
N=10 g1=29005 g2=3494 #a=0 #t=198720 date=1548530430 time=2184 maxband=51 maxsize1=587 maxsize2=235
N=10 g1=29005 g2=3561 #a=0 #t=152640 date=1548530489 time=2093 maxband=51 maxsize1=414 maxsize2=202
N=10 g1=29005 g2=3625 #a=0 #t=152640 date=1548530068 time=2357 maxband=51 maxsize1=668 maxsize2=513
N=10 g1=29005 g2=3631 #a=0 #t=152640 date=1548530074 time=1190 maxband=51 maxsize1=433 maxsize2=208
N=10 g1=29005 g2=3632 #a=0 #t=99360 date=1548530075 time=1248 maxband=51 maxsize1=636 maxsize2=208
N=10 g1=29005 g2=4053 #a=0 #t=141480 date=1548530080 time=3434 maxband=51 maxsize1=2011 maxsize2=885
N=10 g1=29005 g2=5521 #a=0 #t=100800 date=1548530541 time=1623 maxband=51 maxsize1=1289 maxsize2=555
N=10 g1=29005 g2=5542 #a=0 #t=93840 date=1548530560 time=739 maxband=51 maxsize1=399 maxsize2=207
N=10 g1=29005 g2=5543 #a=0 #t=284400 date=1548530565 time=5358 maxband=51 maxsize1=1499 maxsize2=555
N=10 g1=29005 g2=5545 #a=0 #t=130320 date=1548530570 time=2334 maxband=51 maxsize1=774 maxsize2=266
N=10 g1=29005 g2=5546 #a=0 #t=180000 date=1548530572 time=2084 maxband=51 maxsize1=544 maxsize2=253
N=10 g1=29005 g2=5556 #a=0 #t=362880 date=1548530605 time=6912 maxband=51 maxsize1=1018 maxsize2=297
N=10 g1=29005 g2=5560 #a=0 #t=93840 date=1548530615 time=1388 maxband=51 maxsize1=920 maxsize2=332
N=10 g1=29005 g2=5561 #a=0 #t=180000 date=1548530618 time=2774 maxband=51 maxsize1=865 maxsize2=207
N=10 g1=29005 g2=5562 #a=0 #t=100800 date=1548530619 time=1320 maxband=51 maxsize1=857 maxsize2=224
N=10 g1=29007 g2=645 #a=0 #t=60000 date=1548530090 time=1759 maxband=51 maxsize1=992 maxsize2=15232
N=10 g1=29007 g2=721 #a=0 #t=66240 date=1548530147 time=1024 maxband=51 maxsize1=409 maxsize2=416
N=10 g1=29007 g2=789 #a=0 #t=60000 date=1548530179 time=1429 maxband=51 maxsize1=1136 maxsize2=687
N=10 g1=29007 g2=1052 #a=0 #t=60000 date=1548530200 time=807 maxband=51 maxsize1=419 maxsize2=223
N=10 g1=29007 g2=1053 #a=0 #t=120960 date=1548530203 time=2780 maxband=51 maxsize1=1197 maxsize2=1470
N=10 g1=29007 g2=1055 #a=0 #t=60000 date=1548530205 time=1184 maxband=51 maxsize1=466 maxsize2=264
N=10 g1=29007 g2=1056 #a=0 #t=67200 date=1548530206 time=1064 maxband=51 maxsize1=1463 maxsize2=1711
N=10 g1=29007 g2=2697 #a=0 #t=93840 date=1548530177 time=1550 maxband=51 maxsize1=866 maxsize2=476
N=10 g1=29007 g2=2948 #a=0 #t=152640 date=1548530144 time=1845 maxband=51 maxsize1=439 maxsize2=316
N=10 g1=29007 g2=3169 #a=0 #t=90000 date=1548530488 time=2476 maxband=51 maxsize1=893 maxsize2=830
N=10 g1=29007 g2=3177 #a=0 #t=141480 date=1548530499 time=2119 maxband=51 maxsize1=441 maxsize2=285
N=10 g1=29007 g2=3179 #a=0 #t=284400 date=1548530511 time=7418 maxband=51 maxsize1=1140 maxsize2=614
N=10 g1=29007 g2=3181 #a=0 #t=141480 date=1548530518 time=2570 maxband=51 maxsize1=471 maxsize2=314
N=10 g1=29007 g2=3182 #a=0 #t=180000 date=1548530520 time=2776 maxband=51 maxsize1=602 maxsize2=297
N=10 g1=29007 g2=3241 #a=0 #t=284400 date=1548530144 time=5308 maxband=51 maxsize1=759 maxsize2=512
N=10 g1=29007 g2=3242 #a=0 #t=90000 date=1548530146 time=1684 maxband=51 maxsize1=725 maxsize2=396
N=10 g1=29007 g2=3346 #a=0 #t=90000 date=1548530308 time=1195 maxband=51 maxsize1=541 maxsize2=265
N=10 g1=29007 g2=3561 #a=0 #t=152640 date=1548530480 time=2193 maxband=51 maxsize1=732 maxsize2=297
N=10 g1=29007 g2=3625 #a=0 #t=152640 date=1548530097 time=2448 maxband=51 maxsize1=514 maxsize2=288
N=10 g1=29007 g2=3631 #a=0 #t=152640 date=1548530103 time=1178 maxband=51 maxsize1=382 maxsize2=232
N=10 g1=29007 g2=3632 #a=0 #t=99360 date=1548530105 time=1321 maxband=51 maxsize1=532 maxsize2=340
N=10 g1=29007 g2=4053 #a=0 #t=141480 date=1548530123 time=4545 maxband=51 maxsize1=719 maxsize2=306
N=10 g1=29007 g2=4064 #a=0 #t=141480 date=1548530158 time=3016 maxband=51 maxsize1=507 maxsize2=461
N=10 g1=29007 g2=4065 #a=0 #t=180000 date=1548530162 time=4359 maxband=51 maxsize1=619 maxsize2=343
N=10 g1=29007 g2=5520 #a=0 #t=181440 date=1548530631 time=4612 maxband=51 maxsize1=729 maxsize2=298
N=10 g1=29007 g2=5521 #a=0 #t=100800 date=1548530633 time=1698 maxband=51 maxsize1=795 maxsize2=258
N=10 g1=29007 g2=5542 #a=0 #t=93840 date=1548530655 time=899 maxband=51 maxsize1=382 maxsize2=187
N=10 g1=29007 g2=5543 #a=0 #t=284400 date=1548530661 time=6449 maxband=51 maxsize1=668 maxsize2=267
N=10 g1=29007 g2=5545 #a=0 #t=130320 date=1548530667 time=2670 maxband=51 maxsize1=644 maxsize2=180
N=10 g1=29007 g2=5546 #a=0 #t=180000 date=1548530669 time=2507 maxband=51 maxsize1=521 maxsize2=221
N=10 g1=29007 g2=5556 #a=0 #t=362880 date=1548530708 time=8447 maxband=51 maxsize1=638 maxsize2=382
N=10 g1=29007 g2=5560 #a=0 #t=93840 date=1548530720 time=1733 maxband=51 maxsize1=625 maxsize2=192
N=10 g1=29007 g2=5561 #a=0 #t=180000 date=1548530724 time=3539 maxband=51 maxsize1=636 maxsize2=231
N=10 g1=29145 g2=12692 #a=0 #t=73920 date=1548531812 time=798 maxband=53 maxsize1=797 maxsize2=520
N=10 g1=29199 g2=5203 #a=0 #t=203904 date=1548532534 time=4708 maxband=51 maxsize1=1011 maxsize2=1085
N=10 g1=29199 g2=5563 #a=0 #t=256032 date=1548533711 time=6751 maxband=51 maxsize1=454 maxsize2=495
N=10 g1=29199 g2=16533 #a=0 #t=169776 date=1548532720 time=3268 maxband=70 maxsize1=355 maxsize2=512
N=10 g1=29199 g2=16698 #a=0 #t=476352 date=1548533325 time=10870 maxband=61 maxsize1=924 maxsize2=937
N=10 g1=29199 g2=23393 #a=0 #t=191520 date=1548532763 time=2192 maxband=55 maxsize1=108 maxsize2=166
N=10 g1=29200 g2=4065 #a=0 #t=61216 date=1548532578 time=3019 maxband=61 maxsize1=8046 maxsize2=5601
N=10 g1=29200 g2=8315 #a=0 #t=130920 date=1548532812 time=1678 maxband=56 maxsize1=80 maxsize2=69
N=10 g1=29200 g2=15015 #a=0 #t=46176 date=1548532695 time=1691 maxband=50 maxsize1=4971 maxsize2=4760
N=10 g1=29202 g2=5561 #a=0 #t=88704 date=1548534181 time=4503 maxband=58 maxsize1=2244 maxsize2=1556
N=10 g1=29202 g2=13051 #a=0 #t=135264 date=1548533109 time=5614 maxband=59 maxsize1=1492 maxsize2=2012
N=10 g1=29203 g2=3241 #a=0 #t=80352 date=1548532652 time=4913 maxband=72 maxsize1=1629 maxsize2=3118
N=10 g1=29203 g2=4546 #a=0 #t=95760 date=1548532704 time=2116 maxband=55 maxsize1=157 maxsize2=152
N=10 g1=29203 g2=5561 #a=0 #t=29664 date=1548533695 time=1542 maxband=59 maxsize1=1140 maxsize2=702
N=10 g1=29203 g2=12583 #a=0 #t=10640 date=1548532604 time=150 maxband=55 maxsize1=230 maxsize2=391
N=10 g1=29203 g2=16689 #a=0 #t=100008 date=1548533273 time=7672 maxband=52 maxsize1=2900 maxsize2=2864
N=10 g1=29206 g2=5544 #a=0 #t=144960 date=1548533292 time=1953 maxband=63 maxsize1=503 maxsize2=329
N=10 g1=29211 g2=3154 #a=0 #t=8064 date=1548532891 time=395 maxband=50 maxsize1=749 maxsize2=1190
N=10 g1=29211 g2=5543 #a=0 #t=13824 date=1548533066 time=786 maxband=50 maxsize1=1584 maxsize2=1271
N=10 g1=29212 g2=3473 #a=0 #t=16830 date=1548532926 time=275 maxband=55 maxsize1=134 maxsize2=199
N=10 g1=29222 g2=5227 #a=0 #t=313920 date=1548533112 time=2248 maxband=56 maxsize1=144 maxsize2=232
N=10 g1=29234 g2=15046 #a=0 #t=140544 date=1548533574 time=1512 maxband=51 maxsize1=470 maxsize2=254
N=10 g1=29240 g2=3242 #a=0 #t=12944 date=1548533512 time=257 maxband=58 maxsize1=684 maxsize2=457
N=10 g1=29240 g2=4053 #a=0 #t=35652 date=1548533499 time=869 maxband=58 maxsize1=769 maxsize2=706
N=10 g1=29243 g2=12975 #a=0 #t=76680 date=1548533654 time=837 maxband=51 maxsize1=315 maxsize2=615
N=10 g1=29247 g2=710 #a=0 #t=35568 date=1548533729 time=744 maxband=54 maxsize1=190 maxsize2=192
N=10 g1=29249 g2=5545 #a=0 #t=85680 date=1548534212 time=1367 maxband=58 maxsize1=340 maxsize2=294
N=10 g1=29252 g2=12975 #a=0 #t=125280 date=1548533908 time=853 maxband=51 maxsize1=95 maxsize2=94
N=10 g1=29266 g2=3631 #a=0 #t=64620 date=1548534180 time=1385 maxband=51 maxsize1=431 maxsize2=449
N=10 g1=29266 g2=4064 #a=0 #t=51480 date=1548534188 time=1772 maxband=51 maxsize1=1310 maxsize2=1283
N=10 g1=29266 g2=5203 #a=0 #t=250560 date=1548534138 time=4742 maxband=51 maxsize1=406 maxsize2=411
N=10 g1=29266 g2=5543 #a=0 #t=99360 date=1548535035 time=5466 maxband=51 maxsize1=3339 maxsize2=2574
N=10 g1=29266 g2=5546 #a=0 #t=46800 date=1548535040 time=949 maxband=51 maxsize1=634 maxsize2=450
N=10 g1=29266 g2=5563 #a=0 #t=313920 date=1548535103 time=6525 maxband=51 maxsize1=407 maxsize2=362
N=10 g1=29266 g2=8840 #a=0 #t=161280 date=1548534137 time=1511 maxband=61 maxsize1=352 maxsize2=311
N=10 g1=29266 g2=13035 #a=0 #t=59340 date=1548534359 time=2862 maxband=69 maxsize1=3153 maxsize2=2240
N=10 g1=29267 g2=3177 #a=0 #t=41004 date=1548534472 time=667 maxband=54 maxsize1=238 maxsize2=341
N=10 g1=29267 g2=3561 #a=0 #t=51984 date=1548534675 time=2011 maxband=51 maxsize1=1185 maxsize2=1713
N=10 g1=29267 g2=3631 #a=0 #t=51984 date=1548534186 time=1030 maxband=54 maxsize1=565 maxsize2=518
N=10 g1=29267 g2=5203 #a=0 #t=203904 date=1548534150 time=2941 maxband=51 maxsize1=403 maxsize2=313
N=10 g1=29267 g2=5204 #a=0 #t=256032 date=1548534154 time=3307 maxband=51 maxsize1=453 maxsize2=360
N=10 g1=29267 g2=5552 #a=0 #t=203904 date=1548534802 time=2974 maxband=51 maxsize1=697 maxsize2=432
N=10 g1=29267 g2=5563 #a=0 #t=256032 date=1548534824 time=4269 maxband=51 maxsize1=2553 maxsize2=1893
N=10 g1=29267 g2=5564 #a=0 #t=256032 date=1548534827 time=3496 maxband=51 maxsize1=668 maxsize2=758
N=10 g1=29267 g2=13035 #a=0 #t=52620 date=1548534331 time=2540 maxband=58 maxsize1=3237 maxsize2=2005
N=10 g1=29267 g2=13897 #a=0 #t=40260 date=1548534304 time=2335 maxband=70 maxsize1=2549 maxsize2=2230
N=10 g1=29267 g2=16540 #a=0 #t=49176 date=1548534324 time=2606 maxband=51 maxsize1=2314 maxsize2=2287
N=10 g1=29269 g2=3631 #a=0 #t=18288 date=1548534182 time=374 maxband=51 maxsize1=705 maxsize2=598
N=10 g1=29269 g2=5542 #a=0 #t=9696 date=1548534503 time=194 maxband=51 maxsize1=419 maxsize2=406
N=10 g1=29271 g2=3129 #a=0 #t=42120 date=1548534385 time=1401 maxband=58 maxsize1=1814 maxsize2=1166
N=10 g1=29274 g2=15063 #a=0 #t=233568 date=1548534852 time=6707 maxband=50 maxsize1=928 maxsize2=737
N=10 g1=29275 g2=2942 #a=0 #t=20256 date=1548534358 time=706 maxband=50 maxsize1=826 maxsize2=1609
N=10 g1=29275 g2=3550 #a=0 #t=24068 date=1548534624 time=671 maxband=51 maxsize1=566 maxsize2=813
N=10 g1=29275 g2=13007 #a=0 #t=58176 date=1548534439 time=1652 maxband=62 maxsize1=627 maxsize2=1117
N=10 g1=29276 g2=14249 #a=0 #t=127680 date=1548534497 time=570 maxband=55 maxsize1=65 maxsize2=66
N=10 g1=29291 g2=13813 #a=0 #t=12332 date=1548534810 time=271 maxband=52 maxsize1=291 maxsize2=224
N=10 g1=29301 g2=2598 #a=0 #t=26880 date=1548535030 time=384 maxband=55 maxsize1=238 maxsize2=274
N=10 g1=29301 g2=14249 #a=0 #t=134400 date=1548535053 time=303 maxband=55 maxsize1=65 maxsize2=62
N=10 g1=29321 g2=3226 #a=0 #t=71184 date=1548535361 time=918 maxband=50 maxsize1=255 maxsize2=442
N=10 g1=29336 g2=3243 #a=0 #t=58224 date=1548535576 time=898 maxband=63 maxsize1=199 maxsize2=358
N=10 g1=29357 g2=2570 #a=0 #t=7364 date=1548535851 time=84 maxband=54 maxsize1=176 maxsize2=347
N=10 g1=29376 g2=2598 #a=0 #t=26880 date=1548536115 time=343 maxband=52 maxsize1=223 maxsize2=179
N=10 g1=29387 g2=12689 #a=0 #t=3636 date=1548536255 time=109 maxband=61 maxsize1=193 maxsize2=268
N=10 g1=29387 g2=16519 #a=0 #t=75456 date=1548536276 time=1542 maxband=55 maxsize1=151 maxsize2=137
N=10 g1=29423 g2=3129 #a=0 #t=60216 date=1548536610 time=640 maxband=55 maxsize1=88 maxsize2=92
N=10 g1=29423 g2=16519 #a=0 #t=181104 date=1548536594 time=1396 maxband=55 maxsize1=64 maxsize2=70
N=10 g1=29438 g2=2540 #a=0 #t=28272 date=1548536775 time=533 maxband=78 maxsize1=442 maxsize2=376
N=10 g1=29507 g2=6337 #a=0 #t=4472 date=1548537591 time=317 maxband=52 maxsize1=726 maxsize2=722
N=10 g1=29507 g2=18223 #a=0 #t=35700 date=1548537528 time=1772 maxband=55 maxsize1=1655 maxsize2=2319
N=10 g1=29507 g2=27579 #a=0 #t=130112 date=1548538046 time=2847 maxband=51 maxsize1=282 maxsize2=410
N=10 g1=29509 g2=6609 #a=0 #t=7840 date=1548537475 time=224 maxband=52 maxsize1=483 maxsize2=541
N=10 g1=29509 g2=26970 #a=0 #t=45760 date=1548537544 time=1002 maxband=58 maxsize1=1049 maxsize2=802
N=10 g1=29511 g2=12975 #a=0 #t=18888 date=1548537503 time=434 maxband=58 maxsize1=474 maxsize2=955
N=10 g1=29525 g2=16551 #a=0 #t=99144 date=1548537618 time=2711 maxband=54 maxsize1=834 maxsize2=881
N=10 g1=29530 g2=5811 #a=0 #t=278208 date=1548538303 time=5369 maxband=60 maxsize1=293 maxsize2=401
N=10 g1=29530 g2=16691 #a=0 #t=137880 date=1548538041 time=3263 maxband=57 maxsize1=2908 maxsize2=2401
N=10 g1=29530 g2=16698 #a=0 #t=441072 date=1548538078 time=8390 maxband=50 maxsize1=1041 maxsize2=2874
N=10 g1=29531 g2=12998 #a=0 #t=32622 date=1548537737 time=681 maxband=66 maxsize1=358 maxsize2=985
N=10 g1=29531 g2=15481 #a=0 #t=219688 date=1548537975 time=5139 maxband=56 maxsize1=841 maxsize2=1186
N=10 g1=29534 g2=4346 #a=0 #t=11022 date=1548537787 time=300 maxband=58 maxsize1=500 maxsize2=389
N=10 g1=29535 g2=14233 #a=0 #t=24960 date=1548537706 time=368 maxband=58 maxsize1=284 maxsize2=361
N=10 g1=29537 g2=16519 #a=0 #t=249600 date=1548537724 time=4567 maxband=60 maxsize1=234 maxsize2=177
N=10 g1=29539 g2=1303 #a=0 #t=13056 date=1548537766 time=739 maxband=52 maxsize1=610 maxsize2=920
N=10 g1=29539 g2=5546 #a=0 #t=31380 date=1548538287 time=986 maxband=54 maxsize1=1878 maxsize2=1501
N=10 g1=29539 g2=13045 #a=0 #t=72696 date=1548537815 time=1350 maxband=52 maxsize1=414 maxsize2=408
N=10 g1=29541 g2=15573 #a=0 #t=240840 date=1548538057 time=3885 maxband=57 maxsize1=946 maxsize2=2471
N=10 g1=29543 g2=16690 #a=0 #t=196928 date=1548538160 time=5555 maxband=54 maxsize1=1240 maxsize2=1471
N=10 g1=29554 g2=12986 #a=0 #t=32088 date=1548538153 time=432 maxband=57 maxsize1=150 maxsize2=129
N=10 g1=29558 g2=3225 #a=0 #t=128256 date=1548538172 time=3926 maxband=52 maxsize1=918 maxsize2=1001
N=10 g1=29560 g2=5204 #a=0 #t=316224 date=1548538176 time=2536 maxband=51 maxsize1=498 maxsize2=283
N=10 g1=29560 g2=5205 #a=0 #t=316224 date=1548538178 time=1814 maxband=51 maxsize1=450 maxsize2=306
N=10 g1=29561 g2=15013 #a=0 #t=19152 date=1548538244 time=669 maxband=60 maxsize1=621 maxsize2=1046
N=10 g1=29575 g2=3147 #a=0 #t=102744 date=1548538851 time=3237 maxband=51 maxsize1=1826 maxsize2=1709
N=10 g1=29575 g2=15023 #a=0 #t=96898 date=1548538608 time=1925 maxband=50 maxsize1=1752 maxsize2=1634
N=10 g1=29575 g2=16730 #a=0 #t=303552 date=1548539676 time=8299 maxband=51 maxsize1=467 maxsize2=1995
N=10 g1=29576 g2=5199 #a=0 #t=75696 date=1548538526 time=1261 maxband=79 maxsize1=440 maxsize2=570
N=10 g1=29577 g2=13286 #a=0 #t=20256 date=1548538440 time=600 maxband=55 maxsize1=405 maxsize2=391
N=10 g1=29582 g2=16945 #a=0 #t=40572 date=1548538801 time=1682 maxband=74 maxsize1=4476 maxsize2=3674
N=10 g1=29583 g2=3637 #a=0 #t=78402 date=1548538516 time=2199 maxband=51 maxsize1=1751 maxsize2=853
N=10 g1=29583 g2=15571 #a=0 #t=114852 date=1548538807 time=3141 maxband=59 maxsize1=1282 maxsize2=2364
N=10 g1=29583 g2=16609 #a=0 #t=89832 date=1548538663 time=1685 maxband=57 maxsize1=469 maxsize2=720
N=10 g1=29584 g2=3245 #a=0 #t=75744 date=1548538524 time=1293 maxband=60 maxsize1=596 maxsize2=1617
N=10 g1=29585 g2=16520 #a=0 #t=78090 date=1548538551 time=3143 maxband=52 maxsize1=1661 maxsize2=4690
N=10 g1=29585 g2=16689 #a=0 #t=55312 date=1548538735 time=2636 maxband=51 maxsize1=2043 maxsize2=1053
N=10 g1=29588 g2=12981 #a=0 #t=61040 date=1548538697 time=1826 maxband=54 maxsize1=1277 maxsize2=1335
N=10 g1=29591 g2=1545 #a=0 #t=37056 date=1548538771 time=633 maxband=52 maxsize1=314 maxsize2=377
N=10 g1=29592 g2=16525 #a=0 #t=212784 date=1548538769 time=4332 maxband=61 maxsize1=1328 maxsize2=1591
N=10 g1=29593 g2=3015 #a=0 #t=74496 date=1548538848 time=2839 maxband=57 maxsize1=367 maxsize2=1027
N=10 g1=29594 g2=12974 #a=0 #t=22152 date=1548538759 time=209 maxband=57 maxsize1=297 maxsize2=730
N=10 g1=29609 g2=1043 #a=0 #t=9160 date=1548539094 time=107 maxband=63 maxsize1=221 maxsize2=275
N=10 g1=29617 g2=12730 #a=0 #t=26736 date=1548539173 time=559 maxband=50 maxsize1=386 maxsize2=324
N=10 g1=29617 g2=15011 #a=0 #t=88632 date=1548539243 time=2441 maxband=50 maxsize1=509 maxsize2=1012
N=10 g1=29617 g2=15012 #a=0 #t=94416 date=1548539246 time=2524 maxband=62 maxsize1=803 maxsize2=618
N=10 g1=29617 g2=15015 #a=0 #t=57372 date=1548539252 time=1965 maxband=50 maxsize1=393 maxsize2=648
N=10 g1=29649 g2=3581 #a=0 #t=41592 date=1548539659 time=737 maxband=50 maxsize1=237 maxsize2=228
N=10 g1=29649 g2=15023 #a=0 #t=38950 date=1548539523 time=979 maxband=54 maxsize1=927 maxsize2=748
N=10 g1=29654 g2=3249 #a=0 #t=28800 date=1548539573 time=416 maxband=60 maxsize1=638 maxsize2=503
N=10 g1=29654 g2=4177 #a=0 #t=28800 date=1548539680 time=667 maxband=60 maxsize1=958 maxsize2=709
N=10 g1=29654 g2=5543 #a=0 #t=123408 date=1548540741 time=4708 maxband=66 maxsize1=1653 maxsize2=1238
N=10 g1=29654 g2=5562 #a=0 #t=11520 date=1548540816 time=436 maxband=60 maxsize1=579 maxsize2=379
N=10 g1=29654 g2=15993 #a=0 #t=274356 date=1548540367 time=4613 maxband=51 maxsize1=268 maxsize2=292
N=10 g1=29655 g2=3373 #a=0 #t=28944 date=1548539908 time=443 maxband=50 maxsize1=272 maxsize2=246
N=10 g1=29656 g2=1385 #a=0 #t=2112 date=1548539640 time=510 maxband=81 maxsize1=1341 maxsize2=934
N=10 g1=29663 g2=1101 #a=0 #t=15508 date=1548539738 time=725 maxband=54 maxsize1=3388 maxsize2=1212
N=10 g1=29663 g2=3181 #a=0 #t=39404 date=1548539846 time=1090 maxband=52 maxsize1=1442 maxsize2=1905
N=10 g1=29663 g2=16538 #a=0 #t=53010 date=1548539700 time=2730 maxband=54 maxsize1=3554 maxsize2=2986
N=10 g1=29664 g2=17081 #a=0 #t=102536 date=1548540103 time=2218 maxband=58 maxsize1=324 maxsize2=230
N=10 g1=29665 g2=4029 #a=0 #t=50196 date=1548539648 time=782 maxband=60 maxsize1=257 maxsize2=565
N=10 g1=29665 g2=19973 #a=0 #t=97512 date=1548539858 time=1482 maxband=51 maxsize1=192 maxsize2=1036
N=10 g1=29666 g2=3044 #a=0 #t=96284 date=1548539856 time=1592 maxband=50 maxsize1=229 maxsize2=300
N=10 g1=29666 g2=12730 #a=0 #t=22456 date=1548539711 time=568 maxband=50 maxsize1=1728 maxsize2=2094
N=10 g1=29666 g2=15011 #a=0 #t=75692 date=1548539785 time=3659 maxband=50 maxsize1=9090 maxsize2=9272
N=10 g1=29666 g2=15015 #a=0 #t=46176 date=1548539796 time=1971 maxband=50 maxsize1=3499 maxsize2=4536
N=10 g1=29666 g2=15023 #a=0 #t=100296 date=1548539814 time=3691 maxband=54 maxsize1=1664 maxsize2=4204
N=10 g1=29666 g2=16538 #a=0 #t=100296 date=1548539776 time=3901 maxband=54 maxsize1=2540 maxsize2=3660
N=10 g1=29666 g2=16589 #a=0 #t=178224 date=1548539890 time=3112 maxband=52 maxsize1=436 maxsize2=356
N=10 g1=29667 g2=16632 #a=0 #t=136944 date=1548539907 time=1610 maxband=58 maxsize1=376 maxsize2=431
N=10 g1=29668 g2=15023 #a=0 #t=137070 date=1548539886 time=4441 maxband=54 maxsize1=1729 maxsize2=1341
N=10 g1=29668 g2=16538 #a=0 #t=137070 date=1548539761 time=3288 maxband=54 maxsize1=1167 maxsize2=852
N=10 g1=29669 g2=12978 #a=0 #t=26798 date=1548539795 time=346 maxband=58 maxsize1=343 maxsize2=580
N=10 g1=29671 g2=1507 #a=0 #t=5016 date=1548539957 time=187 maxband=73 maxsize1=473 maxsize2=460
N=10 g1=29672 g2=15023 #a=0 #t=137070 date=1548539981 time=3827 maxband=54 maxsize1=1506 maxsize2=1517
N=10 g1=29672 g2=16551 #a=0 #t=249600 date=1548539941 time=5880 maxband=54 maxsize1=800 maxsize2=846
N=10 g1=29673 g2=5560 #a=0 #t=13000 date=1548540306 time=606 maxband=60 maxsize1=1548 maxsize2=1228
N=10 g1=29679 g2=15476 #a=0 #t=203040 date=1548540032 time=2015 maxband=57 maxsize1=212 maxsize2=228
N=10 g1=29683 g2=2948 #a=0 #t=90552 date=1548540140 time=2355 maxband=50 maxsize1=1412 maxsize2=2358
N=10 g1=29683 g2=12974 #a=0 #t=74380 date=1548540186 time=2156 maxband=58 maxsize1=1453 maxsize2=6022
N=10 g1=29685 g2=898 #a=0 #t=6044 date=1548540106 time=201 maxband=79 maxsize1=370 maxsize2=305
N=10 g1=29699 g2=3241 #a=0 #t=375696 date=1548540381 time=5326 maxband=51 maxsize1=379 maxsize2=463
N=10 g1=29708 g2=3077 #a=0 #t=291600 date=1548540743 time=2330 maxband=51 maxsize1=112 maxsize2=147
N=10 g1=29708 g2=15502 #a=0 #t=306000 date=1548540818 time=2037 maxband=51 maxsize1=139 maxsize2=159
N=10 g1=29720 g2=1102 #a=0 #t=19200 date=1548541331 time=381 maxband=60 maxsize1=458 maxsize2=524
N=10 g1=29720 g2=1329 #a=0 #t=47040 date=1548541052 time=695 maxband=51 maxsize1=197 maxsize2=249
N=10 g1=29720 g2=2709 #a=0 #t=56160 date=1548541062 time=1969 maxband=52 maxsize1=5161 maxsize2=4042
N=10 g1=29720 g2=3249 #a=0 #t=89856 date=1548541094 time=2110 maxband=60 maxsize1=756 maxsize2=646
N=10 g1=29720 g2=4177 #a=0 #t=89856 date=1548541349 time=2377 maxband=60 maxsize1=1973 maxsize2=1225
N=10 g1=29720 g2=5258 #a=0 #t=734976 date=1548541346 time=11888 maxband=51 maxsize1=309 maxsize2=414
N=10 g1=29720 g2=5543 #a=0 #t=316800 date=1548542622 time=10737 maxband=54 maxsize1=5030 maxsize2=2936
N=10 g1=29720 g2=13813 #a=0 #t=24240 date=1548540987 time=629 maxband=51 maxsize1=890 maxsize2=992
N=10 g1=29720 g2=15475 #a=0 #t=412800 date=1548541339 time=11548 maxband=63 maxsize1=1533 maxsize2=2129
N=10 g1=29721 g2=3249 #a=0 #t=27648 date=1548540976 time=445 maxband=60 maxsize1=382 maxsize2=306
N=10 g1=29721 g2=3474 #a=0 #t=29952 date=1548541445 time=665 maxband=60 maxsize1=477 maxsize2=250
N=10 g1=29721 g2=4177 #a=0 #t=27648 date=1548541233 time=865 maxband=60 maxsize1=467 maxsize2=675
N=10 g1=29721 g2=16690 #a=0 #t=275328 date=1548541759 time=13472 maxband=58 maxsize1=2699 maxsize2=2004
N=10 g1=29722 g2=12583 #a=0 #t=14000 date=1548540955 time=217 maxband=55 maxsize1=179 maxsize2=347
N=10 g1=29723 g2=16702 #a=0 #t=374328 date=1548541874 time=11506 maxband=50 maxsize1=426 maxsize2=386
N=10 g1=29725 g2=15065 #a=0 #t=192816 date=1548541239 time=3130 maxband=52 maxsize1=312 maxsize2=427
N=10 g1=29727 g2=13897 #a=0 #t=36168 date=1548541188 time=2970 maxband=63 maxsize1=3277 maxsize2=3877
N=10 g1=29727 g2=15023 #a=0 #t=96898 date=1548541225 time=5532 maxband=52 maxsize1=5195 maxsize2=14704
N=10 g1=29727 g2=15479 #a=0 #t=240840 date=1548541292 time=5495 maxband=52 maxsize1=399 maxsize2=1216
N=10 g1=29727 g2=17102 #a=0 #t=267432 date=1548542146 time=5959 maxband=52 maxsize1=250 maxsize2=237
N=10 g1=29728 g2=3157 #a=0 #t=206400 date=1548541994 time=3713 maxband=52 maxsize1=271 maxsize2=418
N=10 g1=29728 g2=4356 #a=0 #t=77904 date=1548542475 time=3177 maxband=54 maxsize1=401 maxsize2=342
N=10 g1=29729 g2=3205 #a=0 #t=234000 date=1548541111 time=3394 maxband=51 maxsize1=250 maxsize2=412
N=10 g1=29729 g2=4117 #a=0 #t=69072 date=1548541229 time=2425 maxband=51 maxsize1=1014 maxsize2=1365
N=10 g1=29729 g2=13286 #a=0 #t=40640 date=1548541160 time=767 maxband=55 maxsize1=501 maxsize2=642
N=10 g1=29729 g2=13958 #a=0 #t=176400 date=1548541476 time=2273 maxband=51 maxsize1=199 maxsize2=200
N=10 g1=29729 g2=14901 #a=0 #t=239040 date=1548541152 time=2085 maxband=51 maxsize1=384 maxsize2=176
N=10 g1=29729 g2=15957 #a=0 #t=297360 date=1548542256 time=4067 maxband=52 maxsize1=118 maxsize2=151
N=10 g1=29748 g2=13816 #a=0 #t=40862 date=1548541792 time=612 maxband=57 maxsize1=190 maxsize2=276
N=10 g1=29754 g2=13287 #a=0 #t=15500 date=1548541984 time=1118 maxband=58 maxsize1=1964 maxsize2=6747
N=10 g1=29756 g2=1290 #a=0 #t=32600 date=1548542019 time=791 maxband=56 maxsize1=440 maxsize2=239
N=10 g1=29756 g2=3149 #a=0 #t=25224 date=1548542122 time=475 maxband=50 maxsize1=503 maxsize2=782
N=10 g1=29757 g2=16524 #a=0 #t=241920 date=1548542172 time=11899 maxband=54 maxsize1=1529 maxsize2=2123
N=10 g1=29758 g2=3637 #a=0 #t=187572 date=1548542060 time=3211 maxband=51 maxsize1=329 maxsize2=363
N=10 g1=29758 g2=4176 #a=0 #t=70890 date=1548542245 time=1239 maxband=70 maxsize1=515 maxsize2=789
N=10 g1=29758 g2=15956 #a=0 #t=143982 date=1548542779 time=2815 maxband=51 maxsize1=198 maxsize2=537
N=10 g1=29759 g2=14899 #a=0 #t=117402 date=1548542082 time=1996 maxband=51 maxsize1=460 maxsize2=532
N=10 g1=29760 g2=13099 #a=0 #t=156816 date=1548542502 time=3678 maxband=51 maxsize1=658 maxsize2=1327
N=10 g1=29760 g2=16691 #a=0 #t=187944 date=1548542663 time=6037 maxband=50 maxsize1=1745 maxsize2=1469
N=10 g1=29760 g2=21741 #a=0 #t=143538 date=1548542325 time=1858 maxband=52 maxsize1=168 maxsize2=234
N=10 g1=29761 g2=1507 #a=0 #t=2112 date=1548542275 time=125 maxband=73 maxsize1=555 maxsize2=948
N=10 g1=29761 g2=3181 #a=0 #t=43176 date=1548542558 time=3526 maxband=52 maxsize1=6667 maxsize2=7030
N=10 g1=29762 g2=4345 #a=0 #t=6001 date=1548542272 time=389 maxband=70 maxsize1=1702 maxsize2=1922
N=10 g1=29763 g2=2803 #a=0 #t=7992 date=1548542162 time=747 maxband=67 maxsize1=1277 maxsize2=933
N=10 g1=29763 g2=5549 #a=0 #t=326160 date=1548542932 time=4579 maxband=52 maxsize1=595 maxsize2=626
N=10 g1=29763 g2=15044 #a=0 #t=128814 date=1548542406 time=2662 maxband=51 maxsize1=418 maxsize2=442
N=10 g1=29763 g2=23035 #a=0 #t=15858 date=1548542354 time=804 maxband=51 maxsize1=1141 maxsize2=946
N=10 g1=29764 g2=3015 #a=0 #t=65448 date=1548542264 time=1325 maxband=51 maxsize1=640 maxsize2=7168
N=10 g1=29764 g2=16849 #a=0 #t=72224 date=1548542266 time=2358 maxband=56 maxsize1=1836 maxsize2=1023
N=10 g1=29765 g2=5218 #a=0 #t=94914 date=1548542290 time=1777 maxband=51 maxsize1=256 maxsize2=379
N=10 g1=29766 g2=13037 #a=0 #t=50584 date=1548542510 time=2389 maxband=52 maxsize1=428 maxsize2=381
N=10 g1=29769 g2=2685 #a=0 #t=22800 date=1548542402 time=724 maxband=51 maxsize1=762 maxsize2=760
N=10 g1=29770 g2=3495 #a=0 #t=31680 date=1548543212 time=738 maxband=52 maxsize1=954 maxsize2=808
N=10 g1=29770 g2=3632 #a=0 #t=72480 date=1548542464 time=2573 maxband=51 maxsize1=1241 maxsize2=2340
N=10 g1=29770 g2=5203 #a=0 #t=516096 date=1548542427 time=10243 maxband=51 maxsize1=582 maxsize2=661
N=10 g1=29770 g2=5204 #a=0 #t=561024 date=1548542436 time=9618 maxband=51 maxsize1=396 maxsize2=402
N=10 g1=29770 g2=5521 #a=0 #t=55680 date=1548543799 time=2036 maxband=51 maxsize1=2991 maxsize2=2311
N=10 g1=29770 g2=5563 #a=0 #t=561024 date=1548543975 time=11819 maxband=51 maxsize1=428 maxsize2=844
N=10 g1=29770 g2=12702 #a=0 #t=116448 date=1548542486 time=3051 maxband=50 maxsize1=2231 maxsize2=1949
N=10 g1=29770 g2=12715 #a=0 #t=116448 date=1548542507 time=2663 maxband=53 maxsize1=684 maxsize2=583
N=10 g1=29770 g2=16573 #a=0 #t=265920 date=1548543201 time=10181 maxband=60 maxsize1=1132 maxsize2=755
N=10 g1=29770 g2=18200 #a=0 #t=190848 date=1548542625 time=10213 maxband=58 maxsize1=2280 maxsize2=1452
N=10 g1=29771 g2=4067 #a=0 #t=234000 date=1548542531 time=6462 maxband=75 maxsize1=406 maxsize2=1129
N=10 g1=29772 g2=23918 #a=0 #t=561024 date=1548542791 time=3054 maxband=50 maxsize1=78 maxsize2=109
N=10 g1=29774 g2=12460 #a=0 #t=21024 date=1548542494 time=495 maxband=57 maxsize1=651 maxsize2=889
N=10 g1=29776 g2=3245 #a=0 #t=274080 date=1548542704 time=4854 maxband=50 maxsize1=317 maxsize2=437
N=10 g1=29779 g2=3482 #a=0 #t=105570 date=1548543935 time=6045 maxband=60 maxsize1=1602 maxsize2=2272
N=10 g1=29779 g2=5212 #a=0 #t=799488 date=1548542896 time=18423 maxband=62 maxsize1=421 maxsize2=438
N=10 g1=29779 g2=13287 #a=0 #t=140760 date=1548542786 time=4036 maxband=52 maxsize1=972 maxsize2=769
N=10 g1=29779 g2=17438 #a=0 #t=664920 date=1548544334 time=12503 maxband=51 maxsize1=175 maxsize2=165
N=10 g1=29780 g2=3625 #a=0 #t=199152 date=1548542783 time=6284 maxband=50 maxsize1=1441 maxsize2=1697
N=10 g1=29780 g2=13005 #a=0 #t=158544 date=1548543087 time=7644 maxband=58 maxsize1=2020 maxsize2=3408
N=10 g1=29780 g2=13051 #a=0 #t=179088 date=1548543250 time=5153 maxband=50 maxsize1=1408 maxsize2=1214
N=10 g1=29780 g2=16538 #a=0 #t=250308 date=1548542972 time=8657 maxband=52 maxsize1=1754 maxsize2=1468
N=10 g1=29781 g2=2950 #a=0 #t=58224 date=1548542935 time=3048 maxband=63 maxsize1=2470 maxsize2=2299
N=10 g1=29781 g2=3012 #a=0 #t=174384 date=1548543077 time=7577 maxband=54 maxsize1=1104 maxsize2=4755
N=10 g1=29781 g2=3156 #a=0 #t=187584 date=1548543741 time=6656 maxband=58 maxsize1=965 maxsize2=712
N=10 g1=29781 g2=3270 #a=0 #t=223200 date=1548543093 time=6251 maxband=51 maxsize1=556 maxsize2=475
N=10 g1=29782 g2=3179 #a=0 #t=146016 date=1548543197 time=5386 maxband=57 maxsize1=3785 maxsize2=5110
N=10 g1=29782 g2=3346 #a=0 #t=41072 date=1548543216 time=1119 maxband=54 maxsize1=462 maxsize2=941
N=10 g1=29782 g2=15013 #a=0 #t=34376 date=1548542929 time=2637 maxband=60 maxsize1=4386 maxsize2=6083
N=10 g1=29782 g2=16689 #a=0 #t=104964 date=1548543571 time=8614 maxband=52 maxsize1=20238 maxsize2=20192
N=10 g1=29783 g2=15012 #a=0 #t=206400 date=1548543238 time=8936 maxband=50 maxsize1=18015 maxsize2=8938
N=10 g1=29790 g2=3169 #a=0 #t=162480 date=1548543858 time=4290 maxband=50 maxsize1=1096 maxsize2=1666
N=10 g1=29790 g2=5520 #a=0 #t=325440 date=1548544321 time=8718 maxband=61 maxsize1=560 maxsize2=719
N=10 g1=29790 g2=12692 #a=0 #t=86400 date=1548543290 time=3107 maxband=57 maxsize1=3999 maxsize2=2270
N=10 g1=29791 g2=2698 #a=0 #t=81216 date=1548543376 time=1525 maxband=57 maxsize1=471 maxsize2=907
N=10 g1=29806 g2=12951 #a=0 #t=25696 date=1548544023 time=1462 maxband=50 maxsize1=1195 maxsize2=4729
N=10 g1=29806 g2=13834 #a=0 #t=19952 date=1548544008 time=313 maxband=51 maxsize1=809 maxsize2=832
N=10 g1=29811 g2=15023 #a=0 #t=96898 date=1548544231 time=2265 maxband=52 maxsize1=428 maxsize2=446
N=10 g1=29815 g2=3181 #a=0 #t=187164 date=1548544597 time=2509 maxband=60 maxsize1=875 maxsize2=388
N=10 g1=29820 g2=3139 #a=0 #t=130560 date=1548544607 time=1696 maxband=52 maxsize1=195 maxsize2=283
N=10 g1=29826 g2=3626 #a=0 #t=38208 date=1548544528 time=1099 maxband=54 maxsize1=229 maxsize2=338
N=10 g1=29843 g2=2683 #a=0 #t=25872 date=1548545069 time=1882 maxband=50 maxsize1=7315 maxsize2=7425
N=10 g1=29843 g2=3561 #a=0 #t=127872 date=1548545736 time=3861 maxband=53 maxsize1=1085 maxsize2=1291
N=10 g1=29843 g2=5719 #a=0 #t=162240 date=1548545246 time=8043 maxband=54 maxsize1=633 maxsize2=819
N=10 g1=29843 g2=13817 #a=0 #t=51744 date=1548545027 time=4380 maxband=50 maxsize1=8810 maxsize2=7880
N=10 g1=29843 g2=16849 #a=0 #t=215184 date=1548544997 time=5848 maxband=100 maxsize1=848 maxsize2=807
N=10 g1=29844 g2=5204 #a=0 #t=313920 date=1548544931 time=5483 maxband=51 maxsize1=378 maxsize2=319
N=10 g1=29844 g2=5552 #a=0 #t=250560 date=1548545815 time=5338 maxband=51 maxsize1=402 maxsize2=305
N=10 g1=29844 g2=5564 #a=0 #t=313920 date=1548545861 time=5982 maxband=51 maxsize1=394 maxsize2=314
N=10 g1=29845 g2=3558 #a=0 #t=37464 date=1548545283 time=1773 maxband=50 maxsize1=1296 maxsize2=1489
N=10 g1=29845 g2=12713 #a=0 #t=26264 date=1548545002 time=1301 maxband=51 maxsize1=1597 maxsize2=1010
N=10 g1=29845 g2=12975 #a=0 #t=57816 date=1548545077 time=994 maxband=51 maxsize1=253 maxsize2=517
N=10 g1=29845 g2=13344 #a=0 #t=36396 date=1548544973 time=1080 maxband=58 maxsize1=595 maxsize2=733
N=10 g1=29845 g2=14899 #a=0 #t=102444 date=1548544945 time=1680 maxband=51 maxsize1=210 maxsize2=312
N=10 g1=29845 g2=15044 #a=0 #t=112452 date=1548545091 time=1873 maxband=51 maxsize1=156 maxsize2=210
N=10 g1=29858 g2=3022 #a=0 #t=286056 date=1548545386 time=5220 maxband=52 maxsize1=594 maxsize2=710
N=10 g1=29859 g2=15024 #a=0 #t=101328 date=1548545409 time=2576 maxband=60 maxsize1=404 maxsize2=744
N=10 g1=29859 g2=16689 #a=0 #t=117456 date=1548545758 time=5603 maxband=52 maxsize1=883 maxsize2=1254
N=10 g1=29860 g2=3174 #a=0 #t=27540 date=1548545501 time=777 maxband=51 maxsize1=220 maxsize2=1285
N=10 g1=29860 g2=3225 #a=0 #t=50558 date=1548545260 time=1731 maxband=57 maxsize1=1318 maxsize2=1672
N=10 g1=29875 g2=3558 #a=0 #t=127872 date=1548546521 time=3751 maxband=58 maxsize1=2021 maxsize2=1781
N=10 g1=29875 g2=5581 #a=0 #t=449280 date=1548547135 time=6138 maxband=54 maxsize1=232 maxsize2=239
N=10 g1=29875 g2=15022 #a=0 #t=115416 date=1548545849 time=2577 maxband=50 maxsize1=726 maxsize2=1178
N=10 g1=29877 g2=5564 #a=0 #t=561024 date=1548546803 time=6829 maxband=51 maxsize1=569 maxsize2=535
N=10 g1=29879 g2=3170 #a=0 #t=211680 date=1548545972 time=1791 maxband=50 maxsize1=289 maxsize2=318
N=10 g1=29916 g2=2442 #a=0 #t=13320 date=1548546444 time=506 maxband=70 maxsize1=666 maxsize2=1080
N=10 g1=29947 g2=787 #a=0 #t=56400 date=1548547196 time=1023 maxband=50 maxsize1=181 maxsize2=590
N=10 g1=29999 g2=21722 #a=0 #t=17980 date=1548548004 time=851 maxband=56 maxsize1=764 maxsize2=843
N=10 g1=30018 g2=5543 #a=0 #t=34272 date=1548548514 time=1576 maxband=54 maxsize1=5561 maxsize2=1764
N=10 g1=30018 g2=16747 #a=0 #t=98928 date=1548548433 time=2091 maxband=59 maxsize1=1092 maxsize2=2382
N=10 g1=30019 g2=12953 #a=0 #t=8124 date=1548548275 time=257 maxband=54 maxsize1=681 maxsize2=1006
N=10 g1=30019 g2=15475 #a=0 #t=106704 date=1548548322 time=2747 maxband=60 maxsize1=795 maxsize2=2410
N=10 g1=30021 g2=3558 #a=0 #t=20300 date=1548548440 time=764 maxband=50 maxsize1=1762 maxsize2=2793
N=10 g1=30022 g2=16690 #a=0 #t=196928 date=1548548710 time=6973 maxband=73 maxsize1=3389 maxsize2=3263
N=10 g1=30022 g2=21745 #a=0 #t=267432 date=1548548453 time=4019 maxband=55 maxsize1=263 maxsize2=298
N=10 g1=30023 g2=2688 #a=0 #t=18372 date=1548548352 time=399 maxband=53 maxsize1=430 maxsize2=801
N=10 g1=30023 g2=2709 #a=0 #t=14892 date=1548548359 time=681 maxband=52 maxsize1=888 maxsize2=1844
N=10 g1=30023 g2=3325 #a=0 #t=109464 date=1548548545 time=2844 maxband=52 maxsize1=237 maxsize2=320
N=10 g1=30023 g2=15564 #a=0 #t=483792 date=1548548696 time=7423 maxband=57 maxsize1=164 maxsize2=354
N=10 g1=30024 g2=12973 #a=0 #t=35616 date=1548548354 time=1452 maxband=50 maxsize1=1282 maxsize2=2163
N=10 g1=30025 g2=13278 #a=0 #t=75040 date=1548548356 time=1165 maxband=51 maxsize1=272 maxsize2=186
N=10 g1=30026 g2=4059 #a=0 #t=109464 date=1548548374 time=4632 maxband=69 maxsize1=2056 maxsize2=3106
N=10 g1=30026 g2=16702 #a=0 #t=90876 date=1548548906 time=6867 maxband=50 maxsize1=2444 maxsize2=2287
N=10 g1=30027 g2=15011 #a=0 #t=33432 date=1548548438 time=927 maxband=51 maxsize1=2949 maxsize2=3289
N=10 g1=30034 g2=3242 #a=0 #t=14832 date=1548548589 time=1042 maxband=51 maxsize1=2696 maxsize2=1749
N=10 g1=30034 g2=3346 #a=0 #t=14832 date=1548548822 time=596 maxband=51 maxsize1=1279 maxsize2=782
N=10 g1=30034 g2=3632 #a=0 #t=20160 date=1548548564 time=936 maxband=51 maxsize1=1321 maxsize2=1056
N=10 g1=30034 g2=5204 #a=0 #t=256032 date=1548548541 time=5912 maxband=51 maxsize1=364 maxsize2=391
N=10 g1=30034 g2=5551 #a=0 #t=256032 date=1548549609 time=7583 maxband=51 maxsize1=413 maxsize2=352
N=10 g1=30034 g2=12773 #a=0 #t=15420 date=1548548576 time=734 maxband=50 maxsize1=1741 maxsize2=3413
N=10 g1=30034 g2=16850 #a=0 #t=165168 date=1548548625 time=9932 maxband=51 maxsize1=1639 maxsize2=1380
N=10 g1=30035 g2=12458 #a=0 #t=15360 date=1548548538 time=750 maxband=50 maxsize1=1626 maxsize2=2472
N=10 g1=30035 g2=12773 #a=0 #t=24800 date=1548548642 time=609 maxband=50 maxsize1=494 maxsize2=891
N=10 g1=30041 g2=1333 #a=0 #t=32712 date=1548548772 time=1131 maxband=52 maxsize1=317 maxsize2=356
N=10 g1=30041 g2=3550 #a=0 #t=32688 date=1548549214 time=846 maxband=52 maxsize1=395 maxsize2=481
N=10 g1=30041 g2=3559 #a=0 #t=41028 date=1548549229 time=4628 maxband=53 maxsize1=10201 maxsize2=8688
N=10 g1=30041 g2=4119 #a=0 #t=21600 date=1548548793 time=2065 maxband=69 maxsize1=1483 maxsize2=2204
N=10 g1=30041 g2=5549 #a=0 #t=326160 date=1549411773 time=7918 maxband=52 maxsize1=329 maxsize2=369
N=10 g1=30041 g2=5551 #a=0 #t=353808 date=1549411789 time=9818 maxband=51 maxsize1=467 maxsize2=398
N=10 g1=30041 g2=16690 #a=0 #t=196928 date=1549411051 time=9260 maxband=50 maxsize1=1810 maxsize2=2597
N=10 g1=30043 g2=2942 #a=0 #t=34212 date=1548548713 time=919 maxband=62 maxsize1=700 maxsize2=1389
N=10 g1=30048 g2=2530 #a=0 #t=82560 date=1548548815 time=2154 maxband=54 maxsize1=2518 maxsize2=1831
N=10 g1=30049 g2=16520 #a=0 #t=350208 date=1548548881 time=8019 maxband=52 maxsize1=676 maxsize2=616
N=10 g1=30055 g2=2533 #a=0 #t=50832 date=1548548975 time=678 maxband=50 maxsize1=578 maxsize2=603
N=10 g1=30057 g2=3140 #a=0 #t=85680 date=1548549466 time=4460 maxband=56 maxsize1=1447 maxsize2=2412
N=10 g1=30057 g2=16849 #a=0 #t=184488 date=1548549156 time=6056 maxband=57 maxsize1=996 maxsize2=744
N=10 g1=30062 g2=1545 #a=0 #t=78624 date=1548549320 time=588 maxband=52 maxsize1=314 maxsize2=343
N=10 g1=30063 g2=3181 #a=0 #t=70890 date=1548549520 time=1394 maxband=52 maxsize1=599 maxsize2=1562
N=10 g1=30064 g2=15014 #a=0 #t=138144 date=1548549434 time=5243 maxband=50 maxsize1=1897 maxsize2=2408
N=10 g1=30065 g2=2683 #a=0 #t=43200 date=1548549418 time=1279 maxband=50 maxsize1=1264 maxsize2=876
N=10 g1=30066 g2=2540 #a=0 #t=148320 date=1548549319 time=2613 maxband=61 maxsize1=575 maxsize2=990
N=10 g1=30089 g2=616 #a=0 #t=38928 date=1548549918 time=815 maxband=54 maxsize1=143 maxsize2=540
N=10 g1=30089 g2=655 #a=0 #t=38928 date=1548549942 time=1056 maxband=54 maxsize1=272 maxsize2=444
N=10 g1=30102 g2=12691 #a=0 #t=54720 date=1548550145 time=1159 maxband=50 maxsize1=607 maxsize2=466
N=10 g1=30103 g2=2527 #a=0 #t=36480 date=1548550138 time=1120 maxband=52 maxsize1=392 maxsize2=921
N=10 g1=30107 g2=12730 #a=0 #t=7228 date=1548550207 time=138 maxband=50 maxsize1=179 maxsize2=349
N=10 g1=30107 g2=15011 #a=0 #t=25752 date=1548550226 time=550 maxband=50 maxsize1=441 maxsize2=1076
N=10 g1=30107 g2=15015 #a=0 #t=17172 date=1548550228 time=471 maxband=50 maxsize1=371 maxsize2=378
N=10 g1=30107 g2=15473 #a=0 #t=54864 date=1548550241 time=1200 maxband=50 maxsize1=203 maxsize2=244
N=10 g1=30128 g2=3180 #a=0 #t=26424 date=1548550674 time=1444 maxband=50 maxsize1=660 maxsize2=1880
N=10 g1=30143 g2=3179 #a=0 #t=52794 date=1548550878 time=1389 maxband=60 maxsize1=1212 maxsize2=2683
N=10 g1=30143 g2=12972 #a=0 #t=23404 date=1548550772 time=357 maxband=60 maxsize1=281 maxsize2=651
N=10 g1=30143 g2=15062 #a=0 #t=75720 date=1548550877 time=3796 maxband=60 maxsize1=996 maxsize2=4108
N=10 g1=30143 g2=16703 #a=0 #t=116220 date=1548550911 time=3903 maxband=60 maxsize1=767 maxsize2=2504
N=10 g1=30169 g2=2705 #a=0 #t=36680 date=1548551360 time=850 maxband=61 maxsize1=104 maxsize2=517
N=10 g1=30181 g2=12314 #a=0 #t=16800 date=1548551427 time=294 maxband=60 maxsize1=350 maxsize2=408
N=10 g1=30185 g2=12948 #a=0 #t=35392 date=1548551521 time=579 maxband=56 maxsize1=196 maxsize2=248
N=10 g1=30197 g2=2531 #a=0 #t=27360 date=1548551732 time=590 maxband=52 maxsize1=258 maxsize2=400
N=10 g1=30201 g2=12945 #a=0 #t=47040 date=1548551888 time=804 maxband=54 maxsize1=143 maxsize2=281
N=10 g1=30256 g2=2551 #a=0 #t=66960 date=1548552708 time=1488 maxband=52 maxsize1=288 maxsize2=471
N=10 g1=30301 g2=787 #a=0 #t=11220 date=1548553359 time=318 maxband=55 maxsize1=222 maxsize2=293
N=10 g1=30310 g2=2681 #a=0 #t=22200 date=1548553473 time=403 maxband=51 maxsize1=225 maxsize2=196
N=10 g1=30388 g2=15014 #a=0 #t=41400 date=1548554211 time=836 maxband=52 maxsize1=733 maxsize2=909
N=10 g1=30388 g2=16908 #a=0 #t=232200 date=1548554246 time=1014 maxband=52 maxsize1=78 maxsize2=131
N=10 g1=30392 g2=16881 #a=0 #t=61048 date=1548554230 time=1332 maxband=52 maxsize1=375 maxsize2=468
N=10 g1=30392 g2=16884 #a=0 #t=52736 date=1548554233 time=975 maxband=52 maxsize1=323 maxsize2=388
N=10 g1=30393 g2=1006 #a=0 #t=16512 date=1548554230 time=361 maxband=51 maxsize1=290 maxsize2=331
N=10 g1=30424 g2=12964 #a=0 #t=83688 date=1548554456 time=2422 maxband=54 maxsize1=1608 maxsize2=894
N=10 g1=30426 g2=12964 #a=0 #t=102200 date=1548554449 time=1605 maxband=50 maxsize1=966 maxsize2=625
N=10 g1=30430 g2=3075 #a=0 #t=125004 date=1548554559 time=1275 maxband=51 maxsize1=174 maxsize2=192
N=10 g1=30430 g2=13343 #a=0 #t=15450 date=1548554474 time=208 maxband=51 maxsize1=128 maxsize2=166
N=10 g1=30430 g2=13364 #a=0 #t=108000 date=1548554478 time=626 maxband=51 maxsize1=81 maxsize2=71
N=10 g1=30430 g2=13921 #a=0 #t=100620 date=1548554523 time=887 maxband=51 maxsize1=86 maxsize2=166
N=10 g1=30442 g2=12986 #a=0 #t=26592 date=1548554690 time=201 maxband=56 maxsize1=152 maxsize2=99
N=10 g1=30442 g2=16538 #a=0 #t=96898 date=1548554687 time=1313 maxband=56 maxsize1=246 maxsize2=180
N=10 g1=30459 g2=3170 #a=0 #t=18568 date=1548554993 time=351 maxband=54 maxsize1=494 maxsize2=434
N=10 g1=30481 g2=3128 #a=0 #t=48816 date=1548555239 time=916 maxband=79 maxsize1=292 maxsize2=642
N=10 g1=30491 g2=3225 #a=0 #t=59936 date=1548555237 time=1214 maxband=54 maxsize1=562 maxsize2=1299
N=10 g1=30492 g2=5210 #a=0 #t=198720 date=1548555284 time=2686 maxband=57 maxsize1=272 maxsize2=361
N=10 g1=30494 g2=15044 #a=0 #t=66648 date=1548555364 time=1110 maxband=51 maxsize1=155 maxsize2=199
N=10 g1=30494 g2=15572 #a=0 #t=274356 date=1548555553 time=5170 maxband=52 maxsize1=248 maxsize2=356
N=10 g1=30499 g2=3179 #a=0 #t=134592 date=1548555595 time=4133 maxband=51 maxsize1=1441 maxsize2=4517
N=10 g1=30499 g2=3625 #a=0 #t=71184 date=1548555342 time=2110 maxband=51 maxsize1=833 maxsize2=1258
N=10 g1=30502 g2=13904 #a=0 #t=26736 date=1548555491 time=538 maxband=51 maxsize1=660 maxsize2=603
N=10 g1=30504 g2=13817 #a=0 #t=18972 date=1548555443 time=1388 maxband=68 maxsize1=1031 maxsize2=2193
N=10 g1=30513 g2=1557 #a=0 #t=10704 date=1548555682 time=212 maxband=51 maxsize1=450 maxsize2=475
N=10 g1=30513 g2=3176 #a=0 #t=77394 date=1548555984 time=3291 maxband=72 maxsize1=1026 maxsize2=2283
N=10 g1=30513 g2=3180 #a=0 #t=86120 date=1548556000 time=4192 maxband=88 maxsize1=2041 maxsize2=2109
N=10 g1=30513 g2=4354 #a=0 #t=41028 date=1548555927 time=1596 maxband=50 maxsize1=565 maxsize2=584
N=10 g1=30519 g2=12964 #a=0 #t=83688 date=1548555708 time=2003 maxband=54 maxsize1=503 maxsize2=293
N=10 g1=30540 g2=15044 #a=0 #t=144090 date=1548556096 time=1406 maxband=51 maxsize1=99 maxsize2=144
N=10 g1=30542 g2=14163 #a=0 #t=6090 date=1548556074 time=105 maxband=50 maxsize1=283 maxsize2=95
N=10 g1=30567 g2=2532 #a=0 #t=25616 date=1548556377 time=235 maxband=57 maxsize1=82 maxsize2=98
N=10 g1=30595 g2=3022 #a=0 #t=122082 date=1548556669 time=1277 maxband=52 maxsize1=246 maxsize2=415
N=10 g1=30613 g2=2940 #a=0 #t=26493 date=1548556833 time=323 maxband=51 maxsize1=109 maxsize2=135
N=10 g1=30665 g2=634 #a=0 #t=30120 date=1548557354 time=518 maxband=60 maxsize1=244 maxsize2=633
N=10 g1=30704 g2=2679 #a=0 #t=64440 date=1548557727 time=858 maxband=56 maxsize1=175 maxsize2=212
N=10 g1=30739 g2=778 #a=0 #t=20100 date=1548558560 time=693 maxband=61 maxsize1=918 maxsize2=1585
N=10 g1=30744 g2=3132 #a=0 #t=155280 date=1548559142 time=4423 maxband=51 maxsize1=603 maxsize2=765
N=10 g1=30744 g2=3154 #a=0 #t=111060 date=1548559234 time=2764 maxband=50 maxsize1=448 maxsize2=346
N=10 g1=30762 g2=15038 #a=0 #t=188640 date=1548559338 time=5547 maxband=52 maxsize1=549 maxsize2=566
N=10 g1=30763 g2=3131 #a=0 #t=111060 date=1548559683 time=3326 maxband=57 maxsize1=951 maxsize2=1266
N=10 g1=30763 g2=3132 #a=0 #t=155280 date=1548559687 time=4276 maxband=57 maxsize1=489 maxsize2=1026
N=10 g1=30777 g2=16588 #a=0 #t=144090 date=1548559733 time=1680 maxband=51 maxsize1=70 maxsize2=79
N=10 g1=30781 g2=3015 #a=0 #t=165024 date=1548559710 time=1660 maxband=51 maxsize1=640 maxsize2=7168
N=10 g1=30784 g2=13815 #a=0 #t=43380 date=1548559762 time=847 maxband=51 maxsize1=590 maxsize2=303
N=10 g1=30784 g2=15044 #a=0 #t=306000 date=1548559956 time=2824 maxband=51 maxsize1=95 maxsize2=184
N=10 g1=30784 g2=15956 #a=0 #t=332460 date=1548560242 time=2610 maxband=51 maxsize1=140 maxsize2=116
N=10 g1=30784 g2=16588 #a=0 #t=306000 date=1548559945 time=1967 maxband=51 maxsize1=86 maxsize2=80
N=10 g1=30829 g2=189 #a=0 #t=5372 date=1548560644 time=220 maxband=50 maxsize1=238 maxsize2=706
N=10 g1=30841 g2=645 #a=0 #t=43264 date=1548560856 time=856 maxband=51 maxsize1=941 maxsize2=628
N=10 g1=30841 g2=721 #a=0 #t=48320 date=1548560904 time=746 maxband=51 maxsize1=542 maxsize2=287
N=10 g1=30841 g2=789 #a=0 #t=43264 date=1548560935 time=927 maxband=51 maxsize1=635 maxsize2=682
N=10 g1=30841 g2=1053 #a=0 #t=87552 date=1548560930 time=1860 maxband=51 maxsize1=801 maxsize2=768
N=10 g1=30841 g2=1055 #a=0 #t=43264 date=1548560932 time=1075 maxband=51 maxsize1=778 maxsize2=4000
N=10 g1=30841 g2=2541 #a=0 #t=76992 date=1548560866 time=1331 maxband=51 maxsize1=468 maxsize2=232
N=10 g1=30841 g2=2948 #a=0 #t=127872 date=1548560877 time=1542 maxband=51 maxsize1=435 maxsize2=193
N=10 g1=30841 g2=3169 #a=0 #t=64896 date=1548561171 time=1558 maxband=51 maxsize1=853 maxsize2=433
N=10 g1=30841 g2=3170 #a=0 #t=64896 date=1548561172 time=1230 maxband=51 maxsize1=670 maxsize2=627
N=10 g1=30841 g2=3177 #a=0 #t=116784 date=1548561179 time=1750 maxband=51 maxsize1=414 maxsize2=246
N=10 g1=30841 g2=3181 #a=0 #t=116784 date=1548561193 time=2093 maxband=51 maxsize1=536 maxsize2=251
N=10 g1=30841 g2=3182 #a=0 #t=129792 date=1548561195 time=1926 maxband=51 maxsize1=506 maxsize2=237
N=10 g1=30841 g2=3242 #a=0 #t=64896 date=1548560893 time=1365 maxband=51 maxsize1=599 maxsize2=222
N=10 g1=30841 g2=3346 #a=0 #t=64896 date=1548561081 time=978 maxband=51 maxsize1=524 maxsize2=320
N=10 g1=30841 g2=3494 #a=0 #t=144960 date=1548561207 time=1767 maxband=51 maxsize1=455 maxsize2=240
N=10 g1=30841 g2=3561 #a=0 #t=127872 date=1548561261 time=2180 maxband=51 maxsize1=486 maxsize2=267
N=10 g1=30841 g2=3631 #a=0 #t=127872 date=1548560853 time=1467 maxband=51 maxsize1=409 maxsize2=246
N=10 g1=30841 g2=3632 #a=0 #t=72480 date=1548560855 time=1320 maxband=51 maxsize1=563 maxsize2=246
N=10 g1=30841 g2=4064 #a=0 #t=116784 date=1548560886 time=2327 maxband=51 maxsize1=471 maxsize2=252
N=10 g1=30841 g2=5520 #a=0 #t=131328 date=1548561487 time=3882 maxband=51 maxsize1=873 maxsize2=299
N=10 g1=30841 g2=5542 #a=0 #t=76992 date=1548561509 time=964 maxband=51 maxsize1=378 maxsize2=180
N=10 g1=30841 g2=5543 #a=0 #t=235584 date=1548561516 time=6595 maxband=51 maxsize1=735 maxsize2=356
N=10 g1=30841 g2=5546 #a=0 #t=129792 date=1548561523 time=2135 maxband=51 maxsize1=432 maxsize2=222
N=10 g1=30841 g2=5556 #a=0 #t=262656 date=1548561567 time=7542 maxband=51 maxsize1=772 maxsize2=340
N=10 g1=30841 g2=5560 #a=0 #t=76992 date=1548561581 time=1693 maxband=51 maxsize1=474 maxsize2=204
N=10 g1=30841 g2=5561 #a=0 #t=129792 date=1548561584 time=2977 maxband=51 maxsize1=497 maxsize2=191
N=10 g1=30841 g2=15014 #a=0 #t=161184 date=1548560956 time=3936 maxband=58 maxsize1=815 maxsize2=462
N=10 g1=30842 g2=1045 #a=0 #t=33600 date=1548560952 time=655 maxband=51 maxsize1=1435 maxsize2=855
N=10 g1=30842 g2=1052 #a=0 #t=60000 date=1548560955 time=823 maxband=51 maxsize1=457 maxsize2=209
N=10 g1=30842 g2=1055 #a=0 #t=60000 date=1548560960 time=1143 maxband=51 maxsize1=517 maxsize2=417
N=10 g1=30842 g2=1056 #a=0 #t=67200 date=1548560961 time=969 maxband=51 maxsize1=796 maxsize2=449
N=10 g1=30842 g2=2541 #a=0 #t=93840 date=1548560870 time=886 maxband=51 maxsize1=470 maxsize2=204
N=10 g1=30842 g2=2948 #a=0 #t=152640 date=1548560909 time=1988 maxband=51 maxsize1=441 maxsize2=251
N=10 g1=30842 g2=3139 #a=0 #t=94320 date=1548561215 time=3024 maxband=54 maxsize1=1861 maxsize2=994
N=10 g1=30842 g2=3177 #a=0 #t=141480 date=1548561285 time=2241 maxband=51 maxsize1=477 maxsize2=246
N=10 g1=30842 g2=3181 #a=0 #t=141480 date=1548561305 time=3034 maxband=51 maxsize1=1397 maxsize2=770
N=10 g1=30842 g2=3182 #a=0 #t=180000 date=1548561308 time=3043 maxband=51 maxsize1=560 maxsize2=232
N=10 g1=30842 g2=3242 #a=0 #t=90000 date=1548560836 time=1805 maxband=51 maxsize1=882 maxsize2=3872
N=10 g1=30842 g2=3346 #a=0 #t=90000 date=1548560965 time=1057 maxband=51 maxsize1=814 maxsize2=303
N=10 g1=30842 g2=3494 #a=0 #t=198720 date=1548561059 time=1732 maxband=51 maxsize1=454 maxsize2=205
N=10 g1=30842 g2=3561 #a=0 #t=152640 date=1548561100 time=1896 maxband=51 maxsize1=396 maxsize2=285
N=10 g1=30842 g2=3631 #a=0 #t=152640 date=1548560860 time=1057 maxband=51 maxsize1=421 maxsize2=189
N=10 g1=30842 g2=3632 #a=0 #t=99360 date=1548560861 time=1162 maxband=51 maxsize1=553 maxsize2=240
N=10 g1=30842 g2=4053 #a=0 #t=141480 date=1548560861 time=2413 maxband=51 maxsize1=908 maxsize2=472
N=10 g1=30842 g2=4064 #a=0 #t=141480 date=1548560878 time=1416 maxband=51 maxsize1=442 maxsize2=627
N=10 g1=30842 g2=4065 #a=0 #t=180000 date=1548560880 time=2258 maxband=51 maxsize1=587 maxsize2=336
N=10 g1=30842 g2=5520 #a=0 #t=181440 date=1548561223 time=3590 maxband=51 maxsize1=669 maxsize2=462
N=10 g1=30842 g2=5521 #a=0 #t=100800 date=1548561224 time=1360 maxband=51 maxsize1=1338 maxsize2=418
N=10 g1=30842 g2=5542 #a=0 #t=93840 date=1548561240 time=637 maxband=51 maxsize1=388 maxsize2=202
N=10 g1=30842 g2=5543 #a=0 #t=284400 date=1548561244 time=4436 maxband=51 maxsize1=578 maxsize2=332
N=10 g1=30842 g2=5545 #a=0 #t=130320 date=1548561248 time=2004 maxband=51 maxsize1=519 maxsize2=237
N=10 g1=30842 g2=5546 #a=0 #t=180000 date=1548561250 time=1935 maxband=51 maxsize1=443 maxsize2=200
N=10 g1=30842 g2=5556 #a=0 #t=362880 date=1548561277 time=6012 maxband=51 maxsize1=545 maxsize2=202
N=10 g1=30842 g2=5561 #a=0 #t=180000 date=1548561288 time=2716 maxband=51 maxsize1=546 maxsize2=283
N=10 g1=30842 g2=5562 #a=0 #t=100800 date=1548561289 time=1278 maxband=51 maxsize1=603 maxsize2=213
N=10 g1=30859 g2=13827 #a=0 #t=36070 date=1548561278 time=699 maxband=58 maxsize1=263 maxsize2=393
N=10 g1=30860 g2=3126 #a=0 #t=54864 date=1548561527 time=1857 maxband=57 maxsize1=376 maxsize2=821
N=10 g1=30864 g2=13808 #a=0 #t=51744 date=1548561378 time=1399 maxband=60 maxsize1=415 maxsize2=814
N=10 g1=30868 g2=2683 #a=0 #t=36216 date=1548561592 time=1096 maxband=63 maxsize1=547 maxsize2=558
N=10 g1=30872 g2=3128 #a=0 #t=212760 date=1548561807 time=3928 maxband=58 maxsize1=341 maxsize2=380
N=10 g1=30889 g2=2945 #a=0 #t=40680 date=1548561956 time=557 maxband=51 maxsize1=118 maxsize2=157
N=10 g1=30987 g2=638 #a=0 #t=15564 date=1548563696 time=226 maxband=50 maxsize1=362 maxsize2=459
N=10 g1=31028 g2=14899 #a=0 #t=61946 date=1548564174 time=1109 maxband=51 maxsize1=141 maxsize2=229
N=10 g1=31028 g2=15669 #a=0 #t=115500 date=1548564223 time=2101 maxband=56 maxsize1=325 maxsize2=1001
N=10 g1=31035 g2=2529 #a=0 #t=44320 date=1548564242 time=605 maxband=56 maxsize1=375 maxsize2=1083
N=10 g1=31035 g2=5544 #a=0 #t=206640 date=1548564590 time=1579 maxband=50 maxsize1=180 maxsize2=166
N=10 g1=31041 g2=3147 #a=0 #t=53940 date=1548564453 time=759 maxband=51 maxsize1=380 maxsize2=611
N=10 g1=31064 g2=5204 #a=0 #t=561024 date=1548564677 time=10499 maxband=51 maxsize1=364 maxsize2=333
N=10 g1=31064 g2=5551 #a=0 #t=561024 date=1548566276 time=13007 maxband=51 maxsize1=800 maxsize2=1284
N=10 g1=31064 g2=13904 #a=0 #t=49328 date=1548564915 time=1350 maxband=51 maxsize1=774 maxsize2=850
N=10 g1=31064 g2=21722 #a=0 #t=64704 date=1548564979 time=3728 maxband=57 maxsize1=1213 maxsize2=1669
N=10 g1=31064 g2=23393 #a=0 #t=262080 date=1548564934 time=3163 maxband=55 maxsize1=78 maxsize2=119
N=10 g1=31065 g2=4064 #a=0 #t=51480 date=1548564701 time=1762 maxband=51 maxsize1=853 maxsize2=828
N=10 g1=31065 g2=5203 #a=0 #t=250560 date=1548564651 time=4071 maxband=51 maxsize1=424 maxsize2=401
N=10 g1=31065 g2=5543 #a=0 #t=99360 date=1548565340 time=4360 maxband=51 maxsize1=870 maxsize2=916
N=10 g1=31065 g2=5563 #a=0 #t=313920 date=1548565395 time=5255 maxband=51 maxsize1=377 maxsize2=338
N=10 g1=31065 g2=15012 #a=0 #t=97920 date=1548564826 time=5077 maxband=54 maxsize1=2547 maxsize2=5200
N=10 g1=31066 g2=4117 #a=0 #t=29958 date=1548564718 time=847 maxband=50 maxsize1=368 maxsize2=490
N=10 g1=31068 g2=2494 #a=0 #t=30960 date=1548564676 time=461 maxband=53 maxsize1=295 maxsize2=338
N=10 g1=31075 g2=789 #a=0 #t=60000 date=1548565017 time=2474 maxband=51 maxsize1=758 maxsize2=4288
N=10 g1=31075 g2=1044 #a=0 #t=33600 date=1548564979 time=709 maxband=51 maxsize1=851 maxsize2=3584
N=10 g1=31075 g2=1045 #a=0 #t=33600 date=1548564980 time=1535 maxband=51 maxsize1=3759 maxsize2=996
N=10 g1=31075 g2=1052 #a=0 #t=60000 date=1548564984 time=1148 maxband=51 maxsize1=742 maxsize2=661
N=10 g1=31075 g2=1055 #a=0 #t=60000 date=1548564991 time=1764 maxband=51 maxsize1=2673 maxsize2=2447
N=10 g1=31075 g2=1056 #a=0 #t=67200 date=1548564992 time=1322 maxband=51 maxsize1=1024 maxsize2=732
N=10 g1=31075 g2=2541 #a=0 #t=93840 date=1548564864 time=1739 maxband=51 maxsize1=436 maxsize2=341
N=10 g1=31075 g2=2697 #a=0 #t=93840 date=1548565005 time=2884 maxband=51 maxsize1=560 maxsize2=1285
N=10 g1=31075 g2=2948 #a=0 #t=152640 date=1548564885 time=2145 maxband=51 maxsize1=534 maxsize2=323
N=10 g1=31075 g2=3169 #a=0 #t=90000 date=1548565315 time=2816 maxband=51 maxsize1=1628 maxsize2=1636
N=10 g1=31075 g2=3170 #a=0 #t=90000 date=1548565317 time=1934 maxband=51 maxsize1=1134 maxsize2=976
N=10 g1=31075 g2=3177 #a=0 #t=141480 date=1548565327 time=2333 maxband=51 maxsize1=427 maxsize2=331
N=10 g1=31075 g2=3179 #a=0 #t=284400 date=1548565340 time=8006 maxband=51 maxsize1=630 maxsize2=744
N=10 g1=31075 g2=3181 #a=0 #t=141480 date=1548565348 time=3036 maxband=51 maxsize1=534 maxsize2=414
N=10 g1=31075 g2=3182 #a=0 #t=180000 date=1548565351 time=3021 maxband=51 maxsize1=449 maxsize2=301
N=10 g1=31075 g2=3241 #a=0 #t=284400 date=1548564909 time=7420 maxband=51 maxsize1=1304 maxsize2=808
N=10 g1=31075 g2=3346 #a=0 #t=90000 date=1548565180 time=1569 maxband=51 maxsize1=535 maxsize2=257
N=10 g1=31075 g2=3561 #a=0 #t=152640 date=1548565459 time=3338 maxband=51 maxsize1=524 maxsize2=425
N=10 g1=31075 g2=3632 #a=0 #t=99360 date=1548564848 time=1774 maxband=51 maxsize1=547 maxsize2=784
N=10 g1=31075 g2=4064 #a=0 #t=141480 date=1548564878 time=2459 maxband=51 maxsize1=502 maxsize2=451
N=10 g1=31075 g2=4065 #a=0 #t=180000 date=1548564882 time=3523 maxband=51 maxsize1=614 maxsize2=811
N=10 g1=31075 g2=5520 #a=0 #t=181440 date=1548566039 time=7600 maxband=51 maxsize1=601 maxsize2=640
N=10 g1=31075 g2=5521 #a=0 #t=100800 date=1548566041 time=2416 maxband=51 maxsize1=744 maxsize2=377
N=10 g1=31075 g2=5543 #a=0 #t=284400 date=1548566096 time=11632 maxband=51 maxsize1=952 maxsize2=483
N=10 g1=31075 g2=5545 #a=0 #t=130320 date=1548566106 time=4917 maxband=51 maxsize1=556 maxsize2=616
N=10 g1=31075 g2=5556 #a=0 #t=362880 date=1548566189 time=13668 maxband=51 maxsize1=561 maxsize2=296
N=10 g1=31075 g2=5560 #a=0 #t=93840 date=1548566214 time=3179 maxband=51 maxsize1=538 maxsize2=338
N=10 g1=31076 g2=4053 #a=0 #t=141480 date=1548564880 time=4249 maxband=51 maxsize1=549 maxsize2=1008
N=10 g1=31076 g2=4064 #a=0 #t=141480 date=1548564912 time=2677 maxband=51 maxsize1=445 maxsize2=829
N=10 g1=31078 g2=721 #a=0 #t=66240 date=1548564998 time=1040 maxband=51 maxsize1=696 maxsize2=568
N=10 g1=31078 g2=789 #a=0 #t=60000 date=1548565031 time=1375 maxband=51 maxsize1=702 maxsize2=527
N=10 g1=31078 g2=1045 #a=0 #t=33600 date=1548565017 time=586 maxband=51 maxsize1=1063 maxsize2=652
N=10 g1=31078 g2=1052 #a=0 #t=60000 date=1548565020 time=810 maxband=51 maxsize1=437 maxsize2=221
N=10 g1=31078 g2=1053 #a=0 #t=120960 date=1548565023 time=2942 maxband=51 maxsize1=1134 maxsize2=598
N=10 g1=31078 g2=1055 #a=0 #t=60000 date=1548565025 time=1197 maxband=51 maxsize1=631 maxsize2=390
N=10 g1=31078 g2=1056 #a=0 #t=67200 date=1548565026 time=922 maxband=51 maxsize1=839 maxsize2=652
N=10 g1=31078 g2=3139 #a=0 #t=94320 date=1548565300 time=2824 maxband=54 maxsize1=702 maxsize2=621
N=10 g1=31078 g2=3179 #a=0 #t=284400 date=1548565383 time=7892 maxband=51 maxsize1=506 maxsize2=427
N=10 g1=31078 g2=3241 #a=0 #t=284400 date=1548564966 time=5679 maxband=51 maxsize1=477 maxsize2=396
N=10 g1=31078 g2=5520 #a=0 #t=181440 date=1548565371 time=4033 maxband=51 maxsize1=539 maxsize2=339
N=10 g1=31078 g2=5543 #a=0 #t=284400 date=1548565397 time=5383 maxband=51 maxsize1=448 maxsize2=255
N=10 g1=31078 g2=5556 #a=0 #t=362880 date=1548565438 time=7101 maxband=51 maxsize1=451 maxsize2=262
N=10 g1=31081 g2=13814 #a=0 #t=11340 date=1548565070 time=573 maxband=51 maxsize1=1054 maxsize2=1523
N=10 g1=31090 g2=3127 #a=0 #t=39960 date=1548565531 time=12160 maxband=60 maxsize1=4673 maxsize2=22390
N=10 g1=31114 g2=4358 #a=0 #t=17820 date=1548566233 time=935 maxband=50 maxsize1=388 maxsize2=493
N=10 g1=31114 g2=12460 #a=0 #t=12896 date=1548565694 time=1103 maxband=69 maxsize1=2187 maxsize2=2305
N=10 g1=31114 g2=12463 #a=0 #t=15723 date=1548565695 time=578 maxband=69 maxsize1=952 maxsize2=1267
N=10 g1=31114 g2=13829 #a=0 #t=33130 date=1548565782 time=1219 maxband=51 maxsize1=872 maxsize2=1905
N=10 g1=31114 g2=13834 #a=0 #t=9438 date=1548565792 time=298 maxband=51 maxsize1=845 maxsize2=1071
N=10 g1=31114 g2=13835 #a=0 #t=27240 date=1548565793 time=859 maxband=51 maxsize1=888 maxsize2=1547
N=10 g1=31114 g2=16520 #a=0 #t=162816 date=1548565767 time=8113 maxband=84 maxsize1=5459 maxsize2=5287
N=10 g1=31116 g2=4053 #a=0 #t=70890 date=1548565731 time=2890 maxband=67 maxsize1=1179 maxsize2=2686
N=10 g1=31133 g2=13096 #a=0 #t=93304 date=1548566361 time=1845 maxband=51 maxsize1=248 maxsize2=311
N=10 g1=31136 g2=812 #a=0 #t=26056 date=1548566111 time=604 maxband=52 maxsize1=517 maxsize2=596
N=10 g1=31137 g2=3171 #a=0 #t=18488 date=1548566541 time=690 maxband=56 maxsize1=1972 maxsize2=2410
N=10 g1=31139 g2=3169 #a=0 #t=162480 date=1548566628 time=3571 maxband=53 maxsize1=944 maxsize2=841
N=10 g1=31165 g2=633 #a=0 #t=14856 date=1548566818 time=981 maxband=57 maxsize1=357 maxsize2=1573
N=10 g1=31171 g2=3225 #a=0 #t=146880 date=1548566911 time=2489 maxband=50 maxsize1=242 maxsize2=218
N=10 g1=31177 g2=3131 #a=0 #t=111060 date=1548567276 time=1830 maxband=57 maxsize1=369 maxsize2=1056
N=10 g1=31190 g2=2541 #a=0 #t=124272 date=1548567253 time=1282 maxband=51 maxsize1=227 maxsize2=135
N=10 g1=31243 g2=2678 #a=0 #t=67320 date=1548568468 time=3871 maxband=50 maxsize1=1250 maxsize2=4874
N=10 g1=31251 g2=12961 #a=0 #t=81324 date=1548568521 time=906 maxband=51 maxsize1=286 maxsize2=225
N=10 g1=31281 g2=3147 #a=0 #t=116640 date=1548569103 time=788 maxband=51 maxsize1=165 maxsize2=149
N=10 g1=31281 g2=13343 #a=0 #t=15450 date=1548568993 time=227 maxband=51 maxsize1=157 maxsize2=101
N=10 g1=31281 g2=13921 #a=0 #t=100620 date=1548569020 time=574 maxband=51 maxsize1=111 maxsize2=101
N=10 g1=31281 g2=18597 #a=0 #t=166110 date=1548569026 time=737 maxband=51 maxsize1=75 maxsize2=71
N=10 g1=31312 g2=784 #a=0 #t=16560 date=1548569564 time=663 maxband=50 maxsize1=448 maxsize2=957
N=10 g1=31355 g2=12949 #a=0 #t=15008 date=1548570115 time=280 maxband=63 maxsize1=171 maxsize2=301
N=10 g1=31444 g2=12967 #a=0 #t=96480 date=1548571356 time=891 maxband=51 maxsize1=130 maxsize2=259
N=10 g1=31463 g2=15504 #a=0 #t=375168 date=1548571848 time=1658 maxband=51 maxsize1=71 maxsize2=66
N=10 g1=31468 g2=12963 #a=0 #t=23252 date=1548571749 time=407 maxband=50 maxsize1=227 maxsize2=227
N=10 g1=31496 g2=12690 #a=0 #t=12960 date=1548572200 time=583 maxband=55 maxsize1=1042 maxsize2=905
N=10 g1=31496 g2=12692 #a=0 #t=30120 date=1548572201 time=593 maxband=51 maxsize1=307 maxsize2=549
N=10 g1=31527 g2=18217 #a=0 #t=70008 date=1548572668 time=1048 maxband=52 maxsize1=178 maxsize2=154
N=10 g1=31542 g2=4355 #a=0 #t=9648 date=1548572978 time=5719 maxband=54 maxsize1=17846 maxsize2=12640
N=10 g1=31542 g2=21664 #a=0 #t=133080 date=1548572761 time=1877 maxband=52 maxsize1=232 maxsize2=806
N=10 g1=31577 g2=721 #a=0 #t=48320 date=1548573223 time=793 maxband=51 maxsize1=465 maxsize2=289
N=10 g1=31577 g2=1053 #a=0 #t=87552 date=1548573221 time=1849 maxband=51 maxsize1=595 maxsize2=372
N=10 g1=31577 g2=1055 #a=0 #t=43264 date=1548573223 time=885 maxband=51 maxsize1=904 maxsize2=582
N=10 g1=31577 g2=2948 #a=0 #t=127872 date=1548573178 time=1323 maxband=51 maxsize1=417 maxsize2=276
N=10 g1=31577 g2=2950 #a=0 #t=58224 date=1548573180 time=905 maxband=63 maxsize1=305 maxsize2=250
N=10 g1=31577 g2=3169 #a=0 #t=64896 date=1548573425 time=1380 maxband=51 maxsize1=820 maxsize2=365
N=10 g1=31577 g2=3177 #a=0 #t=116784 date=1548573432 time=1452 maxband=51 maxsize1=428 maxsize2=296
N=10 g1=31577 g2=3179 #a=0 #t=235584 date=1548573439 time=4766 maxband=51 maxsize1=502 maxsize2=592
N=10 g1=31577 g2=3181 #a=0 #t=116784 date=1548573443 time=1759 maxband=51 maxsize1=630 maxsize2=251
N=10 g1=31577 g2=3182 #a=0 #t=129792 date=1548573445 time=1659 maxband=51 maxsize1=462 maxsize2=218
N=10 g1=31577 g2=3242 #a=0 #t=64896 date=1548573209 time=1501 maxband=51 maxsize1=507 maxsize2=306
N=10 g1=31577 g2=3346 #a=0 #t=64896 date=1548573397 time=1117 maxband=51 maxsize1=456 maxsize2=186
N=10 g1=31577 g2=3561 #a=0 #t=127872 date=1548573587 time=2404 maxband=51 maxsize1=424 maxsize2=218
N=10 g1=31577 g2=3632 #a=0 #t=72480 date=1548573124 time=939 maxband=51 maxsize1=448 maxsize2=222
N=10 g1=31577 g2=4053 #a=0 #t=116784 date=1548573157 time=2521 maxband=51 maxsize1=542 maxsize2=361
N=10 g1=31577 g2=5543 #a=0 #t=235584 date=1548573663 time=4964 maxband=51 maxsize1=425 maxsize2=314
N=10 g1=31577 g2=5556 #a=0 #t=262656 date=1548573701 time=5478 maxband=51 maxsize1=425 maxsize2=270
N=10 g1=31577 g2=5560 #a=0 #t=76992 date=1548573711 time=1325 maxband=51 maxsize1=411 maxsize2=191
N=10 g1=31577 g2=5561 #a=0 #t=129792 date=1548573713 time=2329 maxband=51 maxsize1=408 maxsize2=180
N=10 g1=31618 g2=12947 #a=0 #t=35392 date=1548573956 time=678 maxband=79 maxsize1=265 maxsize2=247
N=10 g1=31636 g2=634 #a=0 #t=26640 date=1548574258 time=726 maxband=60 maxsize1=659 maxsize2=960
N=10 g1=31637 g2=2442 #a=0 #t=10020 date=1548574240 time=193 maxband=58 maxsize1=226 maxsize2=632
N=10 g1=31659 g2=645 #a=0 #t=60000 date=1548574640 time=779 maxband=51 maxsize1=623 maxsize2=313
N=10 g1=31659 g2=721 #a=0 #t=66240 date=1548574689 time=758 maxband=51 maxsize1=505 maxsize2=255
N=10 g1=31659 g2=1052 #a=0 #t=60000 date=1548574724 time=757 maxband=51 maxsize1=529 maxsize2=386
N=10 g1=31659 g2=1053 #a=0 #t=120960 date=1548574727 time=2479 maxband=51 maxsize1=1222 maxsize2=425
N=10 g1=31659 g2=2541 #a=0 #t=93840 date=1548574639 time=1071 maxband=51 maxsize1=457 maxsize2=317
N=10 g1=31659 g2=2948 #a=0 #t=152640 date=1548574659 time=1519 maxband=51 maxsize1=432 maxsize2=215
N=10 g1=31659 g2=3169 #a=0 #t=90000 date=1548574955 time=1923 maxband=51 maxsize1=728 maxsize2=3968
N=10 g1=31659 g2=3177 #a=0 #t=141480 date=1548574964 time=1752 maxband=51 maxsize1=424 maxsize2=202
N=10 g1=31659 g2=3179 #a=0 #t=284400 date=1548574973 time=5721 maxband=51 maxsize1=2177 maxsize2=1142
N=10 g1=31659 g2=3182 #a=0 #t=180000 date=1548574980 time=2191 maxband=51 maxsize1=455 maxsize2=235
N=10 g1=31659 g2=3241 #a=0 #t=284400 date=1548574691 time=6221 maxband=51 maxsize1=809 maxsize2=396
N=10 g1=31659 g2=3346 #a=0 #t=90000 date=1548574915 time=1428 maxband=51 maxsize1=514 maxsize2=294
N=10 g1=31659 g2=3561 #a=0 #t=152640 date=1548575144 time=2887 maxband=51 maxsize1=754 maxsize2=668
N=10 g1=31659 g2=3625 #a=0 #t=152640 date=1548574631 time=2814 maxband=51 maxsize1=507 maxsize2=528
N=10 g1=31659 g2=3632 #a=0 #t=99360 date=1548574640 time=1473 maxband=51 maxsize1=433 maxsize2=385
N=10 g1=31659 g2=4053 #a=0 #t=141480 date=1548574636 time=2997 maxband=51 maxsize1=732 maxsize2=439
N=10 g1=31659 g2=4064 #a=0 #t=141480 date=1548574660 time=1851 maxband=51 maxsize1=480 maxsize2=319
N=10 g1=31659 g2=5520 #a=0 #t=181440 date=1548575299 time=4796 maxband=51 maxsize1=619 maxsize2=334
N=10 g1=31659 g2=5545 #a=0 #t=130320 date=1548575337 time=2908 maxband=51 maxsize1=533 maxsize2=301
N=10 g1=31659 g2=5561 #a=0 #t=180000 date=1548575402 time=3442 maxband=51 maxsize1=540 maxsize2=280
N=10 g1=31676 g2=709 #a=0 #t=12576 date=1548574905 time=366 maxband=58 maxsize1=732 maxsize2=1298
N=10 g1=31689 g2=638 #a=0 #t=30942 date=1548575126 time=594 maxband=52 maxsize1=279 maxsize2=531
N=10 g1=31690 g2=12487 #a=0 #t=40760 date=1548575133 time=455 maxband=55 maxsize1=201 maxsize2=371
N=10 g1=31709 g2=12316 #a=0 #t=21024 date=1548575484 time=1019 maxband=51 maxsize1=832 maxsize2=1867
N=10 g1=31718 g2=12956 #a=0 #t=24616 date=1548575592 time=456 maxband=50 maxsize1=433 maxsize2=248
N=10 g1=31743 g2=2939 #a=0 #t=48684 date=1548575908 time=426 maxband=57 maxsize1=205 maxsize2=402
N=10 g1=31820 g2=3127 #a=0 #t=25260 date=1548576786 time=2046 maxband=61 maxsize1=1451 maxsize2=4831
N=10 g1=31827 g2=2417 #a=0 #t=5442 date=1548576706 time=81 maxband=55 maxsize1=187 maxsize2=295
N=10 g1=31892 g2=3139 #a=0 #t=40320 date=1548577584 time=863 maxband=50 maxsize1=417 maxsize2=353
N=10 g1=32081 g2=565 #a=0 #t=47040 date=1548579742 time=516 maxband=50 maxsize1=114 maxsize2=166
N=10 g1=32118 g2=3128 #a=0 #t=60216 date=1548580260 time=1187 maxband=79 maxsize1=274 maxsize2=714
N=10 g1=32162 g2=2678 #a=0 #t=9672 date=1548580698 time=284 maxband=52 maxsize1=710 maxsize2=536
N=10 g1=32448 g2=13808 #a=0 #t=61920 date=1548583271 time=790 maxband=60 maxsize1=366 maxsize2=274
N=10 g1=32454 g2=633 #a=0 #t=17088 date=1548583328 time=327 maxband=84 maxsize1=416 maxsize2=389
N=10 g1=32505 g2=2941 #a=0 #t=27600 date=1548583899 time=264 maxband=52 maxsize1=162 maxsize2=313
N=10 g1=32505 g2=3014 #a=0 #t=116640 date=1548583916 time=621 maxband=52 maxsize1=97 maxsize2=189
N=10 g1=32610 g2=13818 #a=0 #t=11622 date=1548584856 time=280 maxband=56 maxsize1=225 maxsize2=249
N=10 g1=32651 g2=2528 #a=0 #t=13644 date=1548585252 time=249 maxband=51 maxsize1=230 maxsize2=291
N=10 g1=32651 g2=12692 #a=0 #t=22988 date=1548585256 time=230 maxband=51 maxsize1=282 maxsize2=303
N=10 g1=32662 g2=3492 #a=0 #t=33660 date=1548585422 time=336 maxband=51 maxsize1=80 maxsize2=88
N=10 g1=32737 g2=16850 #a=0 #t=9576 date=1548585971 time=586 maxband=51 maxsize1=1065 maxsize2=643
N=10 g1=32751 g2=17186 #a=0 #t=61048 date=1548586230 time=980 maxband=64 maxsize1=223 maxsize2=559
N=10 g1=32795 g2=568 #a=0 #t=10814 date=1548586253 time=275 maxband=51 maxsize1=849 maxsize2=594
N=10 g1=32810 g2=798 #a=0 #t=8162 date=1548586408 time=155 maxband=58 maxsize1=536 maxsize2=509
N=10 g1=32881 g2=565 #a=0 #t=8168 date=1548586853 time=129 maxband=51 maxsize1=248 maxsize2=240
N=10 g1=33246 g2=2597 #a=0 #t=10658 date=1548590134 time=84 maxband=50 maxsize1=74 maxsize2=112
N=10 g1=33315 g2=806 #a=0 #t=26994 date=1548590688 time=198 maxband=52 maxsize1=101 maxsize2=116
N=10 g1=33630 g2=3132 #a=0 #t=14340 date=1548593200 time=359 maxband=57 maxsize1=449 maxsize2=804
N=10 g1=33631 g2=2940 #a=0 #t=20610 date=1548593186 time=1115 maxband=50 maxsize1=982 maxsize2=6897
N=10 g1=33631 g2=3178 #a=0 #t=52380 date=1548593414 time=2448 maxband=55 maxsize1=1258 maxsize2=2459
N=10 g1=33631 g2=4357 #a=0 #t=34620 date=1548593470 time=1249 maxband=51 maxsize1=251 maxsize2=961
N=10 g1=33633 g2=656 #a=0 #t=114240 date=1548593256 time=3363 maxband=65 maxsize1=430 maxsize2=1285
N=10 g1=33641 g2=636 #a=0 #t=53760 date=1548593344 time=1797 maxband=52 maxsize1=595 maxsize2=882
N=10 g1=33641 g2=800 #a=0 #t=57120 date=1548593279 time=1604 maxband=52 maxsize1=308 maxsize2=389
N=10 g1=33689 g2=571 #a=0 #t=38080 date=1548593931 time=690 maxband=52 maxsize1=155 maxsize2=359
N=10 g1=33689 g2=636 #a=0 #t=53760 date=1548593963 time=1364 maxband=52 maxsize1=359 maxsize2=700
N=10 g1=33689 g2=800 #a=0 #t=57120 date=1548593982 time=1347 maxband=52 maxsize1=263 maxsize2=435
N=10 g1=33689 g2=811 #a=0 #t=57120 date=1548593993 time=854 maxband=52 maxsize1=176 maxsize2=363
N=10 g1=33710 g2=5520 #a=0 #t=12960 date=1548594421 time=870 maxband=55 maxsize1=679 maxsize2=704
N=10 g1=33719 g2=15043 #a=0 #t=42600 date=1548594465 time=1277 maxband=51 maxsize1=400 maxsize2=489
N=10 g1=33720 g2=13006 #a=0 #t=35168 date=1548594354 time=1424 maxband=60 maxsize1=999 maxsize2=1822
N=10 g1=33720 g2=15062 #a=0 #t=56280 date=1548594389 time=1764 maxband=60 maxsize1=934 maxsize2=2709
N=10 g1=33720 g2=16519 #a=0 #t=49200 date=1548594279 time=6203 maxband=50 maxsize1=3272 maxsize2=5728
N=10 g1=33720 g2=16690 #a=0 #t=56280 date=1548594380 time=2775 maxband=60 maxsize1=2288 maxsize2=3427
N=10 g1=33735 g2=633 #a=0 #t=24240 date=1548594501 time=768 maxband=57 maxsize1=387 maxsize2=992
N=10 g1=33735 g2=3129 #a=0 #t=130320 date=1548594719 time=3319 maxband=51 maxsize1=692 maxsize2=438
N=10 g1=33735 g2=3179 #a=0 #t=284400 date=1548594804 time=6146 maxband=51 maxsize1=490 maxsize2=416
N=10 g1=33735 g2=3625 #a=0 #t=152640 date=1548594484 time=2882 maxband=51 maxsize1=443 maxsize2=197
N=10 g1=33735 g2=4053 #a=0 #t=141480 date=1548594496 time=3508 maxband=51 maxsize1=429 maxsize2=338
N=10 g1=33735 g2=4064 #a=0 #t=141480 date=1548594521 time=2084 maxband=51 maxsize1=435 maxsize2=184
N=10 g1=33736 g2=3226 #a=0 #t=152640 date=1548594471 time=1839 maxband=52 maxsize1=130 maxsize2=116
N=10 g1=33742 g2=2681 #a=0 #t=18270 date=1548594615 time=770 maxband=58 maxsize1=269 maxsize2=433
N=10 g1=33842 g2=3242 #a=0 #t=120960 date=1548595677 time=1881 maxband=53 maxsize1=258 maxsize2=167
N=10 g1=33842 g2=4053 #a=0 #t=171360 date=1548595656 time=4753 maxband=53 maxsize1=366 maxsize2=251
N=10 g1=33854 g2=2935 #a=0 #t=38970 date=1548595796 time=879 maxband=61 maxsize1=202 maxsize2=267
N=10 g1=33855 g2=565 #a=0 #t=26880 date=1548595818 time=944 maxband=52 maxsize1=297 maxsize2=514
N=10 g1=33880 g2=15022 #a=0 #t=141120 date=1548596350 time=2579 maxband=57 maxsize1=354 maxsize2=325
N=10 g1=33898 g2=12947 #a=0 #t=26880 date=1548596566 time=1574 maxband=54 maxsize1=795 maxsize2=1931
N=10 g1=33902 g2=2494 #a=0 #t=36960 date=1548596554 time=191 maxband=53 maxsize1=67 maxsize2=99
N=10 g1=33924 g2=4053 #a=0 #t=52380 date=1548596844 time=4079 maxband=50 maxsize1=4787 maxsize2=8281
N=10 g1=33924 g2=12966 #a=0 #t=28500 date=1548596951 time=976 maxband=51 maxsize1=838 maxsize2=1114
N=10 g1=33924 g2=13829 #a=0 #t=28500 date=1548596898 time=887 maxband=51 maxsize1=741 maxsize2=1750
N=10 g1=33963 g2=3492 #a=0 #t=34620 date=1548597494 time=820 maxband=55 maxsize1=115 maxsize2=144
N=10 g1=33963 g2=3626 #a=0 #t=16530 date=1548597319 time=437 maxband=55 maxsize1=676 maxsize2=556
N=10 g1=33971 g2=12967 #a=0 #t=43080 date=1548597449 time=772 maxband=51 maxsize1=75 maxsize2=140
N=10 g1=33971 g2=14899 #a=0 #t=116040 date=1548597409 time=910 maxband=51 maxsize1=64 maxsize2=72
N=10 g1=34014 g2=2709 #a=0 #t=4960 date=1548597822 time=413 maxband=54 maxsize1=1536 maxsize2=1967
N=10 g1=34031 g2=2532 #a=0 #t=58320 date=1548597958 time=1423 maxband=51 maxsize1=691 maxsize2=507
N=10 g1=34062 g2=2442 #a=0 #t=13320 date=1549754574 time=485 maxband=62 maxsize1=531 maxsize2=924
N=10 g1=34074 g2=3179 #a=0 #t=284400 date=1548598805 time=6499 maxband=51 maxsize1=502 maxsize2=278
N=10 g1=34074 g2=3625 #a=0 #t=152640 date=1548598454 time=2212 maxband=51 maxsize1=449 maxsize2=476
N=10 g1=34074 g2=4053 #a=0 #t=141480 date=1548598485 time=5246 maxband=51 maxsize1=474 maxsize2=283
N=10 g1=34074 g2=4064 #a=0 #t=141480 date=1548598523 time=3289 maxband=51 maxsize1=440 maxsize2=282
N=10 g1=34077 g2=2529 #a=0 #t=48240 date=1548598498 time=1423 maxband=51 maxsize1=472 maxsize2=618
N=10 g1=34081 g2=571 #a=0 #t=38080 date=1548598535 time=871 maxband=52 maxsize1=145 maxsize2=428
N=10 g1=34087 g2=635 #a=0 #t=13960 date=1548598603 time=417 maxband=51 maxsize1=401 maxsize2=974
N=10 g1=34095 g2=12692 #a=0 #t=22860 date=1548598723 time=192 maxband=75 maxsize1=103 maxsize2=134
N=10 g1=34280 g2=13808 #a=0 #t=36540 date=1548600436 time=1419 maxband=55 maxsize1=363 maxsize2=496
N=10 g1=34318 g2=12967 #a=0 #t=43080 date=1548600778 time=546 maxband=51 maxsize1=104 maxsize2=136
N=10 g1=34415 g2=3188 #a=0 #t=59640 date=1548601622 time=1264 maxband=54 maxsize1=350 maxsize2=476
N=10 g1=34433 g2=1333 #a=0 #t=13200 date=1548601623 time=307 maxband=51 maxsize1=134 maxsize2=323
N=10 g1=34433 g2=3581 #a=0 #t=37140 date=1548601758 time=739 maxband=53 maxsize1=191 maxsize2=181
N=10 g1=34433 g2=13899 #a=0 #t=18480 date=1548601619 time=579 maxband=50 maxsize1=404 maxsize2=180
N=10 g1=34433 g2=16538 #a=0 #t=30990 date=1548601619 time=622 maxband=52 maxsize1=461 maxsize2=551
N=10 g1=34433 g2=16555 #a=0 #t=27420 date=1548601629 time=608 maxband=50 maxsize1=517 maxsize2=395
N=10 g1=34438 g2=16538 #a=0 #t=25650 date=1548601618 time=469 maxband=58 maxsize1=468 maxsize2=485
N=10 g1=34464 g2=4060 #a=0 #t=103632 date=1548601709 time=2043 maxband=67 maxsize1=1372 maxsize2=1003
N=10 g1=34469 g2=12966 #a=0 #t=17932 date=1548601742 time=510 maxband=51 maxsize1=970 maxsize2=1024
N=10 g1=34469 g2=13835 #a=0 #t=14964 date=1548601731 time=380 maxband=51 maxsize1=756 maxsize2=907
N=10 g1=34493 g2=3181 #a=0 #t=46878 date=1548602094 time=1295 maxband=54 maxsize1=510 maxsize2=523
N=10 g1=34493 g2=3189 #a=0 #t=103632 date=1548602110 time=1720 maxband=54 maxsize1=372 maxsize2=299
N=10 g1=34494 g2=15473 #a=0 #t=208464 date=1548601999 time=6830 maxband=51 maxsize1=1349 maxsize2=3160
N=10 g1=34522 g2=1046 #a=0 #t=12512 date=1548602290 time=540 maxband=53 maxsize1=683 maxsize2=3803
N=10 g1=34533 g2=15011 #a=0 #t=122004 date=1548602346 time=2761 maxband=51 maxsize1=16067 maxsize2=7962
N=10 g1=34533 g2=15012 #a=0 #t=127980 date=1548602348 time=1761 maxband=51 maxsize1=1581 maxsize2=3024
N=10 g1=34538 g2=2934 #a=0 #t=57870 date=1548602346 time=957 maxband=50 maxsize1=210 maxsize2=227
N=10 g1=34610 g2=1505 #a=0 #t=15000 date=1548602973 time=326 maxband=59 maxsize1=578 maxsize2=679
N=10 g1=34610 g2=3173 #a=0 #t=23532 date=1548603134 time=659 maxband=50 maxsize1=727 maxsize2=1165
N=10 g1=34610 g2=16721 #a=0 #t=136344 date=1548603177 time=2690 maxband=56 maxsize1=407 maxsize2=1065
N=10 g1=34613 g2=789 #a=0 #t=48000 date=1548603056 time=1571 maxband=51 maxsize1=776 maxsize2=532
N=10 g1=34613 g2=3129 #a=0 #t=95490 date=1548603227 time=4526 maxband=51 maxsize1=867 maxsize2=528
N=10 g1=34615 g2=12951 #a=0 #t=16392 date=1548602935 time=264 maxband=52 maxsize1=272 maxsize2=244
N=10 g1=34617 g2=4661 #a=0 #t=40908 date=1548602908 time=393 maxband=53 maxsize1=113 maxsize2=113
N=10 g1=34623 g2=13817 #a=0 #t=32088 date=1548602997 time=541 maxband=56 maxsize1=92 maxsize2=115
N=10 g1=34645 g2=3180 #a=0 #t=73608 date=1548603458 time=3118 maxband=51 maxsize1=1333 maxsize2=3273
N=10 g1=34645 g2=4125 #a=0 #t=19884 date=1548603262 time=321 maxband=51 maxsize1=290 maxsize2=246
N=10 g1=34645 g2=4162 #a=0 #t=97812 date=1548603300 time=1168 maxband=51 maxsize1=126 maxsize2=103
N=10 g1=34645 g2=15575 #a=0 #t=270600 date=1548603518 time=4834 maxband=51 maxsize1=322 maxsize2=347
N=10 g1=34645 g2=16560 #a=0 #t=130560 date=1548603314 time=1236 maxband=51 maxsize1=217 maxsize2=149
N=10 g1=34645 g2=21600 #a=0 #t=123480 date=1548603185 time=1456 maxband=51 maxsize1=121 maxsize2=132
N=10 g1=34645 g2=29764 #a=0 #t=270600 date=1548603273 time=2034 maxband=51 maxsize1=68 maxsize2=71
N=10 g1=34645 g2=30781 #a=0 #t=594720 date=1548603480 time=2654 maxband=51 maxsize1=61 maxsize2=61
N=10 g1=34646 g2=15062 #a=0 #t=41004 date=1548603238 time=1277 maxband=60 maxsize1=611 maxsize2=1858
N=10 g1=34646 g2=16690 #a=0 #t=41004 date=1548603314 time=2484 maxband=60 maxsize1=2824 maxsize2=7652
N=10 g1=34646 g2=16703 #a=0 #t=67362 date=1548603338 time=3306 maxband=60 maxsize1=832 maxsize2=1578
N=10 g1=34659 g2=571 #a=0 #t=30240 date=1548603299 time=619 maxband=52 maxsize1=221 maxsize2=382
N=10 g1=34659 g2=656 #a=0 #t=94920 date=1548603347 time=2288 maxband=52 maxsize1=227 maxsize2=780
N=10 g1=34659 g2=789 #a=0 #t=81480 date=1548603433 time=1628 maxband=52 maxsize1=229 maxsize2=942
N=10 g1=34659 g2=800 #a=0 #t=46410 date=1548603282 time=1575 maxband=52 maxsize1=191 maxsize2=421
N=10 g1=34663 g2=2697 #a=0 #t=81040 date=1548603389 time=1488 maxband=51 maxsize1=790 maxsize2=339
N=10 g1=34663 g2=3179 #a=0 #t=253200 date=1548603512 time=3823 maxband=51 maxsize1=538 maxsize2=205
N=10 g1=34663 g2=4053 #a=0 #t=124080 date=1548603334 time=2275 maxband=51 maxsize1=488 maxsize2=464
N=10 g1=34663 g2=4064 #a=0 #t=124080 date=1548603356 time=1463 maxband=51 maxsize1=603 maxsize2=263
N=10 g1=34663 g2=4065 #a=0 #t=201720 date=1548603358 time=2563 maxband=51 maxsize1=482 maxsize2=181
N=10 g1=34695 g2=633 #a=0 #t=39900 date=1548603615 time=569 maxband=52 maxsize1=190 maxsize2=826
N=10 g1=34718 g2=2532 #a=0 #t=25616 date=1548603775 time=311 maxband=56 maxsize1=231 maxsize2=241
N=10 g1=34784 g2=13825 #a=0 #t=18080 date=1548604127 time=1801 maxband=51 maxsize1=1633 maxsize2=4677
N=10 g1=34784 g2=13835 #a=0 #t=6260 date=1548604130 time=615 maxband=51 maxsize1=2117 maxsize2=3833
N=10 g1=34813 g2=3323 #a=0 #t=256488 date=1548604701 time=6418 maxband=52 maxsize1=396 maxsize2=277
N=10 g1=34813 g2=4401 #a=0 #t=213900 date=1548604296 time=2268 maxband=50 maxsize1=239 maxsize2=115
N=10 g1=34813 g2=13834 #a=0 #t=9438 date=1548604384 time=252 maxband=51 maxsize1=736 maxsize2=1003
N=10 g1=34814 g2=5638 #a=0 #t=54456 date=1548604399 time=670 maxband=50 maxsize1=176 maxsize2=274
N=10 g1=34814 g2=12690 #a=0 #t=11894 date=1548604348 time=509 maxband=53 maxsize1=1293 maxsize2=2564
N=10 g1=34817 g2=3170 #a=0 #t=97620 date=1548604539 time=1416 maxband=51 maxsize1=497 maxsize2=368
N=10 g1=34824 g2=1045 #a=0 #t=19952 date=1548604628 time=861 maxband=50 maxsize1=990 maxsize2=1040
N=10 g1=34824 g2=15022 #a=0 #t=51072 date=1548604556 time=1596 maxband=50 maxsize1=621 maxsize2=731
N=10 g1=34839 g2=3146 #a=0 #t=57840 date=1548604811 time=2296 maxband=60 maxsize1=2348 maxsize2=3306
N=10 g1=34839 g2=3251 #a=0 #t=133920 date=1548604665 time=1607 maxband=51 maxsize1=143 maxsize2=151
N=10 g1=34839 g2=3311 #a=0 #t=133920 date=1548604750 time=1326 maxband=51 maxsize1=113 maxsize2=133
N=10 g1=34839 g2=4219 #a=0 #t=64002 date=1548604820 time=508 maxband=51 maxsize1=162 maxsize2=208
N=10 g1=34839 g2=13829 #a=0 #t=17932 date=1548604636 time=481 maxband=51 maxsize1=874 maxsize2=1394
N=10 g1=34839 g2=13834 #a=0 #t=5008 date=1548604640 time=157 maxband=51 maxsize1=835 maxsize2=961
N=10 g1=34839 g2=13835 #a=0 #t=14964 date=1548604641 time=533 maxband=51 maxsize1=720 maxsize2=1496
N=10 g1=34849 g2=21587 #a=0 #t=42240 date=1548604774 time=876 maxband=51 maxsize1=448 maxsize2=1037
N=10 g1=34850 g2=2617 #a=0 #t=39508 date=1548604783 time=812 maxband=51 maxsize1=318 maxsize2=811
N=10 g1=34850 g2=2720 #a=0 #t=28596 date=1548604846 time=1171 maxband=52 maxsize1=638 maxsize2=1068
N=10 g1=34850 g2=12966 #a=0 #t=33130 date=1548604807 time=1235 maxband=51 maxsize1=808 maxsize2=1040
N=10 g1=34850 g2=13818 #a=0 #t=13422 date=1548604737 time=354 maxband=51 maxsize1=761 maxsize2=1037
N=10 g1=34922 g2=3140 #a=0 #t=259560 date=1548605732 time=4578 maxband=64 maxsize1=234 maxsize2=276
N=10 g1=34925 g2=3126 #a=0 #t=74520 date=1548605568 time=1686 maxband=55 maxsize1=283 maxsize2=318
N=10 g1=34927 g2=3129 #a=0 #t=212760 date=1548605830 time=6720 maxband=51 maxsize1=556 maxsize2=542
N=10 g1=34927 g2=3169 #a=0 #t=162480 date=1548605955 time=4585 maxband=51 maxsize1=492 maxsize2=501
N=10 g1=34927 g2=3625 #a=0 #t=232920 date=1548605367 time=4599 maxband=51 maxsize1=443 maxsize2=222
N=10 g1=34927 g2=4053 #a=0 #t=222840 date=1548605378 time=4314 maxband=51 maxsize1=435 maxsize2=325
N=10 g1=34927 g2=4064 #a=0 #t=222840 date=1548605412 time=2604 maxband=51 maxsize1=435 maxsize2=238
N=10 g1=34927 g2=4065 #a=0 #t=324960 date=1548605416 time=4475 maxband=51 maxsize1=429 maxsize2=188
N=10 g1=34931 g2=636 #a=0 #t=86520 date=1548605456 time=1948 maxband=52 maxsize1=240 maxsize2=812
N=10 g1=34931 g2=718 #a=0 #t=90720 date=1548605556 time=1417 maxband=52 maxsize1=248 maxsize2=311
N=10 g1=34931 g2=789 #a=0 #t=141120 date=1548605605 time=2396 maxband=52 maxsize1=247 maxsize2=441
N=10 g1=34931 g2=811 #a=0 #t=88620 date=1548605403 time=1143 maxband=52 maxsize1=150 maxsize2=225
N=10 g1=34931 g2=812 #a=0 #t=141120 date=1548605406 time=2154 maxband=52 maxsize1=168 maxsize2=236
N=10 g1=34939 g2=2681 #a=0 #t=43200 date=1548605703 time=901 maxband=54 maxsize1=215 maxsize2=276
N=10 g1=35047 g2=15026 #a=0 #t=109356 date=1548607373 time=2374 maxband=50 maxsize1=290 maxsize2=329
N=10 g1=35069 g2=2682 #a=0 #t=27360 date=1548607668 time=623 maxband=65 maxsize1=493 maxsize2=618
N=10 g1=35075 g2=540 #a=0 #t=49440 date=1548607724 time=2694 maxband=54 maxsize1=223 maxsize2=854
N=10 g1=35075 g2=644 #a=0 #t=108320 date=1548607801 time=2674 maxband=54 maxsize1=256 maxsize2=456
N=10 g1=35075 g2=655 #a=0 #t=74280 date=1548607816 time=2360 maxband=54 maxsize1=246 maxsize2=561
N=10 g1=35075 g2=656 #a=0 #t=148800 date=1548607820 time=3357 maxband=54 maxsize1=207 maxsize2=988
N=10 g1=35075 g2=657 #a=0 #t=108320 date=1548607822 time=2446 maxband=54 maxsize1=262 maxsize2=938
N=10 g1=35127 g2=537 #a=0 #t=22440 date=1548608463 time=425 maxband=55 maxsize1=364 maxsize2=388
N=10 g1=35178 g2=5534 #a=0 #t=25980 date=1548609253 time=307 maxband=51 maxsize1=172 maxsize2=171
N=10 g1=35184 g2=12945 #a=0 #t=26640 date=1548609049 time=430 maxband=54 maxsize1=138 maxsize2=179
N=10 g1=35187 g2=16703 #a=0 #t=209160 date=1548609357 time=6254 maxband=52 maxsize1=578 maxsize2=477
N=10 g1=35188 g2=1254 #a=0 #t=44880 date=1548609125 time=1629 maxband=51 maxsize1=220 maxsize2=427
N=10 g1=35188 g2=2951 #a=0 #t=47388 date=1548609159 time=1478 maxband=56 maxsize1=714 maxsize2=1923
N=10 g1=35188 g2=8083 #a=0 #t=22800 date=1548609104 time=1362 maxband=68 maxsize1=658 maxsize2=1263
N=10 g1=35189 g2=15062 #a=0 #t=85440 date=1549756297 time=2853 maxband=60 maxsize1=1004 maxsize2=1858
N=10 g1=35189 g2=16690 #a=0 #t=85440 date=1548609261 time=3937 maxband=60 maxsize1=2900 maxsize2=1903
N=10 g1=35189 g2=16703 #a=0 #t=137160 date=1548609297 time=5211 maxband=60 maxsize1=978 maxsize2=1578
N=10 g1=35209 g2=636 #a=0 #t=86520 date=1548609388 time=3025 maxband=52 maxsize1=957 maxsize2=1264
N=10 g1=35210 g2=2526 #a=0 #t=31640 date=1548609333 time=1325 maxband=62 maxsize1=3206 maxsize2=1480
N=10 g1=35212 g2=3242 #a=0 #t=211680 date=1548609401 time=3647 maxband=53 maxsize1=195 maxsize2=209
N=10 g1=35213 g2=789 #a=0 #t=141120 date=1548609582 time=3276 maxband=51 maxsize1=741 maxsize2=4096
N=10 g1=35213 g2=2532 #a=0 #t=99960 date=1548609408 time=3536 maxband=51 maxsize1=471 maxsize2=778
N=10 g1=35213 g2=2697 #a=0 #t=177240 date=1548609637 time=5339 maxband=51 maxsize1=525 maxsize2=452
N=10 g1=35213 g2=3169 #a=0 #t=211680 date=1548609827 time=4417 maxband=51 maxsize1=588 maxsize2=961
N=10 g1=35213 g2=3179 #a=0 #t=531720 date=1548609862 time=9744 maxband=51 maxsize1=454 maxsize2=471
N=10 g1=35213 g2=4064 #a=0 #t=265860 date=1548609442 time=4105 maxband=51 maxsize1=435 maxsize2=271
N=10 g1=35213 g2=4065 #a=0 #t=423360 date=1548609449 time=7535 maxband=51 maxsize1=459 maxsize2=332
N=10 g1=35222 g2=571 #a=0 #t=70560 date=1548609513 time=1262 maxband=52 maxsize1=253 maxsize2=378
N=10 g1=35222 g2=800 #a=0 #t=105840 date=1548609477 time=2393 maxband=52 maxsize1=368 maxsize2=320
N=10 g1=35223 g2=3169 #a=0 #t=211680 date=1548609869 time=3388 maxband=51 maxsize1=728 maxsize2=3968
N=10 g1=35223 g2=3179 #a=0 #t=531720 date=1548609895 time=7352 maxband=51 maxsize1=502 maxsize2=285
N=10 g1=35223 g2=3625 #a=0 #t=272160 date=1549756301 time=3078 maxband=51 maxsize1=507 maxsize2=235
N=10 g1=35223 g2=4053 #a=0 #t=265860 date=1548609570 time=5923 maxband=51 maxsize1=474 maxsize2=821
N=10 g1=35223 g2=4064 #a=0 #t=265860 date=1548609614 time=3548 maxband=51 maxsize1=480 maxsize2=240
N=10 g1=35223 g2=4065 #a=0 #t=423360 date=1548609620 time=6502 maxband=51 maxsize1=464 maxsize2=200
N=10 g1=35238 g2=653 #a=0 #t=77640 date=1548609820 time=1447 maxband=54 maxsize1=197 maxsize2=563
N=10 g1=35238 g2=655 #a=0 #t=74280 date=1548609823 time=2402 maxband=54 maxsize1=202 maxsize2=814
N=10 g1=35238 g2=657 #a=0 #t=108320 date=1548609829 time=2534 maxband=54 maxsize1=177 maxsize2=1028
N=10 g1=35270 g2=2697 #a=0 #t=177240 date=1548610466 time=3172 maxband=51 maxsize1=505 maxsize2=454
N=10 g1=35270 g2=3179 #a=0 #t=531720 date=1548610947 time=11889 maxband=51 maxsize1=454 maxsize2=510
N=10 g1=35270 g2=3625 #a=0 #t=272160 date=1548610298 time=4133 maxband=51 maxsize1=455 maxsize2=362
N=10 g1=35270 g2=4065 #a=0 #t=423360 date=1548610393 time=5895 maxband=51 maxsize1=582 maxsize2=381
N=10 g1=35278 g2=2529 #a=0 #t=82560 date=1548610446 time=1913 maxband=51 maxsize1=614 maxsize2=719
N=10 g1=35282 g2=636 #a=0 #t=105840 date=1548610547 time=2538 maxband=52 maxsize1=249 maxsize2=3141
N=10 g1=35287 g2=642 #a=0 #t=23520 date=1548610590 time=366 maxband=52 maxsize1=150 maxsize2=442
N=10 g1=35291 g2=635 #a=0 #t=29310 date=1549756466 time=1093 maxband=51 maxsize1=401 maxsize2=491
N=10 g1=35319 g2=2708 #a=0 #t=39000 date=1548611062 time=881 maxband=51 maxsize1=200 maxsize2=182
N=10 g1=35356 g2=634 #a=0 #t=30120 date=1548611360 time=1325 maxband=67 maxsize1=660 maxsize2=5193
N=10 g1=35387 g2=589 #a=0 #t=8780 date=1548611607 time=196 maxband=53 maxsize1=293 maxsize2=244
N=10 g1=35469 g2=785 #a=0 #t=23520 date=1548612627 time=390 maxband=51 maxsize1=215 maxsize2=279
N=10 g1=35568 g2=12954 #a=0 #t=43080 date=1548613660 time=943 maxband=57 maxsize1=143 maxsize2=312
N=10 g1=35805 g2=2775 #a=0 #t=4030 date=1548615921 time=190 maxband=51 maxsize1=627 maxsize2=457
N=10 g1=35805 g2=16691 #a=0 #t=55620 date=1548616104 time=3107 maxband=51 maxsize1=1711 maxsize2=4613
N=10 g1=35806 g2=4665 #a=0 #t=25020 date=1548615925 time=550 maxband=52 maxsize1=377 maxsize2=343
N=10 g1=35806 g2=16696 #a=0 #t=47352 date=1548616014 time=2634 maxband=60 maxsize1=2592 maxsize2=4128
N=10 g1=35806 g2=16706 #a=0 #t=47352 date=1548616037 time=2211 maxband=60 maxsize1=2048 maxsize2=4128
N=10 g1=35823 g2=636 #a=0 #t=46410 date=1548616003 time=1139 maxband=52 maxsize1=535 maxsize2=736
N=10 g1=35823 g2=789 #a=0 #t=81480 date=1548616115 time=1749 maxband=52 maxsize1=476 maxsize2=1004
N=10 g1=35827 g2=3179 #a=0 #t=205560 date=1548616325 time=5948 maxband=51 maxsize1=648 maxsize2=1340
N=10 g1=35827 g2=4065 #a=0 #t=154800 date=1548616059 time=4590 maxband=51 maxsize1=637 maxsize2=1225
N=10 g1=35827 g2=5551 #a=0 #t=471240 date=1548616509 time=5082 maxband=51 maxsize1=467 maxsize2=204
N=10 g1=35830 g2=3128 #a=0 #t=95490 date=1548616290 time=6025 maxband=54 maxsize1=3007 maxsize2=4168
N=10 g1=35830 g2=4064 #a=0 #t=100350 date=1548616065 time=2484 maxband=50 maxsize1=468 maxsize2=1534
N=10 g1=35835 g2=3625 #a=0 #t=127080 date=1548616057 time=1962 maxband=51 maxsize1=507 maxsize2=278
N=10 g1=35835 g2=4064 #a=0 #t=124080 date=1548616092 time=1591 maxband=51 maxsize1=480 maxsize2=260
N=10 g1=35857 g2=1053 #a=0 #t=25680 date=1548616317 time=1178 maxband=66 maxsize1=618 maxsize2=576
N=10 g1=35879 g2=3233 #a=0 #t=105360 date=1548616478 time=1586 maxband=58 maxsize1=398 maxsize2=1026
N=10 g1=35879 g2=3494 #a=0 #t=47640 date=1548616657 time=1421 maxband=59 maxsize1=1529 maxsize2=1495
N=10 g1=35879 g2=5562 #a=0 #t=25500 date=1548616817 time=511 maxband=54 maxsize1=637 maxsize2=469
N=10 g1=35884 g2=15017 #a=0 #t=5766 date=1548616512 time=171 maxband=56 maxsize1=651 maxsize2=554
N=10 g1=35884 g2=16881 #a=0 #t=67056 date=1548616508 time=1232 maxband=60 maxsize1=384 maxsize2=999
N=10 g1=35885 g2=699 #a=0 #t=26340 date=1548616607 time=832 maxband=50 maxsize1=288 maxsize2=354
N=10 g1=35921 g2=16689 #a=0 #t=87900 date=1548616925 time=1599 maxband=51 maxsize1=142 maxsize2=156
N=10 g1=35955 g2=172 #a=0 #t=45360 date=1548617045 time=847 maxband=52 maxsize1=143 maxsize2=512
N=10 g1=35956 g2=789 #a=0 #t=141120 date=1548617237 time=2694 maxband=51 maxsize1=571 maxsize2=170
N=10 g1=35956 g2=3128 #a=0 #t=259560 date=1548617311 time=5043 maxband=51 maxsize1=571 maxsize2=290
N=10 g1=35967 g2=636 #a=0 #t=46410 date=1548617137 time=933 maxband=52 maxsize1=652 maxsize2=534
N=10 g1=35967 g2=789 #a=0 #t=81480 date=1548617207 time=1095 maxband=52 maxsize1=182 maxsize2=264
N=10 g1=35967 g2=800 #a=0 #t=46410 date=1548617103 time=764 maxband=52 maxsize1=142 maxsize2=204
N=10 g1=35967 g2=812 #a=0 #t=81480 date=1548617112 time=1079 maxband=52 maxsize1=176 maxsize2=172
N=10 g1=35971 g2=635 #a=0 #t=86520 date=1548617217 time=1928 maxband=50 maxsize1=1062 maxsize2=2271
N=10 g1=35971 g2=789 #a=0 #t=141120 date=1548617344 time=2097 maxband=51 maxsize1=575 maxsize2=676
N=10 g1=35971 g2=811 #a=0 #t=88620 date=1548617178 time=1268 maxband=52 maxsize1=164 maxsize2=248
N=10 g1=35971 g2=3129 #a=0 #t=259560 date=1548617423 time=3810 maxband=51 maxsize1=488 maxsize2=353
N=10 g1=35971 g2=3169 #a=0 #t=211680 date=1548617493 time=2781 maxband=51 maxsize1=550 maxsize2=327
N=10 g1=35971 g2=3625 #a=0 #t=272160 date=1548617181 time=2527 maxband=51 maxsize1=482 maxsize2=187
N=10 g1=35971 g2=4053 #a=0 #t=265860 date=1548617173 time=3852 maxband=51 maxsize1=463 maxsize2=195
N=10 g1=35971 g2=4064 #a=0 #t=265860 date=1548617201 time=2332 maxband=51 maxsize1=445 maxsize2=183
N=10 g1=35971 g2=4065 #a=0 #t=423360 date=1548617205 time=4274 maxband=51 maxsize1=505 maxsize2=195
N=10 g1=35978 g2=571 #a=0 #t=70560 date=1548617284 time=1049 maxband=52 maxsize1=165 maxsize2=209
N=10 g1=35978 g2=636 #a=0 #t=105840 date=1548617326 time=1880 maxband=52 maxsize1=230 maxsize2=440
N=10 g1=35978 g2=718 #a=0 #t=105840 date=1548617428 time=1303 maxband=52 maxsize1=185 maxsize2=200
N=10 g1=35978 g2=800 #a=0 #t=105840 date=1548617254 time=1739 maxband=52 maxsize1=154 maxsize2=226
N=10 g1=35978 g2=811 #a=0 #t=105840 date=1548617268 time=1103 maxband=52 maxsize1=154 maxsize2=178
N=10 g1=35978 g2=812 #a=0 #t=181440 date=1548617270 time=2205 maxband=52 maxsize1=158 maxsize2=179
N=10 g1=35979 g2=571 #a=0 #t=59080 date=1548617299 time=1178 maxband=52 maxsize1=178 maxsize2=254
N=10 g1=35979 g2=656 #a=0 #t=177240 date=1548617386 time=4154 maxband=52 maxsize1=432 maxsize2=448
N=10 g1=35979 g2=789 #a=0 #t=141120 date=1548617521 time=3140 maxband=52 maxsize1=358 maxsize2=554
N=10 g1=35979 g2=800 #a=0 #t=88620 date=1548617266 time=1961 maxband=52 maxsize1=309 maxsize2=271
N=10 g1=35979 g2=2697 #a=0 #t=177240 date=1548617390 time=2196 maxband=51 maxsize1=591 maxsize2=273
N=10 g1=35979 g2=3129 #a=0 #t=259560 date=1548617595 time=5255 maxband=51 maxsize1=490 maxsize2=614
N=10 g1=35979 g2=3169 #a=0 #t=211680 date=1548617685 time=3535 maxband=51 maxsize1=522 maxsize2=335
N=10 g1=35979 g2=3179 #a=0 #t=531720 date=1548617716 time=8481 maxband=51 maxsize1=490 maxsize2=221
N=10 g1=35979 g2=3625 #a=0 #t=272160 date=1548617290 time=3131 maxband=51 maxsize1=429 maxsize2=197
N=10 g1=35979 g2=4053 #a=0 #t=265860 date=1548617310 time=4257 maxband=51 maxsize1=429 maxsize2=178
N=10 g1=35979 g2=4064 #a=0 #t=265860 date=1548617341 time=2321 maxband=51 maxsize1=429 maxsize2=190
N=10 g1=35979 g2=4065 #a=0 #t=423360 date=1548617345 time=4231 maxband=51 maxsize1=429 maxsize2=265
N=10 g1=35993 g2=4060 #a=0 #t=218160 date=1548617501 time=3012 maxband=51 maxsize1=485 maxsize2=258
N=10 g1=36000 g2=2697 #a=0 #t=148320 date=1548617728 time=3228 maxband=51 maxsize1=861 maxsize2=362
N=10 g1=36000 g2=3179 #a=0 #t=446400 date=1548618066 time=9153 maxband=51 maxsize1=681 maxsize2=511
N=10 g1=36000 g2=3625 #a=0 #t=232920 date=1548617570 time=2877 maxband=51 maxsize1=468 maxsize2=190
N=10 g1=36000 g2=4053 #a=0 #t=222840 date=1548617587 time=4753 maxband=51 maxsize1=490 maxsize2=469
N=10 g1=36000 g2=4064 #a=0 #t=222840 date=1548617622 time=2512 maxband=51 maxsize1=485 maxsize2=186
N=10 g1=36003 g2=643 #a=0 #t=52080 date=1548617659 time=1631 maxband=52 maxsize1=836 maxsize2=2351
N=10 g1=36019 g2=12455 #a=0 #t=11760 date=1548617809 time=534 maxband=63 maxsize1=328 maxsize2=837
N=10 g1=36032 g2=642 #a=0 #t=14610 date=1548617998 time=604 maxband=53 maxsize1=509 maxsize2=663
N=10 g1=36038 g2=636 #a=0 #t=105840 date=1548618045 time=1325 maxband=52 maxsize1=138 maxsize2=284
N=10 g1=36187 g2=633 #a=0 #t=90720 date=1548619574 time=1040 maxband=52 maxsize1=161 maxsize2=471
N=10 g1=36187 g2=637 #a=0 #t=90720 date=1548619578 time=945 maxband=52 maxsize1=126 maxsize2=503
N=10 g1=36187 g2=1005 #a=0 #t=362880 date=1548619603 time=2749 maxband=52 maxsize1=112 maxsize2=494
N=10 g1=36211 g2=3126 #a=0 #t=100800 date=1548619858 time=889 maxband=54 maxsize1=151 maxsize2=236
N=10 g1=36235 g2=3179 #a=0 #t=62580 date=1548620062 time=1672 maxband=60 maxsize1=685 maxsize2=1032
N=10 g1=36256 g2=642 #a=0 #t=32970 date=1548620135 time=255 maxband=52 maxsize1=141 maxsize2=216
N=10 g1=36425 g2=565 #a=0 #t=6240 date=1548621484 time=187 maxband=52 maxsize1=183 maxsize2=601
N=10 g1=36660 g2=14189 #a=0 #t=11088 date=1548623200 time=1593 maxband=126 maxsize1=2160 maxsize2=2765
N=10 g1=36661 g2=13824 #a=0 #t=18888 date=1548623195 time=481 maxband=68 maxsize1=500 maxsize2=1061
N=10 g1=36661 g2=13831 #a=0 #t=18888 date=1548623198 time=463 maxband=68 maxsize1=747 maxsize2=1789
N=10 g1=36739 g2=12948 #a=0 #t=24200 date=1548623459 time=1478 maxband=55 maxsize1=1092 maxsize2=1139
N=10 g1=36789 g2=2692 #a=0 #t=23580 date=1548623836 time=982 maxband=57 maxsize1=438 maxsize2=2026
N=10 g1=36878 g2=3188 #a=0 #t=80724 date=1548624563 time=2565 maxband=52 maxsize1=711 maxsize2=2118
N=10 g1=36878 g2=5556 #a=0 #t=87696 date=1548624770 time=5032 maxband=61 maxsize1=1312 maxsize2=1286
N=10 g1=36878 g2=13830 #a=0 #t=22288 date=1548624402 time=1586 maxband=68 maxsize1=1300 maxsize2=2570
N=10 g1=36930 g2=8083 #a=0 #t=5678 date=1548624718 time=612 maxband=68 maxsize1=1418 maxsize2=2361
N=10 g1=36931 g2=15073 #a=0 #t=122928 date=1548624805 time=716 maxband=59 maxsize1=201 maxsize2=754
N=10 g1=36932 g2=12955 #a=0 #t=74280 date=1548624803 time=3109 maxband=54 maxsize1=885 maxsize2=2917
N=10 g1=36934 g2=12460 #a=0 #t=12896 date=1548624730 time=451 maxband=68 maxsize1=734 maxsize2=689
N=10 g1=36956 g2=2759 #a=0 #t=3760 date=1548624950 time=69 maxband=52 maxsize1=112 maxsize2=120
N=10 g1=37044 g2=16519 #a=0 #t=78240 date=1548625452 time=4096 maxband=50 maxsize1=889 maxsize2=1608
N=10 g1=37045 g2=3179 #a=0 #t=62580 date=1548625542 time=2154 maxband=60 maxsize1=1214 maxsize2=2758
N=10 g1=37050 g2=12460 #a=0 #t=12896 date=1548625462 time=330 maxband=68 maxsize1=383 maxsize2=502
N=10 g1=37056 g2=3129 #a=0 #t=78228 date=1548625603 time=1873 maxband=50 maxsize1=366 maxsize2=1936
N=10 g1=37058 g2=784 #a=0 #t=4400 date=1548625574 time=434 maxband=56 maxsize1=537 maxsize2=4555
N=10 g1=37336 g2=2939 #a=0 #t=130560 date=1548627299 time=2709 maxband=50 maxsize1=192 maxsize2=186
N=10 g1=37337 g2=1045 #a=0 #t=104160 date=1548627483 time=1904 maxband=51 maxsize1=443 maxsize2=468
N=10 g1=37338 g2=1045 #a=0 #t=33600 date=1548627336 time=501 maxband=51 maxsize1=443 maxsize2=201
N=10 g1=37343 g2=1045 #a=0 #t=104160 date=1548627492 time=1326 maxband=51 maxsize1=443 maxsize2=180
N=10 g1=37381 g2=3137 #a=0 #t=117000 date=1548628027 time=2623 maxband=51 maxsize1=542 maxsize2=1094
N=10 g1=37386 g2=655 #a=0 #t=74280 date=1548627917 time=1563 maxband=54 maxsize1=308 maxsize2=687
N=10 g1=37386 g2=657 #a=0 #t=108320 date=1548627921 time=1669 maxband=54 maxsize1=375 maxsize2=417
N=10 g1=37388 g2=635 #a=0 #t=70920 date=1548627945 time=1948 maxband=52 maxsize1=1316 maxsize2=1375
N=10 g1=37388 g2=2532 #a=0 #t=82560 date=1548627955 time=2173 maxband=50 maxsize1=953 maxsize2=1038
N=10 g1=37392 g2=12691 #a=0 #t=78720 date=1548628012 time=1734 maxband=69 maxsize1=845 maxsize2=1040
N=10 g1=37405 g2=3127 #a=0 #t=34380 date=1548628268 time=885 maxband=50 maxsize1=833 maxsize2=764
N=10 g1=37437 g2=635 #a=0 #t=29310 date=1548628632 time=851 maxband=51 maxsize1=401 maxsize2=605
N=10 g1=37463 g2=656 #a=0 #t=63480 date=1548628978 time=916 maxband=57 maxsize1=525 maxsize2=1042
N=10 g1=37516 g2=711 #a=0 #t=26340 date=1548629564 time=538 maxband=51 maxsize1=143 maxsize2=223
N=10 g1=37516 g2=1055 #a=0 #t=48000 date=1548629571 time=875 maxband=51 maxsize1=170 maxsize2=202
N=10 g1=37516 g2=1068 #a=0 #t=17000 date=1548629581 time=218 maxband=51 maxsize1=105 maxsize2=192
N=10 g1=37524 g2=616 #a=0 #t=38928 date=1548629553 time=695 maxband=54 maxsize1=113 maxsize2=250
N=10 g1=37527 g2=633 #a=0 #t=49680 date=1548629666 time=2929 maxband=62 maxsize1=958 maxsize2=6136
N=10 g1=37584 g2=613 #a=0 #t=18960 date=1548630082 time=570 maxband=52 maxsize1=352 maxsize2=814
N=10 g1=37919 g2=2440 #a=0 #t=5985 date=1548633763 time=146 maxband=51 maxsize1=196 maxsize2=527
N=10 g1=38090 g2=2939 #a=0 #t=48684 date=1548635579 time=796 maxband=52 maxsize1=169 maxsize2=173
N=10 g1=38320 g2=12713 #a=0 #t=35806 date=1548637584 time=630 maxband=53 maxsize1=557 maxsize2=684
N=10 g1=38387 g2=2945 #a=0 #t=25020 date=1548638193 time=343 maxband=51 maxsize1=112 maxsize2=162
N=10 g1=38396 g2=655 #a=0 #t=74280 date=1548638297 time=1376 maxband=54 maxsize1=172 maxsize2=685
N=10 g1=38396 g2=2684 #a=0 #t=82560 date=1548638338 time=1338 maxband=58 maxsize1=289 maxsize2=517
N=10 g1=38481 g2=3179 #a=0 #t=62580 date=1548639155 time=2028 maxband=60 maxsize1=685 maxsize2=1335
N=10 g1=38879 g2=559 #a=0 #t=2720 date=1548642432 time=212 maxband=54 maxsize1=289 maxsize2=546
N=10 g1=39339 g2=3585 #a=0 #t=17546 date=1548645905 time=845 maxband=56 maxsize1=1339 maxsize2=1766
N=10 g1=39339 g2=5282 #a=0 #t=32876 date=1548645850 time=513 maxband=60 maxsize1=350 maxsize2=211
N=10 g1=39339 g2=16556 #a=0 #t=23404 date=1548645853 time=574 maxband=52 maxsize1=402 maxsize2=541
N=10 g1=39345 g2=3245 #a=0 #t=39392 date=1548645850 time=734 maxband=52 maxsize1=240 maxsize2=236
N=10 g1=39353 g2=16540 #a=0 #t=4316 date=1548645860 time=125 maxband=51 maxsize1=283 maxsize2=490
N=10 g1=39391 g2=5804 #a=0 #t=13000 date=1548646174 time=307 maxband=70 maxsize1=936 maxsize2=1233
N=10 g1=39391 g2=8076 #a=0 #t=2598 date=1548646021 time=109 maxband=70 maxsize1=752 maxsize2=936
N=10 g1=39391 g2=8614 #a=0 #t=26064 date=1548646047 time=407 maxband=51 maxsize1=138 maxsize2=142
N=10 g1=39392 g2=4177 #a=0 #t=9728 date=1548646105 time=323 maxband=52 maxsize1=665 maxsize2=1083
N=10 g1=39392 g2=13343 #a=0 #t=4928 date=1548646048 time=64 maxband=62 maxsize1=359 maxsize2=297
N=10 g1=39395 g2=13899 #a=0 #t=14520 date=1548646097 time=901 maxband=50 maxsize1=1054 maxsize2=1407
N=10 g1=39400 g2=4065 #a=0 #t=29268 date=1548646069 time=1604 maxband=60 maxsize1=1844 maxsize2=3245
N=10 g1=39400 g2=18257 #a=0 #t=114084 date=1548646310 time=1940 maxband=51 maxsize1=160 maxsize2=161
N=10 g1=39436 g2=15571 #a=0 #t=67008 date=1548646641 time=1507 maxband=52 maxsize1=237 maxsize2=214
N=10 g1=39444 g2=5804 #a=0 #t=21104 date=1548646713 time=469 maxband=51 maxsize1=338 maxsize2=391
N=10 g1=39501 g2=1557 #a=0 #t=2436 date=1548647019 time=154 maxband=51 maxsize1=472 maxsize2=471
N=10 g1=39505 g2=881 #a=0 #t=8772 date=1548647005 time=385 maxband=52 maxsize1=260 maxsize2=241
N=10 g1=39545 g2=15528 #a=0 #t=118368 date=1548647334 time=1723 maxband=51 maxsize1=316 maxsize2=1704
N=10 g1=39719 g2=3128 #a=0 #t=212760 date=1548649165 time=4504 maxband=51 maxsize1=305 maxsize2=622
N=10 g1=39801 g2=2532 #a=0 #t=25616 date=1548649732 time=375 maxband=56 maxsize1=182 maxsize2=223
N=10 g1=39841 g2=711 #a=0 #t=20296 date=1548650152 time=494 maxband=53 maxsize1=140 maxsize2=256
N=10 g1=39865 g2=615 #a=0 #t=18820 date=1548650352 time=395 maxband=51 maxsize1=303 maxsize2=541
N=10 g1=40516 g2=616 #a=0 #t=38928 date=1548654630 time=629 maxband=54 maxsize1=150 maxsize2=222
N=10 g1=40516 g2=635 #a=0 #t=35136 date=1548654638 time=875 maxband=54 maxsize1=305 maxsize2=764
N=10 g1=40516 g2=653 #a=0 #t=42624 date=1548654645 time=691 maxband=54 maxsize1=155 maxsize2=190
N=10 g1=40620 g2=2679 #a=0 #t=9068 date=1548655203 time=527 maxband=51 maxsize1=392 maxsize2=1282
N=10 g1=40620 g2=12691 #a=0 #t=15784 date=1548655187 time=187 maxband=51 maxsize1=101 maxsize2=133
N=10 g1=40647 g2=2532 #a=0 #t=20280 date=1548655304 time=423 maxband=57 maxsize1=154 maxsize2=243
N=10 g1=40811 g2=16551 #a=0 #t=8228 date=1548656305 time=365 maxband=76 maxsize1=1009 maxsize2=918
N=10 g1=40868 g2=4054 #a=0 #t=8604 date=1548656372 time=627 maxband=53 maxsize1=1755 maxsize2=3421
N=10 g1=40868 g2=4118 #a=0 #t=10380 date=1548656390 time=354 maxband=53 maxsize1=746 maxsize2=759
N=10 g1=40903 g2=5618 #a=0 #t=11986 date=1548656445 time=430 maxband=52 maxsize1=734 maxsize2=465
N=10 g1=40903 g2=12771 #a=0 #t=12688 date=1548656441 time=39 maxband=58 maxsize1=68 maxsize2=178
N=10 g1=40904 g2=4555 #a=0 #t=11040 date=1548656445 time=1149 maxband=55 maxsize1=1789 maxsize2=3282
N=10 g1=40941 g2=12966 #a=0 #t=1682 date=1548656575 time=66 maxband=66 maxsize1=672 maxsize2=467
N=10 g1=40968 g2=5561 #a=0 #t=28844 date=1548656828 time=797 maxband=51 maxsize1=408 maxsize2=370
N=10 g1=41035 g2=35106 #a=0 #t=16800 date=1548656826 time=73 maxband=50 maxsize1=83 maxsize2=168
N=10 g1=41036 g2=18340 #a=0 #t=18540 date=1548657026 time=2630 maxband=55 maxsize1=1851 maxsize2=3425
N=10 g1=41037 g2=8317 #a=0 #t=10752 date=1548656895 time=172 maxband=51 maxsize1=144 maxsize2=87
N=10 g1=41063 g2=16523 #a=0 #t=31464 date=1548656910 time=1582 maxband=57 maxsize1=587 maxsize2=1695
N=10 g1=41063 g2=18200 #a=0 #t=15228 date=1548656909 time=1620 maxband=55 maxsize1=1586 maxsize2=1031
N=10 g1=41208 g2=3019 #a=0 #t=27384 date=1548657188 time=324 maxband=56 maxsize1=231 maxsize2=1056
N=10 g1=41210 g2=16551 #a=0 #t=83328 date=1548657330 time=3192 maxband=50 maxsize1=642 maxsize2=772
N=10 g1=41219 g2=18537 #a=0 #t=7053 date=1548657314 time=518 maxband=51 maxsize1=1048 maxsize2=1087
N=10 g1=41220 g2=891 #a=0 #t=8011 date=1548657314 time=524 maxband=50 maxsize1=471 maxsize2=548
N=10 g1=41232 g2=13118 #a=0 #t=8538 date=1548657379 time=160 maxband=50 maxsize1=141 maxsize2=246
N=10 g1=41318 g2=2551 #a=0 #t=11400 date=1548657884 time=551 maxband=52 maxsize1=1944 maxsize2=6837
N=10 g1=41321 g2=13808 #a=0 #t=38400 date=1548657909 time=1007 maxband=50 maxsize1=370 maxsize2=489
N=10 g1=41416 g2=13837 #a=0 #t=4048 date=1548658583 time=111 maxband=54 maxsize1=318 maxsize2=682
N=10 g1=41418 g2=4816 #a=0 #t=18552 date=1548658542 time=641 maxband=52 maxsize1=1002 maxsize2=658
N=10 g1=41418 g2=5556 #a=0 #t=67392 date=1548658888 time=5365 maxband=56 maxsize1=2668 maxsize2=3192
N=10 g1=41418 g2=5561 #a=0 #t=31380 date=1548658900 time=2494 maxband=72 maxsize1=5823 maxsize2=3994
N=10 g1=41418 g2=16703 #a=0 #t=116220 date=1548658846 time=8541 maxband=54 maxsize1=6203 maxsize2=3911
N=10 g1=41419 g2=2800 #a=0 #t=5771 date=1548658601 time=1740 maxband=54 maxsize1=4505 maxsize2=7290
N=10 g1=41420 g2=4074 #a=0 #t=23646 date=1548658618 time=519 maxband=54 maxsize1=673 maxsize2=2079
N=10 g1=41421 g2=16689 #a=0 #t=30372 date=1548658820 time=3074 maxband=55 maxsize1=2184 maxsize2=5239
N=10 g1=41422 g2=3561 #a=0 #t=33240 date=1548658807 time=1083 maxband=70 maxsize1=753 maxsize2=827
N=10 g1=41422 g2=12713 #a=0 #t=12580 date=1548658650 time=904 maxband=52 maxsize1=859 maxsize2=1343
N=10 g1=41422 g2=12963 #a=0 #t=11600 date=1548658652 time=739 maxband=52 maxsize1=1181 maxsize2=2270
N=10 g1=41426 g2=5543 #a=0 #t=67092 date=1548659142 time=3700 maxband=51 maxsize1=2949 maxsize2=3238
N=10 g1=41428 g2=2445 #a=0 #t=15105 date=1548658664 time=517 maxband=52 maxsize1=408 maxsize2=2566
N=10 g1=41428 g2=2451 #a=0 #t=18540 date=1548658665 time=314 maxband=52 maxsize1=382 maxsize2=540
N=10 g1=41428 g2=2540 #a=0 #t=65280 date=1548658688 time=1682 maxband=52 maxsize1=439 maxsize2=2151
N=10 g1=41428 g2=2552 #a=0 #t=79920 date=1548658698 time=1428 maxband=52 maxsize1=286 maxsize2=540
N=10 g1=41435 g2=801 #a=0 #t=24840 date=1548658737 time=774 maxband=51 maxsize1=384 maxsize2=294
N=10 g1=41442 g2=3126 #a=0 #t=11100 date=1548658937 time=9686 maxband=60 maxsize1=4185 maxsize2=21820
N=10 g1=41453 g2=5829 #a=0 #t=37536 date=1548659107 time=363 maxband=61 maxsize1=189 maxsize2=136
N=10 g1=41532 g2=540 #a=0 #t=21208 date=1548659633 time=500 maxband=54 maxsize1=142 maxsize2=397
N=10 g1=41532 g2=635 #a=0 #t=31026 date=1548659657 time=909 maxband=54 maxsize1=293 maxsize2=719
N=10 g1=41582 g2=5747 #a=0 #t=176256 date=1548660019 time=3332 maxband=70 maxsize1=352 maxsize2=414
N=10 g1=41583 g2=4545 #a=0 #t=8874 date=1548659948 time=233 maxband=52 maxsize1=342 maxsize2=607
N=10 g1=41586 g2=1086 #a=0 #t=14054 date=1548659953 time=319 maxband=50 maxsize1=315 maxsize2=328
N=10 g1=41586 g2=3132 #a=0 #t=13164 date=1548659978 time=203 maxband=53 maxsize1=427 maxsize2=505
N=10 g1=41589 g2=2698 #a=0 #t=12360 date=1548659961 time=567 maxband=51 maxsize1=703 maxsize2=452
N=10 g1=41605 g2=3399 #a=0 #t=27540 date=1548660274 time=524 maxband=50 maxsize1=135 maxsize2=223
N=10 g1=41614 g2=3180 #a=0 #t=41364 date=1548660264 time=3196 maxband=54 maxsize1=5339 maxsize2=7745
N=10 g1=41614 g2=5561 #a=0 #t=41364 date=1548660623 time=3007 maxband=50 maxsize1=1232 maxsize2=1418
N=10 g1=41614 g2=6257 #a=0 #t=44328 date=1548660381 time=916 maxband=52 maxsize1=492 maxsize2=323
N=10 g1=41614 g2=6599 #a=0 #t=80724 date=1548660203 time=1507 maxband=50 maxsize1=165 maxsize2=123
N=10 g1=41614 g2=18596 #a=0 #t=23196 date=1548660164 time=733 maxband=57 maxsize1=1187 maxsize2=556
N=10 g1=41615 g2=3176 #a=0 #t=77394 date=1548660588 time=4066 maxband=57 maxsize1=1522 maxsize2=5377
N=10 g1=41615 g2=3491 #a=0 #t=77394 date=1548660648 time=2685 maxband=61 maxsize1=579 maxsize2=1563
N=10 g1=41615 g2=4118 #a=0 #t=70890 date=1548660254 time=4185 maxband=50 maxsize1=1872 maxsize2=1466
N=10 g1=41615 g2=12965 #a=0 #t=49888 date=1548660183 time=1809 maxband=51 maxsize1=891 maxsize2=1588
N=10 g1=41616 g2=3193 #a=0 #t=31710 date=1548660301 time=774 maxband=54 maxsize1=552 maxsize2=2224
N=10 g1=41643 g2=655 #a=0 #t=25852 date=1548660249 time=1010 maxband=54 maxsize1=281 maxsize2=345
N=10 g1=41643 g2=656 #a=0 #t=53272 date=1548660251 time=1508 maxband=54 maxsize1=456 maxsize2=554
N=10 g1=41771 g2=12954 #a=0 #t=91160 date=1548661281 time=2733 maxband=53 maxsize1=473 maxsize2=471
N=10 g1=41813 g2=13881 #a=0 #t=6582 date=1548661588 time=188 maxband=52 maxsize1=434 maxsize2=361
N=10 g1=41841 g2=3126 #a=0 #t=33744 date=1548661871 time=1245 maxband=66 maxsize1=325 maxsize2=695
N=10 g1=42015 g2=647 #a=0 #t=21040 date=1548662680 time=516 maxband=50 maxsize1=226 maxsize2=669
N=10 g1=42200 g2=3225 #a=0 #t=17928 date=1548663755 time=2129 maxband=56 maxsize1=11382 maxsize2=4501
N=10 g1=42200 g2=4083 #a=0 #t=34224 date=1548663777 time=756 maxband=51 maxsize1=681 maxsize2=1710
N=10 g1=42200 g2=5767 #a=0 #t=82614 date=1548663834 time=1055 maxband=51 maxsize1=214 maxsize2=158
N=10 g1=42200 g2=6367 #a=0 #t=82614 date=1548663907 time=408 maxband=51 maxsize1=65 maxsize2=75
N=10 g1=42201 g2=15038 #a=0 #t=22956 date=1548663826 time=2841 maxband=58 maxsize1=5852 maxsize2=5563
N=10 g1=42202 g2=4053 #a=0 #t=29640 date=1548663762 time=1545 maxband=52 maxsize1=1286 maxsize2=2176
N=10 g1=42202 g2=13006 #a=0 #t=53840 date=1548663820 time=2479 maxband=60 maxsize1=442 maxsize2=1627
N=10 g1=42205 g2=5829 #a=0 #t=37536 date=1548663906 time=349 maxband=61 maxsize1=411 maxsize2=146
N=10 g1=42205 g2=6088 #a=0 #t=49224 date=1548663856 time=801 maxband=51 maxsize1=84 maxsize2=83
N=10 g1=42205 g2=13862 #a=0 #t=14910 date=1548663582 time=590 maxband=51 maxsize1=502 maxsize2=1514
N=10 g1=42205 g2=16690 #a=0 #t=58752 date=1548663884 time=1513 maxband=64 maxsize1=503 maxsize2=698
N=10 g1=42205 g2=16691 #a=0 #t=51090 date=1548663886 time=1322 maxband=51 maxsize1=351 maxsize2=990
N=10 g1=42205 g2=16702 #a=0 #t=48282 date=1548663907 time=1654 maxband=51 maxsize1=903 maxsize2=1898
N=10 g1=42276 g2=5612 #a=0 #t=25776 date=1548664162 time=316 maxband=54 maxsize1=146 maxsize2=120
N=10 g1=42280 g2=16690 #a=0 #t=31576 date=1548664245 time=706 maxband=61 maxsize1=1058 maxsize2=1155
N=10 g1=42306 g2=5524 #a=0 #t=44328 date=1548664801 time=1137 maxband=57 maxsize1=218 maxsize2=311
N=10 g1=42306 g2=15038 #a=0 #t=39288 date=1548664357 time=3891 maxband=60 maxsize1=1720 maxsize2=1776
N=10 g1=42306 g2=16523 #a=0 #t=91824 date=1548664341 time=2962 maxband=57 maxsize1=694 maxsize2=2235
N=10 g1=42309 g2=3178 #a=0 #t=46878 date=1548664406 time=1170 maxband=60 maxsize1=346 maxsize2=650
N=10 g1=42316 g2=3131 #a=0 #t=49320 date=1548664535 time=2081 maxband=53 maxsize1=2529 maxsize2=2831
N=10 g1=42366 g2=649 #a=0 #t=24840 date=1548664746 time=378 maxband=51 maxsize1=338 maxsize2=457
N=10 g1=42366 g2=711 #a=0 #t=26340 date=1548664772 time=362 maxband=51 maxsize1=90 maxsize2=151
N=10 g1=42366 g2=787 #a=0 #t=24840 date=1548664791 time=612 maxband=51 maxsize1=266 maxsize2=468
N=10 g1=42366 g2=1051 #a=0 #t=51000 date=1548664798 time=593 maxband=51 maxsize1=94 maxsize2=153
N=10 g1=42366 g2=1055 #a=0 #t=48000 date=1548664802 time=635 maxband=51 maxsize1=126 maxsize2=127
N=10 g1=42366 g2=1068 #a=0 #t=17000 date=1548664810 time=158 maxband=51 maxsize1=78 maxsize2=117
N=10 g1=42449 g2=39304 #a=0 #t=1910 date=1548665173 time=26 maxband=54 maxsize1=103 maxsize2=78
N=10 g1=42455 g2=3170 #a=0 #t=34362 date=1548665314 time=1317 maxband=51 maxsize1=416 maxsize2=1044
N=10 g1=42462 g2=565 #a=0 #t=2704 date=1548665204 time=168 maxband=56 maxsize1=317 maxsize2=214
N=10 g1=42561 g2=2538 #a=0 #t=13696 date=1548665809 time=699 maxband=64 maxsize1=1738 maxsize2=2018
N=10 g1=43003 g2=3128 #a=0 #t=212760 date=1548668596 time=6298 maxband=57 maxsize1=644 maxsize2=3369
N=10 g1=43003 g2=3176 #a=0 #t=232920 date=1548668726 time=4224 maxband=57 maxsize1=423 maxsize2=1096
N=10 g1=43009 g2=2442 #a=0 #t=24360 date=1548668286 time=547 maxband=70 maxsize1=662 maxsize2=533
N=10 g1=43392 g2=3037 #a=0 #t=73548 date=1548673424 time=953 maxband=50 maxsize1=180 maxsize2=340
N=10 g1=43394 g2=3176 #a=0 #t=77394 date=1548673731 time=2177 maxband=57 maxsize1=711 maxsize2=2396
N=10 g1=43394 g2=3180 #a=0 #t=86120 date=1548673742 time=2917 maxband=57 maxsize1=706 maxsize2=2270
N=10 g1=43395 g2=2446 #a=0 #t=14055 date=1548673383 time=168 maxband=52 maxsize1=230 maxsize2=470
N=10 g1=43400 g2=3176 #a=0 #t=105930 date=1548673508 time=2334 maxband=57 maxsize1=640 maxsize2=902
N=10 g1=43400 g2=3180 #a=0 #t=154800 date=1548673522 time=3401 maxband=57 maxsize1=667 maxsize2=580
N=10 g1=43418 g2=5227 #a=0 #t=211200 date=1548673616 time=1008 maxband=53 maxsize1=123 maxsize2=153
N=10 g1=43434 g2=565 #a=0 #t=27072 date=1548673780 time=1166 maxband=61 maxsize1=1463 maxsize2=1389
N=10 g1=43494 g2=540 #a=0 #t=41424 date=1548674635 time=785 maxband=54 maxsize1=263 maxsize2=351
N=10 g1=43590 g2=540 #a=0 #t=49440 date=1548675629 time=741 maxband=54 maxsize1=188 maxsize2=588
N=10 g1=43602 g2=540 #a=0 #t=49440 date=1548675836 time=753 maxband=54 maxsize1=116 maxsize2=296
N=10 g1=43602 g2=644 #a=0 #t=108320 date=1548675873 time=1591 maxband=54 maxsize1=132 maxsize2=533
N=10 g1=43602 g2=657 #a=0 #t=108320 date=1548675885 time=1437 maxband=54 maxsize1=283 maxsize2=627
N=10 g1=43615 g2=16519 #a=0 #t=244080 date=1548676056 time=5115 maxband=54 maxsize1=402 maxsize2=817
N=10 g1=43623 g2=540 #a=0 #t=49440 date=1548676131 time=898 maxband=54 maxsize1=235 maxsize2=245
N=10 g1=43623 g2=616 #a=0 #t=74280 date=1548676157 time=1338 maxband=54 maxsize1=173 maxsize2=385
N=10 g1=43623 g2=644 #a=0 #t=108320 date=1548676186 time=2043 maxband=54 maxsize1=323 maxsize2=567
N=10 g1=43623 g2=653 #a=0 #t=77640 date=1548676197 time=1400 maxband=54 maxsize1=144 maxsize2=176
N=10 g1=43623 g2=655 #a=0 #t=74280 date=1548676199 time=1760 maxband=54 maxsize1=254 maxsize2=350
N=10 g1=43623 g2=656 #a=0 #t=148800 date=1548676202 time=2760 maxband=54 maxsize1=215 maxsize2=431
N=10 g1=43735 g2=673 #a=0 #t=75600 date=1548677295 time=649 maxband=52 maxsize1=133 maxsize2=128
N=10 g1=43736 g2=673 #a=0 #t=75600 date=1548677358 time=773 maxband=52 maxsize1=129 maxsize2=240
N=10 g1=43736 g2=2531 #a=0 #t=60480 date=1548677312 time=1372 maxband=52 maxsize1=147 maxsize2=132
N=10 g1=43763 g2=616 #a=0 #t=74280 date=1548677651 time=1924 maxband=54 maxsize1=432 maxsize2=304
N=10 g1=43763 g2=653 #a=0 #t=77640 date=1548677705 time=2005 maxband=54 maxsize1=111 maxsize2=322
N=10 g1=43918 g2=616 #a=0 #t=74280 date=1548679498 time=585 maxband=54 maxsize1=86 maxsize2=107
N=10 g1=43965 g2=616 #a=0 #t=25852 date=1548680060 time=404 maxband=54 maxsize1=200 maxsize2=879
N=10 g1=43965 g2=653 #a=0 #t=27904 date=1548680072 time=410 maxband=54 maxsize1=188 maxsize2=260
N=10 g1=43965 g2=657 #a=0 #t=35944 date=1548680074 time=628 maxband=54 maxsize1=203 maxsize2=231
N=10 g1=43973 g2=655 #a=0 #t=25852 date=1548680157 time=656 maxband=54 maxsize1=194 maxsize2=484
N=10 g1=43973 g2=657 #a=0 #t=35944 date=1548680159 time=722 maxband=54 maxsize1=171 maxsize2=267
N=10 g1=43978 g2=144 #a=0 #t=27080 date=1548680175 time=1188 maxband=54 maxsize1=207 maxsize2=315
N=10 g1=44274 g2=638 #a=0 #t=37020 date=1548683060 time=771 maxband=55 maxsize1=193 maxsize2=315
N=10 g1=44302 g2=2678 #a=0 #t=53892 date=1548683581 time=1491 maxband=52 maxsize1=335 maxsize2=546
N=10 g1=44349 g2=784 #a=0 #t=33960 date=1548684326 time=731 maxband=51 maxsize1=229 maxsize2=338
N=10 g1=44842 g2=2441 #a=0 #t=11340 date=1548691103 time=218 maxband=50 maxsize1=119 maxsize2=159
N=10 g1=45743 g2=2769 #a=0 #t=26190 date=1548704568 time=194 maxband=52 maxsize1=72 maxsize2=69
N=10 g1=45772 g2=2568 #a=0 #t=17394 date=1548704933 time=136 maxband=51 maxsize1=66 maxsize2=98
N=10 g1=45772 g2=2934 #a=0 #t=26493 date=1548704927 time=255 maxband=51 maxsize1=96 maxsize2=143
N=10 g1=47437 g2=15059 #a=0 #t=701 date=1548729878 time=22 maxband=52 maxsize1=146 maxsize2=256
N=10 g1=47440 g2=26236 #a=0 #t=9216 date=1548729883 time=75 maxband=51 maxsize1=686 maxsize2=206
N=10 g1=47446 g2=6882 #a=0 #t=2526 date=1548729892 time=134 maxband=70 maxsize1=1002 maxsize2=693
N=10 g1=47446 g2=31135 #a=0 #t=1238 date=1548729933 time=25 maxband=66 maxsize1=196 maxsize2=241
N=10 g1=47622 g2=18906 #a=0 #t=5000 date=1548730122 time=277 maxband=52 maxsize1=574 maxsize2=490
N=10 g1=47624 g2=21850 #a=0 #t=2703 date=1548730141 time=380 maxband=56 maxsize1=1631 maxsize2=932
N=10 g1=47656 g2=5305 #a=0 #t=43824 date=1548730190 time=133 maxband=58 maxsize1=212 maxsize2=224
N=10 g1=48039 g2=4256 #a=0 #t=8316 date=1548730746 time=103 maxband=51 maxsize1=113 maxsize2=93
N=10 g1=48039 g2=17244 #a=0 #t=20700 date=1548730737 time=297 maxband=51 maxsize1=120 maxsize2=126
N=10 g1=48039 g2=21622 #a=0 #t=7866 date=1548730727 time=92 maxband=51 maxsize1=96 maxsize2=59
N=10 g1=48250 g2=26886 #a=0 #t=18720 date=1548731006 time=305 maxband=57 maxsize1=416 maxsize2=397
N=10 g1=48308 g2=4163 #a=0 #t=10644 date=1548731072 time=89 maxband=52 maxsize1=242 maxsize2=91
N=10 g1=48308 g2=5773 #a=0 #t=40512 date=1548731107 time=374 maxband=52 maxsize1=191 maxsize2=104
N=10 g1=48308 g2=6090 #a=0 #t=20196 date=1548731078 time=147 maxband=52 maxsize1=194 maxsize2=115
N=10 g1=48308 g2=6174 #a=0 #t=30312 date=1548731095 time=158 maxband=52 maxsize1=154 maxsize2=91
N=10 g1=48308 g2=7397 #a=0 #t=37080 date=1548731115 time=361 maxband=52 maxsize1=150 maxsize2=90
N=10 g1=48308 g2=27144 #a=0 #t=95040 date=1549411389 time=709 maxband=52 maxsize1=232 maxsize2=90
N=10 g1=48320 g2=4350 #a=0 #t=15052 date=1548731165 time=269 maxband=52 maxsize1=144 maxsize2=185
N=10 g1=48477 g2=22549 #a=0 #t=6984 date=1548731624 time=126 maxband=66 maxsize1=179 maxsize2=326
N=10 g1=48477 g2=26958 #a=0 #t=18560 date=1548731683 time=624 maxband=87 maxsize1=500 maxsize2=402
N=10 g1=48479 g2=7392 #a=0 #t=5980 date=1548731638 time=219 maxband=99 maxsize1=803 maxsize2=429
N=10 g1=48479 g2=18517 #a=0 #t=6620 date=1548731641 time=196 maxband=52 maxsize1=395 maxsize2=382
N=10 g1=48479 g2=31136 #a=0 #t=6284 date=1548731674 time=97 maxband=50 maxsize1=399 maxsize2=362
N=10 g1=48480 g2=29705 #a=0 #t=15840 date=1548731631 time=407 maxband=52 maxsize1=972 maxsize2=166
N=10 g1=48481 g2=6599 #a=0 #t=2518 date=1548731628 time=79 maxband=58 maxsize1=215 maxsize2=268
N=10 g1=48483 g2=6637 #a=0 #t=16800 date=1548731661 time=363 maxband=50 maxsize1=331 maxsize2=495
N=10 g1=48483 g2=6680 #a=0 #t=16800 date=1548731669 time=536 maxband=50 maxsize1=380 maxsize2=851
N=10 g1=48483 g2=8758 #a=0 #t=5808 date=1548731653 time=425 maxband=93 maxsize1=351 maxsize2=471
N=10 g1=48485 g2=29605 #a=0 #t=4758 date=1548731633 time=134 maxband=52 maxsize1=468 maxsize2=358
N=10 g1=48486 g2=5701 #a=0 #t=19560 date=1548731656 time=295 maxband=52 maxsize1=238 maxsize2=209
N=10 g1=48486 g2=6085 #a=0 #t=8450 date=1548731666 time=355 maxband=82 maxsize1=347 maxsize2=508
N=10 g1=48486 g2=29705 #a=0 #t=96960 date=1548731678 time=1394 maxband=54 maxsize1=839 maxsize2=551
N=10 g1=48487 g2=22038 #a=0 #t=11292 date=1548731643 time=114 maxband=50 maxsize1=164 maxsize2=117
N=10 g1=48490 g2=4148 #a=0 #t=9564 date=1548731676 time=518 maxband=63 maxsize1=954 maxsize2=739
N=10 g1=48493 g2=3733 #a=0 #t=8352 date=1548731696 time=492 maxband=55 maxsize1=909 maxsize2=1404
N=10 g1=48499 g2=8243 #a=0 #t=5310 date=1548731719 time=137 maxband=52 maxsize1=161 maxsize2=267
N=10 g1=48499 g2=31065 #a=0 #t=26130 date=1548731756 time=504 maxband=53 maxsize1=399 maxsize2=276
N=10 g1=48500 g2=5811 #a=0 #t=18000 date=1548731738 time=162 maxband=89 maxsize1=248 maxsize2=151
N=10 g1=48500 g2=6601 #a=0 #t=28320 date=1548731733 time=658 maxband=64 maxsize1=259 maxsize2=168
N=10 g1=48500 g2=27054 #a=0 #t=28992 date=1548731844 time=416 maxband=60 maxsize1=336 maxsize2=423
N=10 g1=48517 g2=3758 #a=0 #t=11700 date=1548731770 time=446 maxband=54 maxsize1=399 maxsize2=899
N=10 g1=48517 g2=29674 #a=0 #t=15850 date=1548731781 time=259 maxband=51 maxsize1=343 maxsize2=287
N=10 g1=48531 g2=16955 #a=0 #t=15934 date=1548731898 time=361 maxband=54 maxsize1=963 maxsize2=640
N=10 g1=48534 g2=16689 #a=0 #t=14676 date=1548731958 time=582 maxband=50 maxsize1=1593 maxsize2=3619
N=10 g1=48546 g2=12325 #a=0 #t=1610 date=1548731955 time=8 maxband=50 maxsize1=90 maxsize2=111
N=10 g1=48556 g2=16109 #a=0 #t=40188 date=1548732014 time=659 maxband=51 maxsize1=240 maxsize2=321
N=10 g1=48576 g2=3311 #a=0 #t=45336 date=1548732143 time=292 maxband=51 maxsize1=117 maxsize2=111
N=10 g1=48576 g2=4161 #a=0 #t=18540 date=1548732151 time=233 maxband=51 maxsize1=130 maxsize2=120
N=10 g1=48576 g2=4162 #a=0 #t=34032 date=1548732152 time=407 maxband=51 maxsize1=125 maxsize2=115
N=10 g1=48576 g2=4164 #a=0 #t=40992 date=1548732152 time=455 maxband=51 maxsize1=117 maxsize2=129
N=10 g1=48576 g2=4169 #a=0 #t=45336 date=1548732154 time=302 maxband=51 maxsize1=117 maxsize2=90
N=10 g1=48576 g2=4176 #a=0 #t=15336 date=1548732156 time=275 maxband=51 maxsize1=204 maxsize2=175
N=10 g1=48576 g2=4179 #a=0 #t=45336 date=1548732157 time=448 maxband=51 maxsize1=200 maxsize2=134
N=10 g1=48576 g2=4210 #a=0 #t=38376 date=1548732166 time=336 maxband=51 maxsize1=121 maxsize2=99
N=10 g1=48576 g2=4211 #a=0 #t=34032 date=1548732167 time=325 maxband=51 maxsize1=94 maxsize2=67
N=10 g1=48576 g2=4216 #a=0 #t=45336 date=1548732168 time=406 maxband=51 maxsize1=167 maxsize2=140
N=10 g1=48576 g2=4230 #a=0 #t=15246 date=1548732171 time=131 maxband=51 maxsize1=107 maxsize2=90
N=10 g1=48576 g2=4256 #a=0 #t=45336 date=1548732176 time=231 maxband=51 maxsize1=73 maxsize2=59
N=10 g1=48576 g2=12959 #a=0 #t=9776 date=1548732088 time=293 maxband=58 maxsize1=656 maxsize2=1753
N=10 g1=48581 g2=13824 #a=0 #t=11000 date=1548732142 time=199 maxband=67 maxsize1=176 maxsize2=192
N=10 g1=48689 g2=6826 #a=0 #t=690 date=1548732449 time=118 maxband=66 maxsize1=939 maxsize2=623
N=10 g1=48690 g2=17301 #a=0 #t=20550 date=1548732506 time=750 maxband=52 maxsize1=467 maxsize2=473
N=10 g1=48691 g2=7471 #a=0 #t=17040 date=1548732491 time=275 maxband=78 maxsize1=455 maxsize2=680
N=10 g1=48691 g2=8218 #a=0 #t=17040 date=1548732486 time=264 maxband=61 maxsize1=335 maxsize2=431
N=10 g1=48712 g2=3251 #a=0 #t=51240 date=1548732553 time=598 maxband=51 maxsize1=124 maxsize2=117
N=10 g1=48712 g2=4204 #a=0 #t=7380 date=1548732594 time=113 maxband=51 maxsize1=150 maxsize2=133
N=10 g1=48712 g2=4210 #a=0 #t=45960 date=1548732596 time=460 maxband=51 maxsize1=121 maxsize2=102
N=10 g1=48712 g2=4214 #a=0 #t=23310 date=1548732597 time=172 maxband=51 maxsize1=115 maxsize2=83
N=10 g1=48712 g2=4216 #a=0 #t=51240 date=1548732597 time=430 maxband=51 maxsize1=113 maxsize2=122
N=10 g1=48712 g2=4219 #a=0 #t=23310 date=1548732598 time=175 maxband=51 maxsize1=114 maxsize2=82
N=10 g1=48714 g2=1196 #a=0 #t=18848 date=1548732573 time=120 maxband=56 maxsize1=184 maxsize2=142
N=10 g1=48741 g2=6604 #a=0 #t=5808 date=1548732658 time=684 maxband=60 maxsize1=1996 maxsize2=1834
N=10 g1=48741 g2=8120 #a=0 #t=4190 date=1548732646 time=222 maxband=50 maxsize1=496 maxsize2=656
N=10 g1=48741 g2=8759 #a=0 #t=4190 date=1548732667 time=191 maxband=50 maxsize1=513 maxsize2=435
N=10 g1=48742 g2=16696 #a=0 #t=39456 date=1548732718 time=1636 maxband=55 maxsize1=781 maxsize2=1413
N=10 g1=48742 g2=16732 #a=0 #t=44592 date=1548732754 time=1618 maxband=75 maxsize1=559 maxsize2=1202
N=10 g1=48742 g2=16736 #a=0 #t=36096 date=1548732760 time=1424 maxband=75 maxsize1=521 maxsize2=1128
N=10 g1=48800 g2=1064 #a=0 #t=11560 date=1548732819 time=350 maxband=51 maxsize1=190 maxsize2=1173
N=10 g1=49054 g2=4059 #a=0 #t=24420 date=1548733502 time=1575 maxband=82 maxsize1=1544 maxsize2=1621
N=10 g1=49054 g2=4554 #a=0 #t=16044 date=1548733539 time=1180 maxband=58 maxsize1=1662 maxsize2=3220
N=10 g1=49054 g2=5811 #a=0 #t=43440 date=1548733594 time=771 maxband=52 maxsize1=1068 maxsize2=1108
N=10 g1=49054 g2=5822 #a=0 #t=43440 date=1548733601 time=583 maxband=52 maxsize1=233 maxsize2=253
N=10 g1=49057 g2=5780 #a=0 #t=77856 date=1548733562 time=1149 maxband=63 maxsize1=430 maxsize2=558
N=10 g1=49058 g2=5552 #a=0 #t=43440 date=1548733631 time=644 maxband=70 maxsize1=1122 maxsize2=1414
N=10 g1=49059 g2=16589 #a=0 #t=25152 date=1548733575 time=607 maxband=50 maxsize1=390 maxsize2=237
N=10 g1=49060 g2=48580 #a=0 #t=8720 date=1548733554 time=61 maxband=52 maxsize1=188 maxsize2=214
N=10 g1=49063 g2=16745 #a=0 #t=36000 date=1548733627 time=800 maxband=65 maxsize1=435 maxsize2=596
N=10 g1=49064 g2=6732 #a=0 #t=21000 date=1548733685 time=270 maxband=70 maxsize1=215 maxsize2=174
N=10 g1=49064 g2=7222 #a=0 #t=21000 date=1548733589 time=417 maxband=70 maxsize1=687 maxsize2=991
N=10 g1=49077 g2=3019 #a=0 #t=28560 date=1548733726 time=997 maxband=53 maxsize1=461 maxsize2=1608
N=10 g1=49084 g2=16704 #a=0 #t=83840 date=1548733815 time=1944 maxband=52 maxsize1=904 maxsize2=1933
N=10 g1=49085 g2=5643 #a=0 #t=60096 date=1548733784 time=802 maxband=50 maxsize1=223 maxsize2=171
N=10 g1=49085 g2=26836 #a=0 #t=164880 date=1548733812 time=2342 maxband=50 maxsize1=260 maxsize2=119
N=10 g1=49100 g2=5606 #a=0 #t=72768 date=1548733880 time=1154 maxband=52 maxsize1=208 maxsize2=234
N=10 g1=49100 g2=5610 #a=0 #t=149760 date=1548733886 time=1634 maxband=52 maxsize1=168 maxsize2=161
N=10 g1=49100 g2=29756 #a=0 #t=43008 date=1548734000 time=571 maxband=50 maxsize1=207 maxsize2=132
N=10 g1=49102 g2=7365 #a=0 #t=149184 date=1548733971 time=1522 maxband=52 maxsize1=486 maxsize2=271
N=10 g1=49104 g2=16579 #a=0 #t=70224 date=1548734059 time=1531 maxband=52 maxsize1=237 maxsize2=314
N=10 g1=49128 g2=29541 #a=0 #t=79200 date=1548734391 time=488 maxband=51 maxsize1=126 maxsize2=113
N=10 g1=49182 g2=3204 #a=0 #t=2398 date=1548734622 time=90 maxband=52 maxsize1=368 maxsize2=149
N=10 g1=49312 g2=3432 #a=0 #t=10356 date=1548735301 time=128 maxband=51 maxsize1=190 maxsize2=185
N=10 g1=49312 g2=4357 #a=0 #t=8956 date=1548735316 time=153 maxband=51 maxsize1=522 maxsize2=266
N=10 g1=49312 g2=7634 #a=0 #t=20682 date=1548735269 time=223 maxband=51 maxsize1=96 maxsize2=95
N=10 g1=49312 g2=7834 #a=0 #t=20682 date=1548735302 time=205 maxband=51 maxsize1=84 maxsize2=64
N=10 g1=49312 g2=16691 #a=0 #t=22418 date=1548735320 time=446 maxband=51 maxsize1=551 maxsize2=1037
N=10 g1=49312 g2=16813 #a=0 #t=23642 date=1548735266 time=308 maxband=51 maxsize1=191 maxsize2=985
N=10 g1=49312 g2=17348 #a=0 #t=25886 date=1548735320 time=462 maxband=51 maxsize1=145 maxsize2=116
N=10 g1=49312 g2=17832 #a=0 #t=23642 date=1548735298 time=233 maxband=51 maxsize1=122 maxsize2=142
N=10 g1=49330 g2=911 #a=0 #t=14054 date=1548735354 time=73 maxband=62 maxsize1=242 maxsize2=240
N=10 g1=49343 g2=15474 #a=0 #t=96144 date=1548735416 time=898 maxband=51 maxsize1=432 maxsize2=451
N=10 g1=49343 g2=16523 #a=0 #t=96144 date=1548735407 time=668 maxband=75 maxsize1=206 maxsize2=260
N=10 g1=49390 g2=26878 #a=0 #t=244800 date=1548735764 time=929 maxband=51 maxsize1=88 maxsize2=95
N=10 g1=49395 g2=6327 #a=0 #t=32344 date=1548735807 time=247 maxband=63 maxsize1=173 maxsize2=114
N=10 g1=49396 g2=2775 #a=0 #t=3478 date=1548735746 time=63 maxband=50 maxsize1=266 maxsize2=172
N=10 g1=49396 g2=3894 #a=0 #t=17244 date=1548735782 time=163 maxband=50 maxsize1=191 maxsize2=237
N=10 g1=49398 g2=4247 #a=0 #t=10288 date=1548735773 time=93 maxband=51 maxsize1=80 maxsize2=178
N=10 g1=49398 g2=4443 #a=0 #t=10356 date=1548735710 time=91 maxband=51 maxsize1=147 maxsize2=178
N=10 g1=49398 g2=7645 #a=0 #t=21906 date=1548735751 time=301 maxband=51 maxsize1=192 maxsize2=80
N=10 g1=49398 g2=7865 #a=0 #t=21906 date=1548735787 time=292 maxband=51 maxsize1=73 maxsize2=56
N=10 g1=49398 g2=7889 #a=0 #t=9544 date=1548735791 time=116 maxband=51 maxsize1=65 maxsize2=56
N=10 g1=49398 g2=18386 #a=0 #t=24662 date=1548735778 time=109 maxband=51 maxsize1=64 maxsize2=54
N=10 g1=49398 g2=21675 #a=0 #t=23176 date=1548735754 time=292 maxband=51 maxsize1=208 maxsize2=488
N=10 g1=49398 g2=22341 #a=0 #t=23642 date=1548735774 time=126 maxband=51 maxsize1=72 maxsize2=71
N=10 g1=49398 g2=22928 #a=0 #t=10156 date=1548735754 time=77 maxband=51 maxsize1=60 maxsize2=56
N=10 g1=49740 g2=26848 #a=0 #t=41472 date=1548737305 time=1356 maxband=53 maxsize1=703 maxsize2=903
N=10 g1=49741 g2=7038 #a=0 #t=14050 date=1548737360 time=876 maxband=70 maxsize1=1796 maxsize2=1367
N=10 g1=49741 g2=7106 #a=0 #t=24380 date=1548737403 time=1089 maxband=50 maxsize1=1607 maxsize2=996
N=10 g1=49741 g2=7119 #a=0 #t=14050 date=1548737409 time=282 maxband=50 maxsize1=250 maxsize2=228
N=10 g1=49741 g2=18769 #a=0 #t=34140 date=1548737379 time=2455 maxband=84 maxsize1=2323 maxsize2=7841
N=10 g1=49741 g2=23979 #a=0 #t=25890 date=1548737378 time=624 maxband=50 maxsize1=293 maxsize2=271
N=10 g1=49741 g2=26900 #a=0 #t=47736 date=1548737486 time=4645 maxband=52 maxsize1=3181 maxsize2=2777
N=10 g1=49744 g2=4507 #a=0 #t=16044 date=1548737267 time=1442 maxband=62 maxsize1=3428 maxsize2=4553
N=10 g1=49744 g2=5546 #a=0 #t=10878 date=1548737586 time=842 maxband=60 maxsize1=6049 maxsize2=2489
N=10 g1=49745 g2=1551 #a=0 #t=8640 date=1548737286 time=193 maxband=52 maxsize1=158 maxsize2=152
N=10 g1=49751 g2=7041 #a=0 #t=24420 date=1548737403 time=1044 maxband=52 maxsize1=824 maxsize2=620
N=10 g1=49751 g2=16707 #a=0 #t=66216 date=1548737483 time=2959 maxband=51 maxsize1=1006 maxsize2=1254
N=10 g1=49753 g2=6004 #a=0 #t=12128 date=1548737330 time=497 maxband=89 maxsize1=348 maxsize2=570
N=10 g1=49754 g2=34438 #a=0 #t=17000 date=1548737329 time=153 maxband=52 maxsize1=134 maxsize2=152
N=10 g1=49764 g2=3282 #a=0 #t=9134 date=1548737463 time=369 maxband=81 maxsize1=1694 maxsize2=1262
N=10 g1=49764 g2=15909 #a=0 #t=13826 date=1548737571 time=326 maxband=50 maxsize1=417 maxsize2=210
N=10 g1=49764 g2=16584 #a=0 #t=9156 date=1548737486 time=200 maxband=55 maxsize1=295 maxsize2=370
N=10 g1=49764 g2=16739 #a=0 #t=22002 date=1548737550 time=783 maxband=55 maxsize1=697 maxsize2=1167
N=10 g1=49773 g2=3310 #a=0 #t=9906 date=1548737556 time=123 maxband=52 maxsize1=258 maxsize2=293
N=10 g1=49773 g2=5820 #a=0 #t=54576 date=1548737630 time=784 maxband=53 maxsize1=193 maxsize2=139
N=10 g1=49773 g2=16062 #a=0 #t=19506 date=1548737547 time=317 maxband=50 maxsize1=460 maxsize2=291
N=10 g1=49783 g2=12503 #a=0 #t=1640 date=1548737607 time=50 maxband=51 maxsize1=185 maxsize2=153
N=10 g1=49783 g2=12506 #a=0 #t=2940 date=1548737608 time=78 maxband=51 maxsize1=169 maxsize2=153
N=10 g1=49795 g2=3484 #a=0 #t=9150 date=1548737846 time=11408 maxband=51 maxsize1=19371 maxsize2=9382
N=10 g1=49795 g2=4118 #a=0 #t=7500 date=1548737744 time=1141 maxband=56 maxsize1=2344 maxsize2=1085
N=10 g1=49797 g2=2765 #a=0 #t=2740 date=1548737748 time=6945 maxband=50 maxsize1=14176 maxsize2=6465
N=10 g1=49797 g2=4333 #a=0 #t=3000 date=1548737799 time=10897 maxband=50 maxsize1=17465 maxsize2=6862
N=10 g1=49855 g2=31028 #a=0 #t=5664 date=1548738044 time=284 maxband=59 maxsize1=577 maxsize2=361
N=10 g1=49855 g2=39401 #a=0 #t=9784 date=1548737987 time=326 maxband=57 maxsize1=637 maxsize2=404
N=10 g1=49856 g2=29757 #a=0 #t=38920 date=1548738169 time=3918 maxband=68 maxsize1=1576 maxsize2=2389
N=10 g1=49857 g2=13054 #a=0 #t=19776 date=1548738032 time=1227 maxband=52 maxsize1=4236 maxsize2=3325
N=10 g1=49870 g2=3475 #a=0 #t=9020 date=1548738235 time=803 maxband=58 maxsize1=1899 maxsize2=1243
N=10 g1=49870 g2=21622 #a=0 #t=37032 date=1548738102 time=355 maxband=51 maxsize1=96 maxsize2=62
N=10 g1=49870 g2=30945 #a=0 #t=182400 date=1548738186 time=3531 maxband=51 maxsize1=102 maxsize2=71
N=10 g1=49877 g2=1292 #a=0 #t=16440 date=1548738162 time=425 maxband=55 maxsize1=356 maxsize2=308
N=10 g1=49877 g2=16777 #a=0 #t=63414 date=1548738445 time=1960 maxband=53 maxsize1=772 maxsize2=1459
N=10 g1=49878 g2=5992 #a=0 #t=33116 date=1548738345 time=568 maxband=52 maxsize1=396 maxsize2=192
N=10 g1=49878 g2=6265 #a=0 #t=36256 date=1548738348 time=747 maxband=52 maxsize1=610 maxsize2=224
N=10 g1=49878 g2=6267 #a=0 #t=72640 date=1548738350 time=1020 maxband=52 maxsize1=127 maxsize2=156
N=10 g1=49878 g2=6732 #a=0 #t=27796 date=1548738296 time=522 maxband=63 maxsize1=250 maxsize2=182
N=10 g1=49879 g2=4385 #a=0 #t=19224 date=1548738300 time=427 maxband=50 maxsize1=225 maxsize2=200
N=10 g1=49879 g2=5248 #a=0 #t=94464 date=1548738220 time=1344 maxband=52 maxsize1=520 maxsize2=219
N=10 g1=49881 g2=5552 #a=0 #t=131232 date=1548738791 time=3089 maxband=52 maxsize1=540 maxsize2=478
N=10 g1=49881 g2=5798 #a=0 #t=90384 date=1548738547 time=2488 maxband=52 maxsize1=195 maxsize2=169
N=10 g1=49881 g2=7365 #a=0 #t=149184 date=1548738280 time=2010 maxband=52 maxsize1=540 maxsize2=273
N=10 g1=49886 g2=4148 #a=0 #t=68400 date=1548738327 time=1265 maxband=52 maxsize1=319 maxsize2=347
N=10 g1=49887 g2=4072 #a=0 #t=19392 date=1548738342 time=552 maxband=60 maxsize1=1250 maxsize2=1427
N=10 g1=49887 g2=4221 #a=0 #t=69480 date=1548738454 time=682 maxband=60 maxsize1=150 maxsize2=113
N=10 g1=49887 g2=15539 #a=0 #t=152832 date=1548738482 time=2183 maxband=60 maxsize1=268 maxsize2=677
N=10 g1=49888 g2=13076 #a=0 #t=22280 date=1548738387 time=470 maxband=53 maxsize1=159 maxsize2=242
N=10 g1=49888 g2=13896 #a=0 #t=8780 date=1548738331 time=350 maxband=73 maxsize1=1926 maxsize2=1053
N=10 g1=49893 g2=16837 #a=0 #t=6964 date=1548738441 time=146 maxband=52 maxsize1=468 maxsize2=240
N=10 g1=49896 g2=3628 #a=0 #t=39588 date=1548738443 time=657 maxband=51 maxsize1=623 maxsize2=934
N=10 g1=49896 g2=4143 #a=0 #t=86616 date=1548738562 time=2504 maxband=51 maxsize1=384 maxsize2=695
N=10 g1=49902 g2=3559 #a=0 #t=8490 date=1548738702 time=379 maxband=53 maxsize1=2626 maxsize2=2901
N=10 g1=49908 g2=784 #a=0 #t=6660 date=1548738655 time=314 maxband=53 maxsize1=569 maxsize2=1516
N=10 g1=49919 g2=3360 #a=0 #t=24114 date=1548738797 time=671 maxband=50 maxsize1=642 maxsize2=383
N=10 g1=49919 g2=15090 #a=0 #t=29052 date=1548738767 time=796 maxband=50 maxsize1=407 maxsize2=927
N=10 g1=49921 g2=48531 #a=0 #t=2994 date=1548738733 time=100 maxband=52 maxsize1=258 maxsize2=175
N=10 g1=49924 g2=16703 #a=0 #t=66084 date=1548738843 time=2085 maxband=52 maxsize1=1618 maxsize2=1007
N=10 g1=49948 g2=4118 #a=0 #t=32760 date=1548738987 time=883 maxband=70 maxsize1=133 maxsize2=191
N=10 g1=49992 g2=812 #a=0 #t=5912 date=1548739128 time=371 maxband=56 maxsize1=2272 maxsize2=565
N=10 g1=49992 g2=1056 #a=0 #t=9600 date=1548739177 time=575 maxband=56 maxsize1=1118 maxsize2=1183
N=10 g1=50036 g2=882 #a=0 #t=3080 date=1548739542 time=62 maxband=51 maxsize1=101 maxsize2=135
N=10 g1=50036 g2=1051 #a=0 #t=19800 date=1548739571 time=313 maxband=51 maxsize1=244 maxsize2=190
N=10 g1=50036 g2=1068 #a=0 #t=6160 date=1548739579 time=81 maxband=51 maxsize1=146 maxsize2=152
N=10 g1=50036 g2=1069 #a=0 #t=17460 date=1548739579 time=257 maxband=51 maxsize1=336 maxsize2=219
N=10 g1=50036 g2=1333 #a=0 #t=25560 date=1548739355 time=330 maxband=51 maxsize1=89 maxsize2=107
N=10 g1=50041 g2=16555 #a=0 #t=33480 date=1548739657 time=900 maxband=50 maxsize1=302 maxsize2=152
N=10 g1=50050 g2=16554 #a=0 #t=2712 date=1548739672 time=58 maxband=62 maxsize1=217 maxsize2=287
N=10 g1=50055 g2=5562 #a=0 #t=22432 date=1548740030 time=484 maxband=51 maxsize1=696 maxsize2=407
N=10 g1=50073 g2=6128 #a=0 #t=33090 date=1548739946 time=614 maxband=51 maxsize1=188 maxsize2=141
N=10 g1=50075 g2=4064 #a=0 #t=27816 date=1548739910 time=819 maxband=50 maxsize1=790 maxsize2=2672
N=10 g1=50124 g2=4206 #a=0 #t=8688 date=1548740245 time=105 maxband=67 maxsize1=167 maxsize2=159
N=10 g1=50124 g2=4210 #a=0 #t=18264 date=1548740246 time=248 maxband=67 maxsize1=186 maxsize2=154
N=10 g1=50124 g2=4230 #a=0 #t=7062 date=1548740249 time=100 maxband=67 maxsize1=122 maxsize2=99
N=10 g1=50124 g2=16729 #a=0 #t=42090 date=1548740298 time=1080 maxband=67 maxsize1=375 maxsize2=1647
N=10 g1=50125 g2=3240 #a=0 #t=12666 date=1548740225 time=302 maxband=52 maxsize1=302 maxsize2=356
N=10 g1=50422 g2=16758 #a=0 #t=52770 date=1548741523 time=945 maxband=51 maxsize1=692 maxsize2=758
N=10 g1=50422 g2=21655 #a=0 #t=52770 date=1548741434 time=1081 maxband=51 maxsize1=563 maxsize2=1184
N=10 g1=50423 g2=5552 #a=0 #t=42708 date=1548741596 time=916 maxband=51 maxsize1=375 maxsize2=380
N=10 g1=50423 g2=15575 #a=0 #t=46668 date=1548741487 time=814 maxband=51 maxsize1=648 maxsize2=199
N=10 g1=50423 g2=16890 #a=0 #t=50116 date=1548741451 time=805 maxband=51 maxsize1=151 maxsize2=108
N=10 g1=50423 g2=16892 #a=0 #t=50116 date=1548741452 time=754 maxband=51 maxsize1=200 maxsize2=94
N=10 g1=50423 g2=21655 #a=0 #t=46590 date=1548741435 time=993 maxband=51 maxsize1=354 maxsize2=1238
N=10 g1=50423 g2=26828 #a=0 #t=97560 date=1548741381 time=1427 maxband=51 maxsize1=832 maxsize2=256
N=10 g1=50424 g2=5196 #a=0 #t=19452 date=1548741462 time=564 maxband=53 maxsize1=1361 maxsize2=1300
N=10 g1=50424 g2=5211 #a=0 #t=44700 date=1548741438 time=568 maxband=57 maxsize1=300 maxsize2=482
N=10 g1=50424 g2=6122 #a=0 #t=20676 date=1548741485 time=891 maxband=53 maxsize1=3230 maxsize2=1510
N=10 g1=50443 g2=5543 #a=0 #t=29820 date=1548741693 time=838 maxband=58 maxsize1=428 maxsize2=720
N=10 g1=50457 g2=5598 #a=0 #t=57424 date=1548741787 time=682 maxband=51 maxsize1=561 maxsize2=499
N=10 g1=50457 g2=6604 #a=0 #t=62616 date=1548741651 time=866 maxband=60 maxsize1=315 maxsize2=380
N=10 g1=50511 g2=598 #a=0 #t=3188 date=1548741772 time=44 maxband=56 maxsize1=361 maxsize2=206
N=10 g1=50511 g2=865 #a=0 #t=8760 date=1548741798 time=114 maxband=56 maxsize1=626 maxsize2=211
N=10 g1=50511 g2=890 #a=0 #t=2402 date=1548741799 time=69 maxband=56 maxsize1=680 maxsize2=220
N=10 g1=50511 g2=891 #a=0 #t=4974 date=1548741799 time=99 maxband=56 maxsize1=568 maxsize2=327
N=10 g1=50511 g2=935 #a=0 #t=13176 date=1548741803 time=107 maxband=56 maxsize1=290 maxsize2=120
N=10 g1=50513 g2=49749 #a=0 #t=9760 date=1548741817 time=146 maxband=55 maxsize1=129 maxsize2=145
N=10 g1=50554 g2=5560 #a=0 #t=11816 date=1548742519 time=691 maxband=50 maxsize1=1713 maxsize2=1106
N=10 g1=50556 g2=659 #a=0 #t=7896 date=1548742082 time=122 maxband=56 maxsize1=256 maxsize2=232
N=10 g1=50556 g2=812 #a=0 #t=7896 date=1548742079 time=1730 maxband=56 maxsize1=29056 maxsize2=1336
N=10 g1=50556 g2=1056 #a=0 #t=12792 date=1548742148 time=631 maxband=56 maxsize1=869 maxsize2=913
N=10 g1=50556 g2=1101 #a=0 #t=7896 date=1548742173 time=418 maxband=56 maxsize1=534 maxsize2=995
N=10 g1=50556 g2=1105 #a=0 #t=23280 date=1548742175 time=626 maxband=56 maxsize1=273 maxsize2=246
N=10 g1=50646 g2=7612 #a=0 #t=13212 date=1548742702 time=5227 maxband=67 maxsize1=721 maxsize2=12672
N=10 g1=50726 g2=1052 #a=0 #t=4528 date=1548743109 time=112 maxband=88 maxsize1=266 maxsize2=806
N=10 g1=50726 g2=2854 #a=0 #t=6658 date=1548743061 time=102 maxband=50 maxsize1=351 maxsize2=372
N=10 g1=50759 g2=16523 #a=0 #t=38696 date=1548743261 time=425 maxband=50 maxsize1=255 maxsize2=253
N=10 g1=51123 g2=2941 #a=0 #t=4440 date=1548744475 time=122 maxband=50 maxsize1=200 maxsize2=164
N=10 g1=51144 g2=1091 #a=0 #t=70800 date=1548744723 time=621 maxband=50 maxsize1=67 maxsize2=151
N=10 g1=51413 g2=3193 #a=0 #t=23976 date=1548746067 time=185 maxband=51 maxsize1=80 maxsize2=99
N=10 g1=51634 g2=2684 #a=0 #t=7610 date=1548746851 time=154 maxband=67 maxsize1=330 maxsize2=181
N=10 g1=51835 g2=784 #a=0 #t=12240 date=1548747577 time=225 maxband=62 maxsize1=425 maxsize2=550
N=10 g1=51956 g2=3773 #a=0 #t=15876 date=1548748009 time=340 maxband=50 maxsize1=648 maxsize2=513
N=10 g1=51956 g2=5756 #a=0 #t=14820 date=1548748054 time=904 maxband=71 maxsize1=1722 maxsize2=928
N=10 g1=51956 g2=5805 #a=0 #t=14820 date=1548748082 time=834 maxband=71 maxsize1=1235 maxsize2=714
N=10 g1=51956 g2=15962 #a=0 #t=17724 date=1548748076 time=2732 maxband=54 maxsize1=2826 maxsize2=2773
N=10 g1=51965 g2=6122 #a=0 #t=23400 date=1548748086 time=1070 maxband=52 maxsize1=1593 maxsize2=1358
N=10 g1=51968 g2=4380 #a=0 #t=33360 date=1548748225 time=423 maxband=54 maxsize1=224 maxsize2=148
N=10 g1=51969 g2=3154 #a=0 #t=3450 date=1548748080 time=899 maxband=56 maxsize1=3311 maxsize2=6045
N=10 g1=52000 g2=6264 #a=0 #t=18264 date=1548748266 time=293 maxband=51 maxsize1=291 maxsize2=213
N=10 g1=52000 g2=18365 #a=0 #t=20616 date=1548748256 time=667 maxband=51 maxsize1=558 maxsize2=1296
N=10 g1=52000 g2=19973 #a=0 #t=20616 date=1548748220 time=572 maxband=51 maxsize1=522 maxsize2=930
N=10 g1=52000 g2=21600 #a=0 #t=18228 date=1548748154 time=449 maxband=51 maxsize1=563 maxsize2=587
N=10 g1=52000 g2=21603 #a=0 #t=8946 date=1548748154 time=159 maxband=51 maxsize1=150 maxsize2=173
N=10 g1=52000 g2=21655 #a=0 #t=46590 date=1548748163 time=1413 maxband=51 maxsize1=705 maxsize2=1569
N=10 g1=52000 g2=21670 #a=0 #t=20616 date=1548748178 time=664 maxband=51 maxsize1=468 maxsize2=833
N=10 g1=52000 g2=22341 #a=0 #t=20616 date=1548748256 time=334 maxband=51 maxsize1=192 maxsize2=90
N=10 g1=52002 g2=17176 #a=0 #t=101400 date=1548748429 time=1947 maxband=55 maxsize1=358 maxsize2=240
N=10 g1=52004 g2=5918 #a=0 #t=7938 date=1548748356 time=262 maxband=51 maxsize1=197 maxsize2=147
N=10 g1=52004 g2=6025 #a=0 #t=21624 date=1548748181 time=272 maxband=51 maxsize1=98 maxsize2=89
N=10 g1=52004 g2=6275 #a=0 #t=7938 date=1548748256 time=128 maxband=51 maxsize1=115 maxsize2=192
N=10 g1=52004 g2=6336 #a=0 #t=18264 date=1548748269 time=362 maxband=51 maxsize1=256 maxsize2=133
N=10 g1=52004 g2=22341 #a=0 #t=20616 date=1548748262 time=329 maxband=51 maxsize1=612 maxsize2=126
N=10 g1=52004 g2=22843 #a=0 #t=23874 date=1548748163 time=463 maxband=51 maxsize1=96 maxsize2=101
N=10 g1=52004 g2=22891 #a=0 #t=8946 date=1548748177 time=219 maxband=51 maxsize1=1616 maxsize2=143
N=10 g1=52005 g2=3225 #a=0 #t=16524 date=1548748169 time=493 maxband=61 maxsize1=1203 maxsize2=1109
N=10 g1=52007 g2=3169 #a=0 #t=13230 date=1548748258 time=371 maxband=57 maxsize1=564 maxsize2=1223
N=10 g1=52011 g2=5562 #a=0 #t=16832 date=1548748385 time=369 maxband=51 maxsize1=190 maxsize2=160
N=10 g1=52049 g2=2775 #a=0 #t=6620 date=1548748506 time=220 maxband=51 maxsize1=299 maxsize2=242
N=10 g1=52220 g2=13884 #a=0 #t=844 date=1548749181 time=17 maxband=70 maxsize1=151 maxsize2=129
N=10 g1=52237 g2=2687 #a=0 #t=7610 date=1548749288 time=120 maxband=63 maxsize1=122 maxsize2=113
N=10 g1=52444 g2=3283 #a=0 #t=51240 date=1548749980 time=980 maxband=53 maxsize1=397 maxsize2=290
N=10 g1=52700 g2=2539 #a=0 #t=1176 date=1548750988 time=91 maxband=51 maxsize1=420 maxsize2=575
N=10 g1=52919 g2=8097 #a=0 #t=32518 date=1548751994 time=425 maxband=70 maxsize1=522 maxsize2=908
N=10 g1=52921 g2=5810 #a=0 #t=97416 date=1548752081 time=1016 maxband=89 maxsize1=825 maxsize2=1126
N=10 g1=52923 g2=5806 #a=0 #t=58746 date=1548752152 time=635 maxband=63 maxsize1=201 maxsize2=215
N=10 g1=52926 g2=3551 #a=0 #t=8324 date=1548752144 time=112 maxband=70 maxsize1=447 maxsize2=339
N=10 g1=52934 g2=16551 #a=0 #t=38652 date=1548752222 time=1131 maxband=57 maxsize1=761 maxsize2=605
N=10 g1=52936 g2=15518 #a=0 #t=45528 date=1548752242 time=860 maxband=65 maxsize1=1618 maxsize2=2764
N=10 g1=52937 g2=6574 #a=0 #t=26640 date=1548752282 time=881 maxband=55 maxsize1=621 maxsize2=337
N=10 g1=52938 g2=16714 #a=0 #t=135180 date=1548752525 time=4612 maxband=57 maxsize1=599 maxsize2=1442
N=10 g1=52938 g2=16807 #a=0 #t=135180 date=1548752232 time=1603 maxband=57 maxsize1=452 maxsize2=1307
N=10 g1=52939 g2=5563 #a=0 #t=97416 date=1548752625 time=3180 maxband=52 maxsize1=1133 maxsize2=1264
N=10 g1=52941 g2=5551 #a=0 #t=97416 date=1548752688 time=3106 maxband=65 maxsize1=712 maxsize2=499
N=10 g1=52941 g2=13898 #a=0 #t=3852 date=1548752306 time=143 maxband=56 maxsize1=720 maxsize2=622
N=10 g1=52944 g2=5804 #a=0 #t=7202 date=1548752415 time=188 maxband=70 maxsize1=1227 maxsize2=1960
N=10 g1=52953 g2=7625 #a=0 #t=54216 date=1548752399 time=824 maxband=51 maxsize1=312 maxsize2=469
N=10 g1=52953 g2=15899 #a=0 #t=34908 date=1548752563 time=538 maxband=51 maxsize1=938 maxsize2=277
N=10 g1=52953 g2=15906 #a=0 #t=76176 date=1548752569 time=949 maxband=51 maxsize1=422 maxsize2=237
N=10 g1=52953 g2=15912 #a=0 #t=62124 date=1548752573 time=676 maxband=51 maxsize1=379 maxsize2=173
N=10 g1=52953 g2=16734 #a=0 #t=60696 date=1548752583 time=1273 maxband=51 maxsize1=465 maxsize2=828
N=10 g1=52953 g2=18262 #a=0 #t=62124 date=1548752512 time=939 maxband=51 maxsize1=445 maxsize2=281
N=10 g1=52953 g2=21675 #a=0 #t=27720 date=1548752509 time=880 maxband=51 maxsize1=282 maxsize2=804
N=10 g1=52954 g2=4349 #a=0 #t=16080 date=1548752576 time=809 maxband=52 maxsize1=1579 maxsize2=1246
N=10 g1=52955 g2=3081 #a=0 #t=51330 date=1548752625 time=2606 maxband=54 maxsize1=2371 maxsize2=2873
N=10 g1=52956 g2=5759 #a=0 #t=127392 date=1548752632 time=2058 maxband=51 maxsize1=467 maxsize2=262
N=10 g1=52958 g2=4190 #a=0 #t=25224 date=1548752566 time=431 maxband=63 maxsize1=358 maxsize2=748
N=10 g1=52958 g2=4191 #a=0 #t=20976 date=1548752566 time=395 maxband=63 maxsize1=360 maxsize2=430
N=10 g1=52959 g2=3225 #a=0 #t=20154 date=1548752550 time=1841 maxband=71 maxsize1=11573 maxsize2=3766
N=10 g1=52959 g2=5552 #a=0 #t=96972 date=1548752873 time=3517 maxband=52 maxsize1=1701 maxsize2=1139
N=10 g1=52960 g2=4486 #a=0 #t=5678 date=1548752500 time=341 maxband=68 maxsize1=1152 maxsize2=474
N=10 g1=52961 g2=7614 #a=0 #t=21268 date=1548752569 time=273 maxband=51 maxsize1=211 maxsize2=277
N=10 g1=52961 g2=7735 #a=0 #t=27004 date=1548752588 time=258 maxband=51 maxsize1=87 maxsize2=60
N=10 g1=52961 g2=7750 #a=0 #t=13908 date=1548752590 time=129 maxband=51 maxsize1=92 maxsize2=60
N=10 g1=52961 g2=15072 #a=0 #t=31012 date=1548752581 time=1689 maxband=54 maxsize1=2769 maxsize2=2643
N=10 g1=52961 g2=18366 #a=0 #t=31012 date=1548752701 time=381 maxband=51 maxsize1=106 maxsize2=64
N=10 g1=52961 g2=22810 #a=0 #t=15856 date=1548752573 time=190 maxband=51 maxsize1=70 maxsize2=60
N=10 g1=52963 g2=4434 #a=0 #t=12164 date=1548752596 time=59 maxband=51 maxsize1=94 maxsize2=89
N=10 g1=52970 g2=5552 #a=0 #t=96972 date=1549759054 time=1640 maxband=52 maxsize1=679 maxsize2=596
N=10 g1=52988 g2=6082 #a=0 #t=46596 date=1548752850 time=274 maxband=52 maxsize1=224 maxsize2=216
N=10 g1=53000 g2=3185 #a=0 #t=131994 date=1548753174 time=2838 maxband=56 maxsize1=487 maxsize2=1358
N=10 g1=53003 g2=4118 #a=0 #t=40624 date=1548753103 time=1680 maxband=50 maxsize1=1170 maxsize2=1609
N=10 g1=53003 g2=16735 #a=0 #t=267312 date=1548753252 time=3185 maxband=53 maxsize1=572 maxsize2=2713
N=10 g1=53003 g2=21808 #a=0 #t=111856 date=1548753133 time=1100 maxband=50 maxsize1=213 maxsize2=208
N=10 g1=53003 g2=21919 #a=0 #t=125448 date=1548753191 time=900 maxband=50 maxsize1=288 maxsize2=268
N=10 g1=53004 g2=2800 #a=0 #t=9548 date=1548753019 time=276 maxband=57 maxsize1=406 maxsize2=667
N=10 g1=53005 g2=4020 #a=0 #t=29112 date=1548753043 time=720 maxband=52 maxsize1=1326 maxsize2=1019
N=10 g1=53005 g2=5561 #a=0 #t=79416 date=1548753793 time=2587 maxband=51 maxsize1=538 maxsize2=742
N=10 g1=53011 g2=4373 #a=0 #t=138600 date=1548753335 time=1232 maxband=60 maxsize1=238 maxsize2=253
N=10 g1=53018 g2=5525 #a=0 #t=94752 date=1548753980 time=2625 maxband=50 maxsize1=307 maxsize2=439
N=10 g1=53061 g2=16689 #a=0 #t=53408 date=1548754082 time=2134 maxband=53 maxsize1=1303 maxsize2=1229
N=10 g1=53063 g2=18736 #a=0 #t=143316 date=1548753910 time=822 maxband=50 maxsize1=129 maxsize2=138
N=10 g1=53074 g2=15040 #a=0 #t=24420 date=1548754060 time=575 maxband=52 maxsize1=468 maxsize2=658
N=10 g1=53101 g2=16836 #a=0 #t=29020 date=1548754381 time=550 maxband=51 maxsize1=243 maxsize2=262
N=10 g1=53185 g2=13007 #a=0 #t=77124 date=1548755322 time=873 maxband=52 maxsize1=257 maxsize2=282
N=10 g1=53185 g2=13013 #a=0 #t=90312 date=1548755325 time=551 maxband=52 maxsize1=199 maxsize2=282
N=10 g1=53400 g2=16520 #a=0 #t=139224 date=1548756935 time=1200 maxband=51 maxsize1=486 maxsize2=534
N=10 g1=53425 g2=4053 #a=0 #t=14976 date=1548757129 time=566 maxband=58 maxsize1=761 maxsize2=1050
N=10 g1=53426 g2=4048 #a=0 #t=37620 date=1548757137 time=345 maxband=51 maxsize1=103 maxsize2=151
N=10 g1=53502 g2=7634 #a=0 #t=32688 date=1548757625 time=221 maxband=51 maxsize1=98 maxsize2=83
N=10 g1=53502 g2=7706 #a=0 #t=15690 date=1548757634 time=140 maxband=51 maxsize1=324 maxsize2=145
N=10 g1=53502 g2=7787 #a=0 #t=36648 date=1548757649 time=255 maxband=51 maxsize1=68 maxsize2=58
N=10 g1=53502 g2=13862 #a=0 #t=9507 date=1548757423 time=248 maxband=51 maxsize1=666 maxsize2=1015
N=10 g1=53502 g2=16702 #a=0 #t=33003 date=1549759227 time=365 maxband=51 maxsize1=569 maxsize2=884
N=10 g1=53502 g2=18386 #a=0 #t=38898 date=1548757706 time=275 maxband=51 maxsize1=64 maxsize2=58
N=10 g1=53640 g2=6139 #a=0 #t=20640 date=1548758549 time=411 maxband=51 maxsize1=385 maxsize2=275
N=10 g1=53640 g2=30043 #a=0 #t=22104 date=1548758530 time=671 maxband=84 maxsize1=640 maxsize2=825
N=10 g1=53641 g2=5620 #a=0 #t=15260 date=1548758531 time=558 maxband=52 maxsize1=545 maxsize2=382
N=10 g1=53641 g2=27579 #a=0 #t=127872 date=1548759173 time=3630 maxband=50 maxsize1=1344 maxsize2=402
N=10 g1=53646 g2=2618 #a=0 #t=6508 date=1548758563 time=507 maxband=82 maxsize1=2149 maxsize2=1829
N=10 g1=53647 g2=5843 #a=0 #t=53592 date=1548758813 time=1127 maxband=50 maxsize1=407 maxsize2=273
N=10 g1=53647 g2=5851 #a=0 #t=135552 date=1548758822 time=1606 maxband=50 maxsize1=263 maxsize2=130
N=10 g1=53648 g2=4383 #a=0 #t=59142 date=1548758618 time=924 maxband=53 maxsize1=376 maxsize2=308
N=10 g1=53648 g2=5597 #a=0 #t=86904 date=1548758988 time=1950 maxband=55 maxsize1=331 maxsize2=385
N=10 g1=53651 g2=7171 #a=0 #t=6480 date=1548758812 time=356 maxband=50 maxsize1=299 maxsize2=345
N=10 g1=53651 g2=18668 #a=0 #t=8076 date=1548758742 time=328 maxband=56 maxsize1=423 maxsize2=512
N=10 g1=53651 g2=27212 #a=0 #t=118368 date=1548758635 time=1999 maxband=54 maxsize1=194 maxsize2=188
N=10 g1=53651 g2=29666 #a=0 #t=53688 date=1548758648 time=1761 maxband=59 maxsize1=1143 maxsize2=901
N=10 g1=53652 g2=17321 #a=0 #t=55500 date=1548758763 time=2389 maxband=57 maxsize1=694 maxsize2=601
N=10 g1=53652 g2=18738 #a=0 #t=25356 date=1548758816 time=1746 maxband=50 maxsize1=1936 maxsize2=1805
N=10 g1=53652 g2=27105 #a=0 #t=127872 date=1548759250 time=3174 maxband=50 maxsize1=648 maxsize2=559
N=10 g1=53656 g2=13836 #a=0 #t=10800 date=1548758723 time=444 maxband=64 maxsize1=254 maxsize2=361
N=10 g1=53658 g2=3740 #a=0 #t=28344 date=1548758752 time=475 maxband=53 maxsize1=877 maxsize2=751
N=10 g1=53675 g2=1258 #a=0 #t=18756 date=1548758930 time=581 maxband=52 maxsize1=435 maxsize2=466
N=10 g1=53675 g2=4067 #a=0 #t=44202 date=1548758944 time=3186 maxband=82 maxsize1=1798 maxsize2=2278
N=10 g1=53675 g2=5223 #a=0 #t=52464 date=1548758975 time=1640 maxband=53 maxsize1=2065 maxsize2=1632
N=10 g1=53675 g2=6004 #a=0 #t=32004 date=1548758913 time=1334 maxband=52 maxsize1=1322 maxsize2=595
N=10 g1=53675 g2=6709 #a=0 #t=19080 date=1548759159 time=925 maxband=58 maxsize1=811 maxsize2=495
N=10 g1=53677 g2=6733 #a=0 #t=37554 date=1548759118 time=658 maxband=51 maxsize1=305 maxsize2=452
N=10 g1=53677 g2=15518 #a=0 #t=115860 date=1548759035 time=3312 maxband=55 maxsize1=1384 maxsize2=2134
N=10 g1=53689 g2=5597 #a=0 #t=53232 date=1548759489 time=2487 maxband=68 maxsize1=613 maxsize2=350
N=10 g1=53689 g2=15517 #a=0 #t=60696 date=1548759192 time=2438 maxband=75 maxsize1=805 maxsize2=1462
N=10 g1=53689 g2=16538 #a=0 #t=9730 date=1548758944 time=330 maxband=57 maxsize1=690 maxsize2=587
N=10 g1=53689 g2=16736 #a=0 #t=55476 date=1548759115 time=2594 maxband=75 maxsize1=626 maxsize2=1520
N=10 g1=53689 g2=16952 #a=0 #t=68712 date=1548759257 time=3306 maxband=68 maxsize1=529 maxsize2=405
N=10 g1=53689 g2=21746 #a=0 #t=27720 date=1548759154 time=712 maxband=75 maxsize1=504 maxsize2=460
N=10 g1=53689 g2=23501 #a=0 #t=8094 date=1548759204 time=288 maxband=52 maxsize1=110 maxsize2=105
N=10 g1=53690 g2=15702 #a=0 #t=60696 date=1548759168 time=1102 maxband=51 maxsize1=268 maxsize2=427
N=10 g1=53691 g2=3147 #a=0 #t=27384 date=1548759350 time=982 maxband=50 maxsize1=386 maxsize2=451
N=10 g1=53691 g2=3251 #a=0 #t=64428 date=1548759174 time=1111 maxband=51 maxsize1=283 maxsize2=224
N=10 g1=53691 g2=4164 #a=0 #t=56388 date=1548759205 time=734 maxband=51 maxsize1=146 maxsize2=139
N=10 g1=53691 g2=4209 #a=0 #t=51900 date=1548759230 time=773 maxband=51 maxsize1=209 maxsize2=306
N=10 g1=53691 g2=4219 #a=0 #t=29556 date=1548759235 time=300 maxband=51 maxsize1=149 maxsize2=129
N=10 g1=53691 g2=4224 #a=0 #t=64428 date=1548759237 time=512 maxband=51 maxsize1=108 maxsize2=118
N=10 g1=53691 g2=15581 #a=0 #t=58164 date=1548759311 time=1123 maxband=51 maxsize1=268 maxsize2=275
N=10 g1=53691 g2=15705 #a=0 #t=124416 date=1548759242 time=2442 maxband=51 maxsize1=300 maxsize2=290
N=10 g1=53692 g2=5604 #a=0 #t=44718 date=1548759145 time=1130 maxband=52 maxsize1=1719 maxsize2=1103
N=10 g1=53692 g2=15045 #a=0 #t=27516 date=1548759192 time=431 maxband=50 maxsize1=167 maxsize2=212
N=10 g1=53721 g2=5266 #a=0 #t=52818 date=1548759580 time=979 maxband=52 maxsize1=404 maxsize2=365
N=10 g1=53722 g2=5216 #a=0 #t=97416 date=1548759503 time=2187 maxband=73 maxsize1=1402 maxsize2=1493
N=10 g1=53722 g2=5549 #a=0 #t=83160 date=1548759818 time=1729 maxband=65 maxsize1=696 maxsize2=653
N=10 g1=53722 g2=5557 #a=0 #t=97416 date=1548759834 time=2533 maxband=51 maxsize1=1184 maxsize2=874
N=10 g1=53722 g2=15087 #a=0 #t=28902 date=1548759535 time=508 maxband=57 maxsize1=461 maxsize2=1469
N=10 g1=53722 g2=17081 #a=0 #t=45168 date=1548759710 time=1020 maxband=50 maxsize1=482 maxsize2=353
N=10 g1=53722 g2=27940 #a=0 #t=214524 date=1548759710 time=2232 maxband=53 maxsize1=300 maxsize2=165
N=10 g1=53723 g2=16696 #a=0 #t=89412 date=1548759662 time=2814 maxband=50 maxsize1=1145 maxsize2=2150
N=10 g1=53727 g2=13898 #a=0 #t=3852 date=1548759554 time=137 maxband=56 maxsize1=419 maxsize2=805
N=10 g1=53732 g2=4545 #a=0 #t=4332 date=1548759594 time=46 maxband=74 maxsize1=141 maxsize2=97
N=10 g1=53735 g2=15702 #a=0 #t=54528 date=1548759676 time=1262 maxband=51 maxsize1=199 maxsize2=254
N=10 g1=53737 g2=1526 #a=0 #t=5292 date=1548759672 time=107 maxband=50 maxsize1=408 maxsize2=212
N=10 g1=53739 g2=5549 #a=0 #t=111456 date=1548760024 time=2291 maxband=59 maxsize1=463 maxsize2=743
N=10 g1=53739 g2=6086 #a=0 #t=127392 date=1548759723 time=1586 maxband=51 maxsize1=291 maxsize2=132
N=10 g1=53740 g2=15062 #a=0 #t=44580 date=1548759709 time=1629 maxband=59 maxsize1=2414 maxsize2=2293
N=10 g1=53744 g2=2951 #a=0 #t=12402 date=1549411382 time=225 maxband=53 maxsize1=786 maxsize2=1282
N=10 g1=53744 g2=3019 #a=0 #t=59580 date=1549411393 time=510 maxband=53 maxsize1=352 maxsize2=1072
N=10 g1=53748 g2=4177 #a=0 #t=7958 date=1549759505 time=486 maxband=52 maxsize1=1706 maxsize2=1108
N=10 g1=53793 g2=4060 #a=0 #t=53316 date=1549411438 time=1702 maxband=72 maxsize1=1216 maxsize2=2539
N=10 g1=53803 g2=13831 #a=0 #t=14400 date=1548760127 time=300 maxband=59 maxsize1=375 maxsize2=399
N=10 g1=53811 g2=13836 #a=0 #t=23796 date=1548760259 time=766 maxband=64 maxsize1=391 maxsize2=325
N=10 g1=53812 g2=13957 #a=0 #t=29192 date=1548760291 time=572 maxband=58 maxsize1=608 maxsize2=433
N=10 g1=53813 g2=16049 #a=0 #t=143316 date=1549759599 time=1998 maxband=50 maxsize1=286 maxsize2=299
N=10 g1=53813 g2=19537 #a=0 #t=51732 date=1548760372 time=675 maxband=51 maxsize1=200 maxsize2=138
N=10 g1=53814 g2=3191 #a=0 #t=124056 date=1548760558 time=4350 maxband=57 maxsize1=1000 maxsize2=2517
N=10 g1=53814 g2=4029 #a=0 #t=53340 date=1548760222 time=1326 maxband=51 maxsize1=568 maxsize2=3136
N=10 g1=53814 g2=4033 #a=0 #t=46812 date=1548760224 time=1059 maxband=51 maxsize1=568 maxsize2=3776
N=10 g1=53814 g2=4164 #a=0 #t=125880 date=1548760402 time=1732 maxband=51 maxsize1=140 maxsize2=131
N=10 g1=53819 g2=1332 #a=0 #t=40920 date=1548760365 time=585 maxband=52 maxsize1=251 maxsize2=634
N=10 g1=53821 g2=3186 #a=0 #t=86656 date=1548760497 time=976 maxband=52 maxsize1=430 maxsize2=1663
N=10 g1=53825 g2=4219 #a=0 #t=73875 date=1548760630 time=465 maxband=51 maxsize1=111 maxsize2=108
N=10 g1=53830 g2=3323 #a=0 #t=154638 date=1548760626 time=1375 maxband=75 maxsize1=260 maxsize2=695
N=10 g1=53830 g2=4178 #a=0 #t=154638 date=1548760693 time=1786 maxband=51 maxsize1=266 maxsize2=375
N=10 g1=53830 g2=16520 #a=0 #t=111894 date=1548760567 time=2382 maxband=51 maxsize1=497 maxsize2=739
N=10 g1=53830 g2=16523 #a=0 #t=131496 date=1548760573 time=1924 maxband=51 maxsize1=351 maxsize2=739
N=10 g1=53830 g2=16695 #a=0 #t=324744 date=1548760696 time=3498 maxband=51 maxsize1=316 maxsize2=540
N=10 g1=53830 g2=16735 #a=0 #t=324744 date=1548760770 time=2738 maxband=51 maxsize1=251 maxsize2=381
N=10 g1=53836 g2=931 #a=0 #t=6838 date=1548760657 time=74 maxband=56 maxsize1=277 maxsize2=144
N=10 g1=53854 g2=3492 #a=0 #t=19756 date=1548761017 time=1056 maxband=63 maxsize1=3064 maxsize2=3185
N=10 g1=53857 g2=18537 #a=0 #t=7862 date=1548760948 time=460 maxband=54 maxsize1=1685 maxsize2=1153
N=10 g1=53857 g2=19518 #a=0 #t=73788 date=1548760983 time=784 maxband=50 maxsize1=104 maxsize2=105
N=10 g1=53858 g2=5201 #a=0 #t=263040 date=1548760914 time=6069 maxband=50 maxsize1=609 maxsize2=530
N=10 g1=53861 g2=21769 #a=0 #t=125448 date=1548761059 time=1164 maxband=50 maxsize1=123 maxsize2=181
N=10 g1=53869 g2=4357 #a=0 #t=25036 date=1548761313 time=1119 maxband=50 maxsize1=503 maxsize2=428
N=10 g1=53870 g2=15025 #a=0 #t=29844 date=1548761161 time=665 maxband=72 maxsize1=342 maxsize2=347
N=10 g1=53920 g2=2765 #a=0 #t=3270 date=1548761613 time=117 maxband=50 maxsize1=421 maxsize2=1124
N=10 g1=53920 g2=4504 #a=0 #t=16038 date=1548761619 time=623 maxband=50 maxsize1=324 maxsize2=237
N=10 g1=53922 g2=1196 #a=0 #t=24552 date=1548761765 time=620 maxband=56 maxsize1=629 maxsize2=541
N=10 g1=53930 g2=1052 #a=0 #t=17232 date=1548761764 time=497 maxband=88 maxsize1=502 maxsize2=1466
N=10 g1=53930 g2=2732 #a=0 #t=21942 date=1548761691 time=261 maxband=51 maxsize1=504 maxsize2=3136
N=10 g1=53930 g2=3251 #a=0 #t=81006 date=1548761717 time=812 maxband=51 maxsize1=176 maxsize2=135
N=10 g1=53930 g2=4210 #a=0 #t=72786 date=1548761838 time=1044 maxband=51 maxsize1=126 maxsize2=115
N=10 g1=53930 g2=4219 #a=0 #t=37878 date=1548761844 time=408 maxband=51 maxsize1=111 maxsize2=76
N=10 g1=53930 g2=4221 #a=0 #t=72786 date=1548761846 time=878 maxband=51 maxsize1=111 maxsize2=80
N=10 g1=53935 g2=15011 #a=0 #t=31830 date=1549411669 time=717 maxband=64 maxsize1=700 maxsize2=2955
N=10 g1=53935 g2=16520 #a=0 #t=64578 date=1548761724 time=1529 maxband=64 maxsize1=532 maxsize2=1608
N=10 g1=53979 g2=1008 #a=0 #t=93000 date=1548762157 time=462 maxband=51 maxsize1=90 maxsize2=209
N=10 g1=53979 g2=1153 #a=0 #t=93000 date=1548762200 time=459 maxband=51 maxsize1=83 maxsize2=91
N=10 g1=53995 g2=47624 #a=0 #t=1432 date=1548762334 time=35 maxband=52 maxsize1=192 maxsize2=288
N=10 g1=53996 g2=13817 #a=0 #t=14160 date=1548762362 time=414 maxband=51 maxsize1=241 maxsize2=287
N=10 g1=54034 g2=4176 #a=0 #t=31980 date=1548762848 time=390 maxband=51 maxsize1=258 maxsize2=263
N=10 g1=54034 g2=4179 #a=0 #t=81006 date=1548762850 time=744 maxband=51 maxsize1=216 maxsize2=190
N=10 g1=54034 g2=4206 #a=0 #t=35808 date=1548762866 time=302 maxband=51 maxsize1=115 maxsize2=117
N=10 g1=54034 g2=4216 #a=0 #t=81006 date=1548762871 time=763 maxband=51 maxsize1=192 maxsize2=168
N=10 g1=54034 g2=4221 #a=0 #t=72786 date=1548762874 time=595 maxband=51 maxsize1=111 maxsize2=104
N=10 g1=54039 g2=3241 #a=0 #t=68442 date=1548762847 time=1516 maxband=54 maxsize1=405 maxsize2=619
N=10 g1=54039 g2=3251 #a=0 #t=81006 date=1548762855 time=749 maxband=51 maxsize1=126 maxsize2=110
N=10 g1=54039 g2=4072 #a=0 #t=26910 date=1548762855 time=630 maxband=51 maxsize1=410 maxsize2=694
N=10 g1=54039 g2=4075 #a=0 #t=72786 date=1548762858 time=1285 maxband=51 maxsize1=306 maxsize2=694
N=10 g1=54039 g2=4176 #a=0 #t=31980 date=1548762925 time=686 maxband=51 maxsize1=278 maxsize2=197
N=10 g1=54039 g2=4179 #a=0 #t=81006 date=1548762928 time=1064 maxband=51 maxsize1=202 maxsize2=144
N=10 g1=54039 g2=4204 #a=0 #t=12438 date=1548762948 time=331 maxband=51 maxsize1=288 maxsize2=800
N=10 g1=54039 g2=4210 #a=0 #t=72786 date=1548762951 time=876 maxband=51 maxsize1=120 maxsize2=74
N=10 g1=54039 g2=4214 #a=0 #t=37878 date=1548762953 time=380 maxband=51 maxsize1=256 maxsize2=800
N=10 g1=54039 g2=4219 #a=0 #t=37878 date=1548762957 time=333 maxband=51 maxsize1=114 maxsize2=83
N=10 g1=54039 g2=4221 #a=0 #t=72786 date=1548762958 time=723 maxband=51 maxsize1=111 maxsize2=75
N=10 g1=54042 g2=3311 #a=0 #t=81006 date=1549760086 time=1135 maxband=51 maxsize1=116 maxsize2=149
N=10 g1=54042 g2=4066 #a=0 #t=24696 date=1548762865 time=752 maxband=50 maxsize1=916 maxsize2=2408
N=10 g1=54042 g2=4179 #a=0 #t=81006 date=1548762941 time=998 maxband=51 maxsize1=143 maxsize2=163
N=10 g1=54043 g2=3194 #a=0 #t=44832 date=1548763080 time=949 maxband=60 maxsize1=1094 maxsize2=3262
N=10 g1=54043 g2=3282 #a=0 #t=131994 date=1548763032 time=3711 maxband=51 maxsize1=336 maxsize2=634
N=10 g1=54052 g2=787 #a=0 #t=15623 date=1548763009 time=403 maxband=57 maxsize1=509 maxsize2=724
N=10 g1=54194 g2=2568 #a=0 #t=8598 date=1548764241 time=113 maxband=51 maxsize1=130 maxsize2=150
N=10 g1=54297 g2=5552 #a=0 #t=56232 date=1548765083 time=812 maxband=51 maxsize1=505 maxsize2=213
N=10 g1=54297 g2=15517 #a=0 #t=63252 date=1548764980 time=1099 maxband=51 maxsize1=443 maxsize2=1537
N=10 g1=54297 g2=15702 #a=0 #t=63252 date=1548764998 time=1324 maxband=51 maxsize1=186 maxsize2=107
N=10 g1=54297 g2=15705 #a=0 #t=63252 date=1548765001 time=1325 maxband=51 maxsize1=207 maxsize2=145
N=10 g1=54369 g2=2940 #a=0 #t=13047 date=1548765439 time=206 maxband=51 maxsize1=187 maxsize2=131
N=10 g1=54541 g2=911 #a=0 #t=19104 date=1548766535 time=244 maxband=56 maxsize1=223 maxsize2=252
N=10 g1=54541 g2=940 #a=0 #t=19104 date=1548766540 time=253 maxband=56 maxsize1=269 maxsize2=331
N=10 g1=54541 g2=1348 #a=0 #t=40128 date=1548766545 time=390 maxband=56 maxsize1=355 maxsize2=1034
N=10 g1=54542 g2=1558 #a=0 #t=49800 date=1548766580 time=272 maxband=93 maxsize1=153 maxsize2=162
N=10 g1=54542 g2=1703 #a=0 #t=53160 date=1548766538 time=280 maxband=57 maxsize1=107 maxsize2=214
N=10 g1=54647 g2=1540 #a=0 #t=27720 date=1548767453 time=180 maxband=50 maxsize1=341 maxsize2=304
N=10 g1=55134 g2=1521 #a=0 #t=3704 date=1548771315 time=263 maxband=70 maxsize1=823 maxsize2=859
N=10 g1=55136 g2=3225 #a=0 #t=42720 date=1548771258 time=1341 maxband=60 maxsize1=557 maxsize2=660
N=10 g1=55144 g2=3173 #a=0 #t=28980 date=1548771535 time=533 maxband=66 maxsize1=487 maxsize2=1567
N=10 g1=55146 g2=2715 #a=0 #t=83664 date=1548771585 time=1038 maxband=54 maxsize1=244 maxsize2=243
N=10 g1=55148 g2=16690 #a=0 #t=243504 date=1548771970 time=6789 maxband=52 maxsize1=437 maxsize2=1040
N=10 g1=55217 g2=13343 #a=0 #t=7202 date=1549418636 time=85 maxband=51 maxsize1=86 maxsize2=72
N=10 g1=55217 g2=13921 #a=0 #t=50016 date=1549418601 time=193 maxband=51 maxsize1=74 maxsize2=78
N=10 g1=55307 g2=21722 #a=0 #t=15686 date=1548775021 time=462 maxband=56 maxsize1=189 maxsize2=109
N=10 g1=55514 g2=8084 #a=0 #t=13208 date=1549426321 time=903 maxband=70 maxsize1=1413 maxsize2=957
N=10 g1=55517 g2=15517 #a=0 #t=185760 date=1549652517 time=3228 maxband=50 maxsize1=1077 maxsize2=2222
N=10 g1=55517 g2=21923 #a=0 #t=185760 date=1549652732 time=3265 maxband=50 maxsize1=579 maxsize2=353
N=10 g1=55518 g2=15723 #a=0 #t=206160 date=1549652672 time=2703 maxband=50 maxsize1=522 maxsize2=352
N=10 g1=55518 g2=16881 #a=0 #t=239856 date=1549652622 time=6191 maxband=51 maxsize1=987 maxsize2=987
N=10 g1=55518 g2=17831 #a=0 #t=96648 date=1549426760 time=1846 maxband=60 maxsize1=250 maxsize2=298
N=10 g1=55519 g2=5213 #a=0 #t=202320 date=1549652646 time=4013 maxband=52 maxsize1=492 maxsize2=727
N=10 g1=55519 g2=5760 #a=0 #t=173664 date=1549652867 time=2489 maxband=52 maxsize1=366 maxsize2=286
N=10 g1=55519 g2=6743 #a=0 #t=138288 date=1549426946 time=2887 maxband=89 maxsize1=514 maxsize2=537
N=10 g1=55519 g2=15023 #a=0 #t=32588 date=1548779291 time=409 maxband=51 maxsize1=637 maxsize2=2816
N=10 g1=55521 g2=3628 #a=0 #t=57504 date=1548779327 time=1271 maxband=52 maxsize1=417 maxsize2=592
N=10 g1=55521 g2=4184 #a=0 #t=93912 date=1549653118 time=2344 maxband=53 maxsize1=503 maxsize2=773
N=10 g1=55521 g2=5829 #a=0 #t=85392 date=1549427254 time=1552 maxband=79 maxsize1=346 maxsize2=181
N=10 g1=55521 g2=6004 #a=0 #t=85392 date=1549652894 time=1684 maxband=52 maxsize1=311 maxsize2=304
N=10 g1=55521 g2=13820 #a=0 #t=13716 date=1549426809 time=368 maxband=51 maxsize1=262 maxsize2=379
N=10 g1=55521 g2=16520 #a=0 #t=71160 date=1549426842 time=4180 maxband=52 maxsize1=6921 maxsize2=7172
N=10 g1=55524 g2=2723 #a=0 #t=6080 date=1549427078 time=314 maxband=70 maxsize1=1313 maxsize2=1480
N=10 g1=55524 g2=8076 #a=0 #t=3742 date=1549653152 time=233 maxband=70 maxsize1=1836 maxsize2=1522
N=10 g1=55524 g2=8083 #a=0 #t=6372 date=1549653153 time=319 maxband=70 maxsize1=1003 maxsize2=1143
N=10 g1=55524 g2=8084 #a=0 #t=13208 date=1549653154 time=714 maxband=70 maxsize1=1684 maxsize2=1287
N=10 g1=55524 g2=13899 #a=0 #t=23656 date=1549427098 time=629 maxband=52 maxsize1=1050 maxsize2=785
N=10 g1=55524 g2=16972 #a=0 #t=112920 date=1549653377 time=1489 maxband=56 maxsize1=172 maxsize2=242
N=10 g1=55525 g2=3076 #a=0 #t=66624 date=1549653345 time=845 maxband=51 maxsize1=345 maxsize2=397
N=10 g1=55525 g2=3559 #a=0 #t=23520 date=1549653602 time=1600 maxband=82 maxsize1=3835 maxsize2=4531
N=10 g1=55525 g2=3625 #a=0 #t=43272 date=1549427125 time=1624 maxband=82 maxsize1=2732 maxsize2=3015
N=10 g1=55525 g2=14114 #a=0 #t=19296 date=1549427158 time=1262 maxband=56 maxsize1=2016 maxsize2=1410
N=10 g1=55527 g2=1008 #a=0 #t=53664 date=1549427271 time=762 maxband=53 maxsize1=354 maxsize2=488
N=10 g1=55528 g2=312 #a=0 #t=2326 date=1548779680 time=586 maxband=60 maxsize1=2894 maxsize2=703
N=10 g1=55528 g2=1521 #a=0 #t=4944 date=1548779774 time=207 maxband=70 maxsize1=708 maxsize2=597
N=10 g1=55528 g2=4177 #a=0 #t=28596 date=1548779780 time=775 maxband=70 maxsize1=1884 maxsize2=1192
N=10 g1=55529 g2=3177 #a=0 #t=37392 date=1549653570 time=683 maxband=60 maxsize1=958 maxsize2=713
N=10 g1=55529 g2=4177 #a=0 #t=28596 date=1549653464 time=343 maxband=52 maxsize1=568 maxsize2=517
N=10 g1=55529 g2=5543 #a=0 #t=80064 date=1548779934 time=940 maxband=52 maxsize1=740 maxsize2=662
N=10 g1=55531 g2=3563 #a=0 #t=75552 date=1549427784 time=1416 maxband=72 maxsize1=1270 maxsize2=466
N=10 g1=55531 g2=5552 #a=0 #t=199440 date=1549654273 time=4252 maxband=51 maxsize1=1311 maxsize2=1088
N=10 g1=55533 g2=3081 #a=0 #t=94616 date=1549427640 time=2964 maxband=62 maxsize1=3387 maxsize2=4428
N=10 g1=55537 g2=4177 #a=0 #t=28596 date=1549427937 time=519 maxband=52 maxsize1=1068 maxsize2=669
N=10 g1=55538 g2=4816 #a=0 #t=39228 date=1548780061 time=394 maxband=52 maxsize1=242 maxsize2=150
N=10 g1=55538 g2=5556 #a=0 #t=133056 date=1549654353 time=2896 maxband=56 maxsize1=524 maxsize2=388
N=10 g1=55539 g2=1008 #a=0 #t=53664 date=1549654118 time=641 maxband=60 maxsize1=268 maxsize2=604
N=10 g1=55539 g2=1521 #a=0 #t=4944 date=1548780136 time=332 maxband=60 maxsize1=1388 maxsize2=411
N=10 g1=55539 g2=3474 #a=0 #t=33228 date=1549427979 time=280 maxband=54 maxsize1=238 maxsize2=285
N=10 g1=55545 g2=1054 #a=0 #t=39600 date=1549654384 time=715 maxband=52 maxsize1=149 maxsize2=231
N=10 g1=55550 g2=700 #a=0 #t=12420 date=1549428446 time=469 maxband=54 maxsize1=723 maxsize2=465
N=10 g1=55559 g2=719 #a=0 #t=9600 date=1549428768 time=722 maxband=82 maxsize1=2914 maxsize2=5397
N=10 g1=55559 g2=3551 #a=0 #t=16656 date=1549429120 time=812 maxband=53 maxsize1=2039 maxsize2=1310
N=10 g1=55559 g2=5223 #a=0 #t=124056 date=1549654946 time=1481 maxband=53 maxsize1=285 maxsize2=525
N=10 g1=55561 g2=12714 #a=0 #t=27304 date=1549428889 time=323 maxband=50 maxsize1=334 maxsize2=481
N=10 g1=55563 g2=1392 #a=0 #t=9560 date=1549429047 time=206 maxband=52 maxsize1=1677 maxsize2=1221
N=10 g1=55567 g2=5198 #a=0 #t=85392 date=1549655446 time=1744 maxband=53 maxsize1=247 maxsize2=517
N=10 g1=55570 g2=5543 #a=0 #t=93240 date=1549430002 time=5273 maxband=55 maxsize1=2042 maxsize2=1460
N=10 g1=55571 g2=1055 #a=0 #t=22920 date=1549655606 time=1110 maxband=60 maxsize1=1792 maxsize2=1103
N=10 g1=55575 g2=645 #a=0 #t=22920 date=1549655805 time=364 maxband=52 maxsize1=540 maxsize2=1404
N=10 g1=55576 g2=2685 #a=0 #t=10620 date=1549429729 time=349 maxband=60 maxsize1=950 maxsize2=1288
N=10 g1=55576 g2=16836 #a=0 #t=31560 date=1549655808 time=701 maxband=65 maxsize1=371 maxsize2=553
N=10 g1=55577 g2=5197 #a=0 #t=73080 date=1549429797 time=780 maxband=52 maxsize1=347 maxsize2=167
N=10 g1=55583 g2=49856 #a=0 #t=9140 date=1549656222 time=343 maxband=71 maxsize1=541 maxsize2=529
N=10 g1=55585 g2=1521 #a=0 #t=4944 date=1549430175 time=148 maxband=70 maxsize1=654 maxsize2=477
N=10 g1=55590 g2=3205 #a=0 #t=94920 date=1549656482 time=1908 maxband=55 maxsize1=616 maxsize2=1894
N=10 g1=55631 g2=15012 #a=0 #t=51300 date=1549658294 time=2395 maxband=71 maxsize1=5257 maxsize2=1968
N=10 g1=55640 g2=268 #a=0 #t=12300 date=1549432561 time=224 maxband=60 maxsize1=301 maxsize2=226
N=10 g1=55640 g2=5521 #a=0 #t=63000 date=1549658921 time=961 maxband=56 maxsize1=436 maxsize2=539
N=10 g1=55645 g2=2621 #a=0 #t=13380 date=1549658901 time=273 maxband=51 maxsize1=489 maxsize2=459
N=10 g1=55659 g2=3170 #a=0 #t=17136 date=1549659455 time=335 maxband=62 maxsize1=347 maxsize2=591
N=10 g1=55660 g2=2541 #a=0 #t=12468 date=1549659429 time=138 maxband=53 maxsize1=319 maxsize2=420
N=10 g1=55682 g2=2822 #a=0 #t=46320 date=1549660059 time=625 maxband=50 maxsize1=153 maxsize2=268
N=10 g1=55683 g2=3561 #a=0 #t=54792 date=1549660403 time=1366 maxband=58 maxsize1=918 maxsize2=604
N=10 g1=55687 g2=4065 #a=0 #t=79416 date=1549659911 time=757 maxband=56 maxsize1=247 maxsize2=300
N=10 g1=55687 g2=4068 #a=0 #t=124056 date=1549659913 time=893 maxband=56 maxsize1=214 maxsize2=213
N=10 g1=55690 g2=26819 #a=0 #t=284256 date=1549434399 time=5111 maxband=52 maxsize1=356 maxsize2=334
N=10 g1=55692 g2=3787 #a=0 #t=21816 date=1549660586 time=1017 maxband=50 maxsize1=1427 maxsize2=880
N=10 g1=55692 g2=3942 #a=0 #t=24312 date=1549660682 time=1241 maxband=50 maxsize1=3167 maxsize2=2178
N=10 g1=55692 g2=13862 #a=0 #t=15210 date=1549660510 time=413 maxband=51 maxsize1=1881 maxsize2=3199
N=10 g1=55692 g2=16691 #a=0 #t=54414 date=1549434628 time=1296 maxband=51 maxsize1=2341 maxsize2=1433
N=10 g1=55692 g2=18218 #a=0 #t=73788 date=1549660557 time=1534 maxband=51 maxsize1=314 maxsize2=387
N=10 g1=55693 g2=5551 #a=0 #t=203376 date=1549435382 time=5441 maxband=56 maxsize1=577 maxsize2=519
N=10 g1=55693 g2=5563 #a=0 #t=203376 date=1549435416 time=5066 maxband=53 maxsize1=734 maxsize2=737
N=10 g1=55693 g2=26817 #a=0 #t=458880 date=1549660568 time=9910 maxband=50 maxsize1=687 maxsize2=520
N=10 g1=55694 g2=3740 #a=0 #t=66504 date=1548783342 time=1934 maxband=53 maxsize1=578 maxsize2=808
N=10 g1=55694 g2=29861 #a=0 #t=267312 date=1549661204 time=2203 maxband=56 maxsize1=221 maxsize2=96
N=10 g1=55696 g2=659 #a=0 #t=23268 date=1549660730 time=354 maxband=56 maxsize1=507 maxsize2=482
N=10 g1=55696 g2=1056 #a=0 #t=30096 date=1549660809 time=683 maxband=56 maxsize1=1383 maxsize2=2382
N=10 g1=55696 g2=1101 #a=0 #t=23268 date=1549660845 time=548 maxband=56 maxsize1=2466 maxsize2=2592
N=10 g1=55696 g2=5549 #a=0 #t=241248 date=1549435663 time=4443 maxband=52 maxsize1=463 maxsize2=329
N=10 g1=55699 g2=8129 #a=0 #t=11478 date=1549660940 time=564 maxband=52 maxsize1=667 maxsize2=1273
N=10 g1=55700 g2=3188 #a=0 #t=125160 date=1549661240 time=3148 maxband=54 maxsize1=802 maxsize2=942
N=10 g1=55701 g2=16730 #a=0 #t=220320 date=1549661331 time=3231 maxband=51 maxsize1=331 maxsize2=776
N=10 g1=55703 g2=931 #a=0 #t=15623 date=1549661117 time=167 maxband=51 maxsize1=392 maxsize2=297
N=10 g1=55707 g2=3624 #a=0 #t=28272 date=1549660856 time=343 maxband=51 maxsize1=321 maxsize2=905
N=10 g1=55714 g2=865 #a=0 #t=10928 date=1549661381 time=151 maxband=56 maxsize1=384 maxsize2=310
N=10 g1=55714 g2=931 #a=0 #t=6838 date=1549661390 time=75 maxband=56 maxsize1=341 maxsize2=227
N=10 g1=55714 g2=1313 #a=0 #t=33384 date=1549436189 time=222 maxband=56 maxsize1=253 maxsize2=183
N=10 g1=55732 g2=13428 #a=0 #t=116400 date=1549661997 time=747 maxband=54 maxsize1=91 maxsize2=129
N=10 g1=55732 g2=15486 #a=0 #t=108480 date=1549662089 time=2533 maxband=52 maxsize1=554 maxsize2=702
N=10 g1=55733 g2=5543 #a=0 #t=86656 date=1549662660 time=3866 maxband=50 maxsize1=4054 maxsize2=3299
N=10 g1=55734 g2=4060 #a=0 #t=111816 date=1549661979 time=3976 maxband=72 maxsize1=1693 maxsize2=2965
N=10 g1=55734 g2=5543 #a=0 #t=101016 date=1549437950 time=5783 maxband=58 maxsize1=5705 maxsize2=6021
N=10 g1=55734 g2=7865 #a=0 #t=111816 date=1549437487 time=1855 maxband=52 maxsize1=129 maxsize2=169
N=10 g1=55735 g2=5267 #a=0 #t=430944 date=1549662501 time=8246 maxband=50 maxsize1=390 maxsize2=310
N=10 g1=55735 g2=5561 #a=0 #t=130512 date=1549663731 time=12250 maxband=58 maxsize1=2655 maxsize2=1767
N=10 g1=55735 g2=12976 #a=0 #t=58920 date=1549662176 time=1789 maxband=51 maxsize1=339 maxsize2=830
N=10 g1=55735 g2=13345 #a=0 #t=46668 date=1549662127 time=1179 maxband=57 maxsize1=1075 maxsize2=1541
N=10 g1=55735 g2=13822 #a=0 #t=58920 date=1549437474 time=2526 maxband=51 maxsize1=1268 maxsize2=1680
N=10 g1=55735 g2=53691 #a=0 #t=124416 date=1549662177 time=2346 maxband=51 maxsize1=258 maxsize2=176
N=10 g1=55736 g2=13816 #a=0 #t=23208 date=1549662219 time=601 maxband=51 maxsize1=1351 maxsize2=745
N=10 g1=55737 g2=4060 #a=0 #t=239520 date=1549437979 time=6433 maxband=56 maxsize1=1279 maxsize2=3298
N=10 g1=55737 g2=15473 #a=0 #t=218448 date=1549662401 time=5010 maxband=67 maxsize1=895 maxsize2=2163
N=10 g1=55737 g2=16525 #a=0 #t=263424 date=1549662426 time=6412 maxband=58 maxsize1=1251 maxsize2=1805
N=10 g1=55738 g2=3182 #a=0 #t=168552 date=1549663056 time=4720 maxband=50 maxsize1=1795 maxsize2=2280
N=10 g1=55741 g2=812 #a=0 #t=52456 date=1549662397 time=1129 maxband=52 maxsize1=782 maxsize2=2935
N=10 g1=55741 g2=1196 #a=0 #t=119712 date=1549662896 time=1939 maxband=52 maxsize1=586 maxsize2=541
N=10 g1=55741 g2=3135 #a=0 #t=56700 date=1549663215 time=1432 maxband=50 maxsize1=711 maxsize2=1546
N=10 g1=55742 g2=13808 #a=0 #t=17102 date=1549662916 time=566 maxband=58 maxsize1=947 maxsize2=1730
N=10 g1=55744 g2=722 #a=0 #t=27360 date=1549663139 time=443 maxband=52 maxsize1=257 maxsize2=208
N=10 g1=55759 g2=5549 #a=0 #t=495360 date=1549664487 time=4474 maxband=52 maxsize1=178 maxsize2=220
N=10 g1=55760 g2=3346 #a=0 #t=104340 date=1549664349 time=1911 maxband=68 maxsize1=753 maxsize2=571
N=10 g1=55761 g2=3559 #a=0 #t=62346 date=1549664538 time=1593 maxband=82 maxsize1=1200 maxsize2=2690
N=10 g1=55767 g2=787 #a=0 #t=35580 date=1549664560 time=786 maxband=51 maxsize1=562 maxsize2=1127
N=10 g1=55784 g2=3139 #a=0 #t=60330 date=1549443897 time=553 maxband=61 maxsize1=298 maxsize2=495
N=10 g1=55793 g2=711 #a=0 #t=47460 date=1549444476 time=404 maxband=51 maxsize1=163 maxsize2=143
N=10 g1=55793 g2=1051 #a=0 #t=91560 date=1549665160 time=938 maxband=51 maxsize1=100 maxsize2=252
N=10 g1=55793 g2=1055 #a=0 #t=85680 date=1549665166 time=1004 maxband=51 maxsize1=137 maxsize2=184
N=10 g1=55793 g2=1068 #a=0 #t=30520 date=1549665179 time=241 maxband=51 maxsize1=86 maxsize2=114
N=10 g1=55793 g2=1069 #a=0 #t=80220 date=1549665180 time=653 maxband=51 maxsize1=122 maxsize2=156
N=10 g1=55806 g2=2943 #a=0 #t=24504 date=1549665216 time=507 maxband=56 maxsize1=482 maxsize2=625
N=10 g1=55806 g2=5203 #a=0 #t=206640 date=1549445246 time=4179 maxband=52 maxsize1=1046 maxsize2=885
N=10 g1=55806 g2=15024 #a=0 #t=40376 date=1549445454 time=1029 maxband=52 maxsize1=1215 maxsize2=1078
N=10 g1=55806 g2=18736 #a=0 #t=143316 date=1549665556 time=3015 maxband=52 maxsize1=471 maxsize2=373
N=10 g1=55807 g2=1258 #a=0 #t=47232 date=1549445438 time=888 maxband=52 maxsize1=283 maxsize2=436
N=10 g1=55807 g2=16541 #a=0 #t=40376 date=1549445576 time=1088 maxband=50 maxsize1=927 maxsize2=774
N=10 g1=55808 g2=909 #a=0 #t=40920 date=1549445632 time=959 maxband=54 maxsize1=171 maxsize2=324
N=10 g1=55808 g2=16948 #a=0 #t=113448 date=1549445848 time=2811 maxband=52 maxsize1=876 maxsize2=492
N=10 g1=55809 g2=1557 #a=0 #t=9506 date=1549445892 time=368 maxband=51 maxsize1=1154 maxsize2=1094
N=10 g1=55809 g2=3241 #a=0 #t=86656 date=1549445797 time=2499 maxband=51 maxsize1=2515 maxsize2=2878
N=10 g1=55809 g2=16050 #a=0 #t=127632 date=1549445838 time=3709 maxband=56 maxsize1=891 maxsize2=2976
N=10 g1=55809 g2=53651 #a=0 #t=14512 date=1549445884 time=938 maxband=56 maxsize1=1010 maxsize2=919
N=10 g1=55809 g2=55682 #a=0 #t=127632 date=1549665227 time=1370 maxband=52 maxsize1=184 maxsize2=201
N=10 g1=55810 g2=13015 #a=0 #t=87600 date=1549445936 time=1387 maxband=59 maxsize1=460 maxsize2=1235
N=10 g1=55811 g2=4062 #a=0 #t=48288 date=1549446060 time=1285 maxband=51 maxsize1=989 maxsize2=1957
N=10 g1=55811 g2=4247 #a=0 #t=27838 date=1549446185 time=378 maxband=51 maxsize1=142 maxsize2=85
N=10 g1=55811 g2=4443 #a=0 #t=27638 date=1549446053 time=296 maxband=51 maxsize1=161 maxsize2=169
N=10 g1=55811 g2=5918 #a=0 #t=24648 date=1549446242 time=390 maxband=51 maxsize1=200 maxsize2=147
N=10 g1=55811 g2=15575 #a=0 #t=129672 date=1549446252 time=2759 maxband=51 maxsize1=279 maxsize2=486
N=10 g1=55811 g2=26690 #a=0 #t=309600 date=1549446107 time=3736 maxband=51 maxsize1=1034 maxsize2=157
N=10 g1=55815 g2=3031 #a=0 #t=115992 date=1549665422 time=1978 maxband=51 maxsize1=688 maxsize2=1101
N=10 g1=55815 g2=5202 #a=0 #t=479232 date=1549446416 time=6292 maxband=50 maxsize1=282 maxsize2=604
N=10 g1=55815 g2=12976 #a=0 #t=58920 date=1549446512 time=1313 maxband=51 maxsize1=841 maxsize2=612
N=10 g1=55815 g2=49767 #a=0 #t=28716 date=1549446414 time=545 maxband=51 maxsize1=296 maxsize2=217
N=10 g1=55816 g2=15478 #a=0 #t=239856 date=1549665441 time=4072 maxband=52 maxsize1=398 maxsize2=748
N=10 g1=55817 g2=2765 #a=0 #t=27192 date=1549665396 time=669 maxband=54 maxsize1=607 maxsize2=1222
N=10 g1=55817 g2=13808 #a=0 #t=25956 date=1549446694 time=450 maxband=51 maxsize1=1692 maxsize2=9874
N=10 g1=55819 g2=3179 #a=0 #t=186864 date=1549447553 time=6155 maxband=66 maxsize1=2702 maxsize2=2968
N=10 g1=55819 g2=4143 #a=0 #t=269064 date=1549447114 time=4026 maxband=50 maxsize1=677 maxsize2=662
N=10 g1=55819 g2=8129 #a=0 #t=55896 date=1549447042 time=2038 maxband=52 maxsize1=2110 maxsize2=2550
N=10 g1=55819 g2=12961 #a=0 #t=25956 date=1549447046 time=452 maxband=51 maxsize1=567 maxsize2=712
N=10 g1=55823 g2=2530 #a=0 #t=29176 date=1549447476 time=588 maxband=52 maxsize1=573 maxsize2=547
N=10 g1=55825 g2=3141 #a=0 #t=67560 date=1549447857 time=1318 maxband=51 maxsize1=181 maxsize2=542
N=10 g1=55827 g2=15025 #a=0 #t=21552 date=1549447886 time=810 maxband=59 maxsize1=1146 maxsize2=1525
N=10 g1=55828 g2=5364 #a=0 #t=203760 date=1549448640 time=2352 maxband=52 maxsize1=212 maxsize2=245
N=10 g1=55829 g2=4047 #a=0 #t=30672 date=1549447949 time=1154 maxband=50 maxsize1=2640 maxsize2=3032
N=10 g1=55829 g2=5561 #a=0 #t=130512 date=1549449082 time=3901 maxband=52 maxsize1=1509 maxsize2=1067
N=10 g1=55829 g2=16703 #a=0 #t=385200 date=1549448779 time=19284 maxband=58 maxsize1=1270 maxsize2=3417
N=10 g1=55830 g2=4355 #a=0 #t=53262 date=1549448558 time=1710 maxband=54 maxsize1=538 maxsize2=967
N=10 g1=55831 g2=3132 #a=0 #t=24372 date=1549448410 time=952 maxband=60 maxsize1=1060 maxsize2=3794
N=10 g1=55835 g2=3131 #a=0 #t=50400 date=1549448956 time=1376 maxband=57 maxsize1=864 maxsize2=3731
N=10 g1=55835 g2=3169 #a=0 #t=81480 date=1549449014 time=3182 maxband=52 maxsize1=872 maxsize2=1558
N=10 g1=55839 g2=634 #a=0 #t=29640 date=1549449062 time=825 maxband=57 maxsize1=873 maxsize2=3194
N=10 g1=55841 g2=5520 #a=0 #t=169056 date=1549449621 time=2323 maxband=58 maxsize1=441 maxsize2=223
N=10 g1=55843 g2=3138 #a=0 #t=114180 date=1549449726 time=2330 maxband=54 maxsize1=538 maxsize2=703
N=10 g1=55844 g2=2698 #a=0 #t=66960 date=1549449487 time=1753 maxband=52 maxsize1=649 maxsize2=1220
N=10 g1=55851 g2=16557 #a=0 #t=108480 date=1549450071 time=1066 maxband=57 maxsize1=326 maxsize2=288
N=10 g1=55851 g2=16598 #a=0 #t=96648 date=1549450099 time=921 maxband=57 maxsize1=198 maxsize2=193
N=10 g1=55851 g2=16602 #a=0 #t=122040 date=1549450101 time=665 maxband=57 maxsize1=173 maxsize2=155
N=10 g1=55852 g2=3491 #a=0 #t=116616 date=1549665944 time=1784 maxband=51 maxsize1=611 maxsize2=649
N=10 g1=55855 g2=3126 #a=0 #t=31908 date=1549450434 time=1272 maxband=57 maxsize1=927 maxsize2=5277
N=10 g1=55859 g2=2696 #a=0 #t=42180 date=1549665637 time=1410 maxband=82 maxsize1=505 maxsize2=977
N=10 g1=55859 g2=3169 #a=0 #t=104340 date=1549450820 time=2038 maxband=50 maxsize1=536 maxsize2=1442
N=10 g1=55860 g2=3129 #a=0 #t=114180 date=1549450830 time=2870 maxband=50 maxsize1=716 maxsize2=2726
N=10 g1=55885 g2=3307 #a=0 #t=295104 date=1549452162 time=5506 maxband=52 maxsize1=565 maxsize2=1081
N=10 g1=55885 g2=16892 #a=0 #t=606240 date=1549451985 time=5705 maxband=52 maxsize1=125 maxsize2=154
N=10 g1=55892 g2=16519 #a=0 #t=218448 date=1549452345 time=5928 maxband=58 maxsize1=377 maxsize2=366
N=10 g1=55935 g2=1056 #a=0 #t=15060 date=1549454090 time=433 maxband=56 maxsize1=1317 maxsize2=1764
N=10 g1=55935 g2=1088 #a=0 #t=10112 date=1549454102 time=201 maxband=56 maxsize1=381 maxsize2=638
N=10 g1=55941 g2=12964 #a=0 #t=74520 date=1549454312 time=1366 maxband=52 maxsize1=364 maxsize2=516
N=10 g1=55998 g2=1006 #a=0 #t=68952 date=1549456554 time=1148 maxband=50 maxsize1=256 maxsize2=688
N=10 g1=56012 g2=3169 #a=0 #t=132300 date=1549666296 time=1917 maxband=51 maxsize1=222 maxsize2=404
N=10 g1=56031 g2=634 #a=0 #t=39060 date=1549457773 time=1114 maxband=54 maxsize1=292 maxsize2=636
N=10 g1=56091 g2=12966 #a=0 #t=12412 date=1549459770 time=312 maxband=56 maxsize1=912 maxsize2=1463
N=10 g1=56094 g2=16854 #a=0 #t=9872 date=1549459907 time=140 maxband=55 maxsize1=181 maxsize2=188
N=10 g1=56096 g2=13816 #a=0 #t=12412 date=1549459982 time=336 maxband=55 maxsize1=453 maxsize2=287
N=10 g1=56100 g2=4119 #a=0 #t=43452 date=1549460316 time=1064 maxband=50 maxsize1=352 maxsize2=237
N=10 g1=56101 g2=1521 #a=0 #t=16104 date=1549460327 time=270 maxband=70 maxsize1=575 maxsize2=425
N=10 g1=56106 g2=718 #a=0 #t=42160 date=1549460687 time=900 maxband=51 maxsize1=279 maxsize2=598
N=10 g1=56106 g2=2552 #a=0 #t=87240 date=1549460609 time=1551 maxband=56 maxsize1=624 maxsize2=712
N=10 g1=56107 g2=1008 #a=0 #t=165600 date=1549460701 time=1311 maxband=50 maxsize1=181 maxsize2=217
N=10 g1=56107 g2=1153 #a=0 #t=165600 date=1549460835 time=1492 maxband=50 maxsize1=119 maxsize2=187
N=10 g1=56107 g2=1521 #a=0 #t=20880 date=1549460790 time=417 maxband=70 maxsize1=410 maxsize2=250
N=10 g1=56116 g2=2946 #a=0 #t=43452 date=1549461299 time=843 maxband=61 maxsize1=399 maxsize2=872
N=10 g1=56127 g2=718 #a=0 #t=42160 date=1549462008 time=1021 maxband=51 maxsize1=440 maxsize2=584
N=10 g1=56150 g2=718 #a=0 #t=42160 date=1549463340 time=722 maxband=51 maxsize1=364 maxsize2=604
N=10 g1=56151 g2=2692 #a=0 #t=32400 date=1549463339 time=708 maxband=52 maxsize1=267 maxsize2=350
N=10 g1=56153 g2=12959 #a=0 #t=35826 date=1549463481 time=987 maxband=52 maxsize1=603 maxsize2=1257
N=10 g1=56154 g2=4332 #a=0 #t=31680 date=1549463855 time=940 maxband=52 maxsize1=182 maxsize2=299
N=10 g1=56190 g2=228 #a=0 #t=24120 date=1549465004 time=322 maxband=56 maxsize1=238 maxsize2=308
N=10 g1=56220 g2=565 #a=0 #t=20880 date=1549466325 time=952 maxband=50 maxsize1=505 maxsize2=1624
N=10 g1=56264 g2=185 #a=0 #t=6210 date=1549467763 time=94 maxband=57 maxsize1=480 maxsize2=568
N=10 g1=56264 g2=852 #a=0 #t=14260 date=1549467780 time=244 maxband=57 maxsize1=397 maxsize2=212
N=10 g1=56328 g2=220 #a=0 #t=18480 date=1549469730 time=268 maxband=51 maxsize1=88 maxsize2=141
N=10 g1=56408 g2=268 #a=0 #t=11340 date=1549472170 time=167 maxband=50 maxsize1=166 maxsize2=216
N=10 g1=56442 g2=2939 #a=0 #t=60330 date=1549473361 time=1136 maxband=60 maxsize1=233 maxsize2=621
N=10 g1=56445 g2=643 #a=0 #t=15956 date=1549473488 time=165 maxband=51 maxsize1=218 maxsize2=138
N=10 g1=56451 g2=12957 #a=0 #t=27882 date=1549473720 time=481 maxband=60 maxsize1=277 maxsize2=245
N=10 g1=56466 g2=13343 #a=0 #t=7202 date=1549474142 time=93 maxband=51 maxsize1=103 maxsize2=83
N=10 g1=56466 g2=13921 #a=0 #t=50016 date=1549474159 time=276 maxband=51 maxsize1=76 maxsize2=79
N=10 g1=56515 g2=3126 #a=0 #t=42060 date=1549475984 time=1793 maxband=57 maxsize1=429 maxsize2=557
N=10 g1=56677 g2=3169 #a=0 #t=132300 date=1549479930 time=1240 maxband=51 maxsize1=222 maxsize2=298
N=10 g1=56826 g2=189 #a=0 #t=2404 date=1549482360 time=69 maxband=50 maxsize1=144 maxsize2=214
N=10 g1=56895 g2=3128 #a=0 #t=53004 date=1549483584 time=762 maxband=52 maxsize1=354 maxsize2=228
N=10 g1=57044 g2=19042 #a=0 #t=159984 date=1549485861 time=1903 maxband=51 maxsize1=150 maxsize2=181
N=10 g1=57047 g2=3942 #a=0 #t=49896 date=1549485975 time=621 maxband=60 maxsize1=231 maxsize2=201
N=10 g1=57063 g2=1513 #a=0 #t=15906 date=1549486183 time=235 maxband=59 maxsize1=307 maxsize2=254
N=10 g1=57063 g2=1515 #a=0 #t=7998 date=1549486184 time=263 maxband=51 maxsize1=451 maxsize2=489
N=10 g1=57063 g2=5536 #a=0 #t=32712 date=1549486356 time=563 maxband=51 maxsize1=303 maxsize2=242
N=10 g1=57063 g2=6326 #a=0 #t=32712 date=1548814602 time=416 maxband=51 maxsize1=140 maxsize2=148
N=10 g1=57064 g2=15011 #a=0 #t=70028 date=1549485774 time=1072 maxband=51 maxsize1=432 maxsize2=529
N=10 g1=57064 g2=16520 #a=0 #t=139224 date=1549486131 time=2023 maxband=51 maxsize1=361 maxsize2=376
N=10 g1=57085 g2=2934 #a=0 #t=30496 date=1549486367 time=383 maxband=51 maxsize1=132 maxsize2=229
N=10 g1=57085 g2=3193 #a=0 #t=70908 date=1549486456 time=491 maxband=51 maxsize1=95 maxsize2=150
N=10 g1=57102 g2=15480 #a=0 #t=50388 date=1549486647 time=1162 maxband=51 maxsize1=927 maxsize2=382
N=10 g1=57102 g2=15517 #a=0 #t=116292 date=1549486686 time=4040 maxband=51 maxsize1=1104 maxsize2=4199
N=10 g1=57102 g2=15519 #a=0 #t=130224 date=1549486693 time=3444 maxband=51 maxsize1=1131 maxsize2=1235
N=10 g1=57102 g2=15575 #a=0 #t=116292 date=1549486805 time=3140 maxband=51 maxsize1=461 maxsize2=372
N=10 g1=57102 g2=19042 #a=0 #t=133392 date=1549486705 time=2456 maxband=51 maxsize1=306 maxsize2=307
N=10 g1=57103 g2=6664 #a=0 #t=53328 date=1549486711 time=1537 maxband=66 maxsize1=477 maxsize2=648
N=10 g1=57104 g2=4394 #a=0 #t=27352 date=1549486851 time=843 maxband=50 maxsize1=435 maxsize2=569
N=10 g1=57106 g2=5211 #a=0 #t=113712 date=1549486554 time=1677 maxband=56 maxsize1=857 maxsize2=490
N=10 g1=57106 g2=13862 #a=0 #t=18168 date=1548814962 time=797 maxband=51 maxsize1=951 maxsize2=2108
N=10 g1=57106 g2=18201 #a=0 #t=32391 date=1549486634 time=1143 maxband=51 maxsize1=1661 maxsize2=2592
N=10 g1=57106 g2=21600 #a=0 #t=62012 date=1549486582 time=1150 maxband=51 maxsize1=228 maxsize2=164
N=10 g1=57106 g2=29764 #a=0 #t=147132 date=1549486756 time=2214 maxband=51 maxsize1=288 maxsize2=98
N=10 g1=57106 g2=30781 #a=0 #t=341280 date=1549486816 time=2241 maxband=51 maxsize1=94 maxsize2=63
N=10 g1=57107 g2=1134 #a=0 #t=30912 date=1549486734 time=680 maxband=56 maxsize1=267 maxsize2=617
N=10 g1=57107 g2=1178 #a=0 #t=30912 date=1549486760 time=647 maxband=56 maxsize1=408 maxsize2=479
N=10 g1=57110 g2=2958 #a=0 #t=16758 date=1548815033 time=348 maxband=61 maxsize1=361 maxsize2=234
N=10 g1=57111 g2=4336 #a=0 #t=49896 date=1549487015 time=1210 maxband=50 maxsize1=356 maxsize2=296
N=10 g1=57112 g2=871 #a=0 #t=35718 date=1549486696 time=295 maxband=61 maxsize1=298 maxsize2=231
N=10 g1=57113 g2=16053 #a=0 #t=68472 date=1548815103 time=1113 maxband=52 maxsize1=169 maxsize2=129
N=10 g1=57120 g2=5804 #a=0 #t=16614 date=1549487069 time=590 maxband=51 maxsize1=704 maxsize2=527
N=10 g1=57121 g2=3075 #a=0 #t=82476 date=1548815542 time=3164 maxband=56 maxsize1=289 maxsize2=354
N=10 g1=57165 g2=15038 #a=0 #t=14799 date=1549487408 time=674 maxband=64 maxsize1=690 maxsize2=537
N=10 g1=57166 g2=1134 #a=0 #t=48660 date=1549487479 time=588 maxband=62 maxsize1=273 maxsize2=848
N=10 g1=57245 g2=3176 #a=0 #t=54792 date=1549488418 time=1560 maxband=54 maxsize1=802 maxsize2=1448
N=10 g1=57246 g2=16520 #a=0 #t=111894 date=1549487796 time=4457 maxband=51 maxsize1=1378 maxsize2=2987
N=10 g1=57246 g2=16523 #a=0 #t=131496 date=1549487807 time=3814 maxband=51 maxsize1=777 maxsize2=2250
N=10 g1=57246 g2=17123 #a=0 #t=143316 date=1549488620 time=1069 maxband=52 maxsize1=78 maxsize2=92
N=10 g1=57247 g2=3491 #a=0 #t=63069 date=1549488523 time=1835 maxband=51 maxsize1=558 maxsize2=1356
N=10 g1=57249 g2=4057 #a=0 #t=68097 date=1548817037 time=2185 maxband=50 maxsize1=777 maxsize2=1577
N=10 g1=57250 g2=3241 #a=0 #t=104360 date=1549488248 time=4732 maxband=50 maxsize1=1473 maxsize2=1355
N=10 g1=57251 g2=3081 #a=0 #t=143232 date=1549488434 time=3334 maxband=75 maxsize1=633 maxsize2=527
N=10 g1=57251 g2=13097 #a=0 #t=90312 date=1548817407 time=2786 maxband=51 maxsize1=240 maxsize2=1243
N=10 g1=57252 g2=3178 #a=0 #t=58026 date=1549488511 time=2221 maxband=50 maxsize1=1317 maxsize2=2842
N=10 g1=57253 g2=15112 #a=0 #t=81240 date=1549488314 time=781 maxband=54 maxsize1=133 maxsize2=143
N=10 g1=57259 g2=15014 #a=0 #t=127356 date=1549488361 time=2037 maxband=51 maxsize1=579 maxsize2=944
N=10 g1=57259 g2=16519 #a=0 #t=261408 date=1548817349 time=5357 maxband=51 maxsize1=684 maxsize2=1006
N=10 g1=57259 g2=16520 #a=0 #t=241776 date=1548817353 time=4023 maxband=51 maxsize1=422 maxsize2=498
N=10 g1=57261 g2=1100 #a=0 #t=26400 date=1548817722 time=728 maxband=56 maxsize1=827 maxsize2=1761
N=10 g1=57261 g2=3146 #a=0 #t=136572 date=1549489002 time=4208 maxband=50 maxsize1=349 maxsize2=2577
N=10 g1=57261 g2=15011 #a=0 #t=127356 date=1548817528 time=3304 maxband=51 maxsize1=486 maxsize2=1153
N=10 g1=57261 g2=16520 #a=0 #t=241776 date=1548817495 time=9821 maxband=51 maxsize1=2637 maxsize2=2887
N=10 g1=57262 g2=15011 #a=0 #t=127356 date=1549488517 time=2264 maxband=51 maxsize1=341 maxsize2=536
N=10 g1=57262 g2=15012 #a=0 #t=136824 date=1549488519 time=2394 maxband=51 maxsize1=921 maxsize2=2090
N=10 g1=57262 g2=16520 #a=0 #t=241776 date=1549488460 time=3787 maxband=51 maxsize1=440 maxsize2=510
N=10 g1=57263 g2=15011 #a=0 #t=70028 date=1549488430 time=847 maxband=51 maxsize1=408 maxsize2=443
N=10 g1=57263 g2=15012 #a=0 #t=73716 date=1549488431 time=862 maxband=51 maxsize1=393 maxsize2=546
N=10 g1=57263 g2=16520 #a=0 #t=139224 date=1548817504 time=3548 maxband=51 maxsize1=562 maxsize2=826
N=10 g1=57268 g2=3180 #a=0 #t=217920 date=1548818203 time=8104 maxband=50 maxsize1=2016 maxsize2=2517
N=10 g1=57373 g2=12326 #a=0 #t=17568 date=1548819635 time=731 maxband=52 maxsize1=559 maxsize2=1377
N=10 g1=57384 g2=565 #a=0 #t=11520 date=1548819812 time=423 maxband=73 maxsize1=528 maxsize2=2582
N=10 g1=57394 g2=12954 #a=0 #t=91664 date=1549490278 time=1072 maxband=51 maxsize1=370 maxsize2=296
N=10 g1=57414 g2=2527 #a=0 #t=40656 date=1549490631 time=829 maxband=51 maxsize1=570 maxsize2=831
N=10 g1=57428 g2=197 #a=0 #t=16868 date=1548820976 time=160 maxband=56 maxsize1=181 maxsize2=173
N=10 g1=57559 g2=1044 #a=0 #t=44712 date=1548823630 time=499 maxband=76 maxsize1=502 maxsize2=889
N=10 g1=57571 g2=2945 #a=0 #t=36768 date=1549492526 time=591 maxband=76 maxsize1=396 maxsize2=399
N=10 g1=57590 g2=188 #a=0 #t=6480 date=1548824078 time=178 maxband=58 maxsize1=210 maxsize2=272
N=10 g1=57658 g2=2678 #a=0 #t=42528 date=1548825372 time=2768 maxband=78 maxsize1=1856 maxsize2=5651
N=10 g1=57736 g2=21600 #a=0 #t=62012 date=1549493813 time=795 maxband=51 maxsize1=102 maxsize2=86
N=10 g1=57736 g2=21655 #a=0 #t=146790 date=1549493831 time=2366 maxband=51 maxsize1=256 maxsize2=730
N=10 g1=57739 g2=3822 #a=0 #t=143232 date=1548826986 time=1618 maxband=52 maxsize1=136 maxsize2=159
N=10 g1=57740 g2=5543 #a=0 #t=104360 date=1548827831 time=5592 maxband=54 maxsize1=4653 maxsize2=3863
N=10 g1=57740 g2=15062 #a=0 #t=116520 date=1548826991 time=3913 maxband=55 maxsize1=1799 maxsize2=1493
N=10 g1=57740 g2=16729 #a=0 #t=241428 date=1548827354 time=6218 maxband=52 maxsize1=910 maxsize2=1328
N=10 g1=57741 g2=15098 #a=0 #t=63126 date=1549494029 time=1447 maxband=51 maxsize1=499 maxsize2=684
N=10 g1=57741 g2=15575 #a=0 #t=301392 date=1548827482 time=6799 maxband=51 maxsize1=248 maxsize2=296
N=10 g1=57741 g2=21615 #a=0 #t=67812 date=1548826866 time=550 maxband=51 maxsize1=110 maxsize2=66
N=10 g1=57745 g2=1502 #a=0 #t=10597 date=1548827055 time=255 maxband=51 maxsize1=277 maxsize2=198
N=10 g1=57746 g2=3169 #a=0 #t=37680 date=1548827282 time=2065 maxband=50 maxsize1=801 maxsize2=3382
N=10 g1=57752 g2=790 #a=0 #t=33270 date=1548827275 time=1418 maxband=57 maxsize1=1901 maxsize2=1222
N=10 g1=57752 g2=4047 #a=0 #t=53190 date=1548827144 time=1448 maxband=57 maxsize1=572 maxsize2=902
N=10 g1=57752 g2=16540 #a=0 #t=30720 date=1549494014 time=862 maxband=52 maxsize1=242 maxsize2=360
N=10 g1=57754 g2=3225 #a=0 #t=63222 date=1548827191 time=1164 maxband=50 maxsize1=346 maxsize2=421
N=10 g1=57757 g2=1064 #a=0 #t=93000 date=1548827339 time=1126 maxband=51 maxsize1=184 maxsize2=198
N=10 g1=57787 g2=2799 #a=0 #t=10728 date=1549494277 time=343 maxband=51 maxsize1=319 maxsize2=494
N=10 g1=57787 g2=3242 #a=0 #t=37680 date=1548827850 time=1824 maxband=52 maxsize1=1261 maxsize2=1064
N=10 g1=57787 g2=13277 #a=0 #t=22550 date=1549494182 time=537 maxband=51 maxsize1=293 maxsize2=264
N=10 g1=57787 g2=15899 #a=0 #t=155196 date=1549494097 time=1992 maxband=51 maxsize1=94 maxsize2=112
N=10 g1=57788 g2=12961 #a=0 #t=31536 date=1549494271 time=837 maxband=51 maxsize1=474 maxsize2=650
N=10 g1=57788 g2=13815 #a=0 #t=16632 date=1549494224 time=540 maxband=51 maxsize1=659 maxsize2=784
N=10 g1=57828 g2=4067 #a=0 #t=125160 date=1548828742 time=3695 maxband=54 maxsize1=657 maxsize2=1407
N=10 g1=57828 g2=4485 #a=0 #t=6608 date=1548828729 time=286 maxband=62 maxsize1=559 maxsize2=709
N=10 g1=57828 g2=18217 #a=0 #t=141640 date=1549494596 time=2242 maxband=51 maxsize1=206 maxsize2=168
N=10 g1=57829 g2=3558 #a=0 #t=32586 date=1548828975 time=837 maxband=51 maxsize1=407 maxsize2=1429
N=10 g1=57829 g2=3624 #a=0 #t=32586 date=1549494440 time=293 maxband=51 maxsize1=304 maxsize2=453
N=10 g1=57829 g2=3625 #a=0 #t=63069 date=1549494441 time=919 maxband=51 maxsize1=334 maxsize2=1720
N=10 g1=57833 g2=2535 #a=0 #t=42528 date=1548828811 time=855 maxband=54 maxsize1=906 maxsize2=615
N=10 g1=57848 g2=14228 #a=0 #t=24108 date=1548829194 time=482 maxband=50 maxsize1=418 maxsize2=219
N=10 g1=57848 g2=15043 #a=0 #t=32388 date=1548829240 time=670 maxband=50 maxsize1=688 maxsize2=299
N=10 g1=57849 g2=13052 #a=0 #t=34476 date=1549494765 time=1558 maxband=52 maxsize1=1219 maxsize2=1114
N=10 g1=57849 g2=15488 #a=0 #t=103032 date=1548829346 time=2468 maxband=50 maxsize1=249 maxsize2=241
N=10 g1=57849 g2=18200 #a=0 #t=61148 date=1548829274 time=2761 maxband=56 maxsize1=1127 maxsize2=1042
N=10 g1=57854 g2=2678 #a=0 #t=33792 date=1548829340 time=3314 maxband=52 maxsize1=3942 maxsize2=8298
N=10 g1=57895 g2=634 #a=0 #t=40128 date=1548829976 time=1026 maxband=57 maxsize1=514 maxsize2=1630
N=10 g1=57944 g2=1019 #a=0 #t=250080 date=1548830895 time=1842 maxband=50 maxsize1=119 maxsize2=306
N=10 g1=58135 g2=598 #a=0 #t=8604 date=1548833180 time=172 maxband=56 maxsize1=377 maxsize2=638
N=10 g1=58153 g2=793 #a=0 #t=50856 date=1548833455 time=223 maxband=61 maxsize1=93 maxsize2=190
N=10 g1=58202 g2=4341 #a=0 #t=29688 date=1548834170 time=179 maxband=51 maxsize1=137 maxsize2=142
N=10 g1=58202 g2=4606 #a=0 #t=29688 date=1548834077 time=155 maxband=51 maxsize1=186 maxsize2=234
N=10 g1=58202 g2=6568 #a=0 #t=62124 date=1548834065 time=292 maxband=51 maxsize1=128 maxsize2=166
N=10 g1=58202 g2=8063 #a=0 #t=18804 date=1548834038 time=105 maxband=51 maxsize1=122 maxsize2=118
N=10 g1=58202 g2=8064 #a=0 #t=52560 date=1548834038 time=315 maxband=51 maxsize1=145 maxsize2=127
N=10 g1=58278 g2=642 #a=0 #t=47460 date=1548834979 time=1042 maxband=57 maxsize1=1018 maxsize2=1556
N=10 g1=58348 g2=2538 #a=0 #t=7622 date=1548835808 time=153 maxband=51 maxsize1=478 maxsize2=528
N=10 g1=58730 g2=228 #a=0 #t=13120 date=1548839958 time=281 maxband=56 maxsize1=238 maxsize2=408
N=10 g1=58743 g2=789 #a=0 #t=49632 date=1548840127 time=596 maxband=54 maxsize1=208 maxsize2=1180
N=10 g1=58936 g2=711 #a=0 #t=20970 date=1548842241 time=199 maxband=51 maxsize1=91 maxsize2=166
N=10 g1=58936 g2=1047 #a=0 #t=17070 date=1548842312 time=338 maxband=51 maxsize1=191 maxsize2=234
N=10 g1=58936 g2=1051 #a=0 #t=41280 date=1548842315 time=681 maxband=51 maxsize1=115 maxsize2=156
N=10 g1=58936 g2=1055 #a=0 #t=38520 date=1548842322 time=737 maxband=51 maxsize1=131 maxsize2=134
N=10 g1=58936 g2=1068 #a=0 #t=13160 date=1548842337 time=160 maxband=51 maxsize1=80 maxsize2=111
N=10 g1=58936 g2=1069 #a=0 #t=36030 date=1548842338 time=465 maxband=51 maxsize1=99 maxsize2=181
N=10 g1=58959 g2=3494 #a=0 #t=66378 date=1548842528 time=453 maxband=54 maxsize1=108 maxsize2=95
N=10 g1=58969 g2=5543 #a=0 #t=143280 date=1548842956 time=3398 maxband=54 maxsize1=200 maxsize2=167
N=10 g1=59077 g2=12949 #a=0 #t=24176 date=1548844341 time=282 maxband=50 maxsize1=97 maxsize2=174
N=10 g1=59114 g2=12950 #a=0 #t=12952 date=1548845240 time=254 maxband=50 maxsize1=133 maxsize2=157
N=10 g1=59164 g2=228 #a=0 #t=32784 date=1548846146 time=490 maxband=56 maxsize1=238 maxsize2=328
N=10 g1=59247 g2=163 #a=0 #t=4320 date=1548848163 time=159 maxband=56 maxsize1=207 maxsize2=479
N=10 g1=59410 g2=2678 #a=0 #t=53520 date=1548851476 time=1328 maxband=54 maxsize1=351 maxsize2=524
N=10 g1=59439 g2=2542 #a=0 #t=24744 date=1548851998 time=238 maxband=51 maxsize1=74 maxsize2=93
N=10 g1=59439 g2=2940 #a=0 #t=37776 date=1548852000 time=453 maxband=51 maxsize1=94 maxsize2=134
N=10 g1=59439 g2=3171 #a=0 #t=36768 date=1548852081 time=373 maxband=51 maxsize1=91 maxsize2=170
N=10 g1=59439 g2=3178 #a=0 #t=83616 date=1548852085 time=1016 maxband=51 maxsize1=107 maxsize2=166
N=10 g1=59689 g2=2538 #a=0 #t=29820 date=1548856741 time=549 maxband=61 maxsize1=1224 maxsize2=1460
N=10 g1=59760 g2=1088 #a=0 #t=62520 date=1548858149 time=291 maxband=71 maxsize1=80 maxsize2=84
N=10 g1=60209 g2=3475 #a=0 #t=9944 date=1548867794 time=376 maxband=56 maxsize1=1021 maxsize2=746
N=10 g1=60211 g2=3180 #a=0 #t=47224 date=1548867855 time=2190 maxband=50 maxsize1=7312 maxsize2=5581
N=10 g1=60212 g2=2949 #a=0 #t=37392 date=1548867757 time=776 maxband=56 maxsize1=706 maxsize2=2410
N=10 g1=60224 g2=330 #a=0 #t=930 date=1548868166 time=1756 maxband=103 maxsize1=1186 maxsize2=1142
N=10 g1=60236 g2=47765 #a=0 #t=3254 date=1548868467 time=46 maxband=56 maxsize1=87 maxsize2=249
N=10 g1=60241 g2=1053 #a=0 #t=38208 date=1548868636 time=395 maxband=50 maxsize1=165 maxsize2=234
N=10 g1=60241 g2=1054 #a=0 #t=25968 date=1548868636 time=266 maxband=50 maxsize1=129 maxsize2=190
N=10 g1=60255 g2=13839 #a=0 #t=25152 date=1548868989 time=612 maxband=54 maxsize1=174 maxsize2=258
N=10 g1=60255 g2=16527 #a=0 #t=96168 date=1548869032 time=2805 maxband=50 maxsize1=492 maxsize2=1136
N=10 g1=60255 g2=18222 #a=0 #t=228096 date=1548869082 time=2781 maxband=65 maxsize1=264 maxsize2=185
N=10 g1=60276 g2=2539 #a=0 #t=4692 date=1548869605 time=375 maxband=65 maxsize1=511 maxsize2=1061
N=10 g1=60399 g2=5605 #a=0 #t=127824 date=1548871821 time=2287 maxband=51 maxsize1=470 maxsize2=244
N=10 g1=60400 g2=2822 #a=0 #t=42000 date=1548871835 time=1254 maxband=52 maxsize1=318 maxsize2=352
N=10 g1=60400 g2=4068 #a=0 #t=108456 date=1548871876 time=3939 maxband=52 maxsize1=1216 maxsize2=2557
N=10 g1=60402 g2=5551 #a=0 #t=145824 date=1548872347 time=2999 maxband=56 maxsize1=244 maxsize2=254
N=10 g1=60407 g2=4176 #a=0 #t=22262 date=1548872330 time=403 maxband=55 maxsize1=434 maxsize2=263
N=10 g1=60407 g2=4333 #a=0 #t=7236 date=1548872381 time=231 maxband=53 maxsize1=779 maxsize2=1088
N=10 g1=60411 g2=3242 #a=0 #t=28626 date=1548872414 time=742 maxband=58 maxsize1=1476 maxsize2=2296
N=10 g1=60418 g2=3181 #a=0 #t=31980 date=1548872731 time=512 maxband=54 maxsize1=225 maxsize2=609
N=10 g1=60418 g2=3189 #a=0 #t=72786 date=1548872738 time=752 maxband=54 maxsize1=131 maxsize2=333
N=10 g1=60432 g2=3178 #a=0 #t=123840 date=1548873334 time=3301 maxband=52 maxsize1=3299 maxsize2=3321
N=10 g1=60434 g2=15014 #a=0 #t=124620 date=1548873173 time=2665 maxband=50 maxsize1=664 maxsize2=1141
N=10 g1=60437 g2=3176 #a=0 #t=116616 date=1548873639 time=1722 maxband=54 maxsize1=488 maxsize2=2369
N=10 g1=60440 g2=2678 #a=0 #t=32760 date=1548873761 time=1040 maxband=54 maxsize1=901 maxsize2=2582
N=10 g1=60441 g2=2719 #a=0 #t=45900 date=1548873826 time=528 maxband=51 maxsize1=271 maxsize2=368
N=10 g1=60447 g2=1047 #a=0 #t=39060 date=1548874381 time=377 maxband=53 maxsize1=303 maxsize2=411
N=10 g1=60458 g2=15518 #a=0 #t=606240 date=1548875569 time=9961 maxband=76 maxsize1=568 maxsize2=1333
N=10 g1=60459 g2=2772 #a=0 #t=27192 date=1548875386 time=655 maxband=62 maxsize1=603 maxsize2=1084
N=10 g1=60461 g2=3129 #a=0 #t=94440 date=1548875879 time=2172 maxband=58 maxsize1=1223 maxsize2=2104
N=10 g1=60462 g2=5536 #a=0 #t=57360 date=1548876377 time=743 maxband=51 maxsize1=191 maxsize2=190
N=10 g1=60462 g2=8129 #a=0 #t=44238 date=1548875820 time=1366 maxband=54 maxsize1=936 maxsize2=1562
N=10 g1=60466 g2=5195 #a=0 #t=169056 date=1548876420 time=3110 maxband=51 maxsize1=285 maxsize2=694
N=10 g1=60467 g2=857 #a=0 #t=10920 date=1548876373 time=613 maxband=57 maxsize1=714 maxsize2=2479
N=10 g1=60467 g2=3475 #a=0 #t=32976 date=1548876899 time=837 maxband=51 maxsize1=746 maxsize2=534
N=10 g1=60467 g2=5545 #a=0 #t=78492 date=1548877350 time=1767 maxband=56 maxsize1=1060 maxsize2=661
N=10 g1=60467 g2=13005 #a=0 #t=65664 date=1548876524 time=1982 maxband=60 maxsize1=878 maxsize2=1721
N=10 g1=60471 g2=2540 #a=0 #t=80080 date=1548877000 time=2109 maxband=57 maxsize1=900 maxsize2=2025
N=10 g1=60475 g2=634 #a=0 #t=22476 date=1548877448 time=1084 maxband=57 maxsize1=1110 maxsize2=5726
N=10 g1=60477 g2=3176 #a=0 #t=116616 date=1548877843 time=1764 maxband=72 maxsize1=447 maxsize2=2416
N=10 g1=60480 g2=3179 #a=0 #t=218256 date=1548878118 time=2910 maxband=58 maxsize1=473 maxsize2=846
N=10 g1=60486 g2=776 #a=0 #t=27040 date=1548878548 time=815 maxband=52 maxsize1=915 maxsize2=3874
N=10 g1=60486 g2=16540 #a=0 #t=55560 date=1548878540 time=777 maxband=56 maxsize1=263 maxsize2=240
N=10 g1=60491 g2=2948 #a=0 #t=116616 date=1548878900 time=870 maxband=60 maxsize1=338 maxsize2=738
N=10 g1=60511 g2=1088 #a=0 #t=30118 date=1548880275 time=695 maxband=56 maxsize1=458 maxsize2=1721
N=10 g1=60512 g2=3624 #a=0 #t=63264 date=1548880172 time=969 maxband=51 maxsize1=452 maxsize2=779
N=10 g1=60512 g2=3625 #a=0 #t=116616 date=1548880176 time=3602 maxband=51 maxsize1=746 maxsize2=2522
N=10 g1=60517 g2=3626 #a=0 #t=55050 date=1548880654 time=1558 maxband=50 maxsize1=809 maxsize2=1544
N=10 g1=60539 g2=5543 #a=0 #t=122112 date=1548882607 time=4452 maxband=50 maxsize1=1308 maxsize2=1264
N=10 g1=60554 g2=12948 #a=0 #t=8028 date=1548882791 time=114 maxband=60 maxsize1=282 maxsize2=972
N=10 g1=60558 g2=857 #a=0 #t=41790 date=1548883046 time=386 maxband=53 maxsize1=122 maxsize2=222
N=10 g1=60650 g2=5561 #a=0 #t=61492 date=1549762797 time=2464 maxband=51 maxsize1=915 maxsize2=731
N=10 g1=60656 g2=12713 #a=0 #t=32652 date=1548887209 time=585 maxband=57 maxsize1=562 maxsize2=407
N=10 g1=60666 g2=1051 #a=0 #t=73680 date=1548888026 time=1053 maxband=51 maxsize1=269 maxsize2=421
N=10 g1=60666 g2=1068 #a=0 #t=25080 date=1548888050 time=273 maxband=51 maxsize1=162 maxsize2=218
N=10 g1=60666 g2=1069 #a=0 #t=56460 date=1548888051 time=719 maxband=51 maxsize1=214 maxsize2=209
N=10 g1=60688 g2=3136 #a=0 #t=12561 date=1548888977 time=286 maxband=63 maxsize1=587 maxsize2=1999
N=10 g1=60688 g2=17167 #a=0 #t=68400 date=1548889126 time=830 maxband=50 maxsize1=144 maxsize2=88
N=10 g1=60693 g2=15062 #a=0 #t=243504 date=1548889152 time=2881 maxband=58 maxsize1=219 maxsize2=178
N=10 g1=60697 g2=598 #a=0 #t=8604 date=1548889284 time=140 maxband=56 maxsize1=295 maxsize2=991
N=10 g1=60697 g2=931 #a=0 #t=12210 date=1548889316 time=169 maxband=56 maxsize1=276 maxsize2=988
N=10 g1=60697 g2=12970 #a=0 #t=28812 date=1548889319 time=535 maxband=50 maxsize1=423 maxsize2=371
N=10 g1=60698 g2=3128 #a=0 #t=114180 date=1548889506 time=2286 maxband=51 maxsize1=838 maxsize2=1450
N=10 g1=60704 g2=18596 #a=0 #t=29844 date=1548889679 time=274 maxband=51 maxsize1=248 maxsize2=128
N=10 g1=60727 g2=851 #a=0 #t=3614 date=1548890277 time=901 maxband=58 maxsize1=1762 maxsize2=1627
N=10 g1=60733 g2=643 #a=0 #t=15740 date=1548890469 time=431 maxband=57 maxsize1=452 maxsize2=705
N=10 g1=60752 g2=2528 #a=0 #t=41580 date=1548890874 time=981 maxband=54 maxsize1=344 maxsize2=638
N=10 g1=60758 g2=2528 #a=0 #t=41580 date=1548891171 time=1028 maxband=54 maxsize1=255 maxsize2=516
N=10 g1=60885 g2=1087 #a=0 #t=13038 date=1548894564 time=301 maxband=56 maxsize1=825 maxsize2=1346
N=10 g1=60885 g2=1105 #a=0 #t=71376 date=1548894582 time=1027 maxband=56 maxsize1=227 maxsize2=265
N=10 g1=60905 g2=598 #a=0 #t=4636 date=1548894951 time=85 maxband=56 maxsize1=293 maxsize2=353
N=10 g1=60905 g2=865 #a=0 #t=10928 date=1548894932 time=349 maxband=56 maxsize1=1015 maxsize2=1054
N=10 g1=60906 g2=228 #a=0 #t=9444 date=1548894979 time=205 maxband=56 maxsize1=390 maxsize2=850
N=10 g1=60907 g2=3558 #a=0 #t=32586 date=1548895237 time=747 maxband=50 maxsize1=258 maxsize2=282
N=10 g1=60919 g2=2539 #a=0 #t=6452 date=1548895302 time=137 maxband=51 maxsize1=453 maxsize2=336
N=10 g1=60930 g2=15024 #a=0 #t=57798 date=1548895588 time=1072 maxband=68 maxsize1=612 maxsize2=1198
N=10 g1=60930 g2=22341 #a=0 #t=143706 date=1548896029 time=1969 maxband=56 maxsize1=95 maxsize2=112
N=10 g1=60943 g2=2553 #a=0 #t=43200 date=1548895875 time=901 maxband=57 maxsize1=573 maxsize2=812
N=10 g1=60967 g2=4065 #a=0 #t=48980 date=1548896374 time=1010 maxband=68 maxsize1=1537 maxsize2=2071
N=10 g1=60967 g2=19042 #a=0 #t=159984 date=1548896454 time=1714 maxband=51 maxsize1=154 maxsize2=213
N=10 g1=61048 g2=711 #a=0 #t=38880 date=1548897866 time=782 maxband=51 maxsize1=1179 maxsize2=414
N=10 g1=61048 g2=1047 #a=0 #t=27360 date=1548897922 time=569 maxband=51 maxsize1=1040 maxsize2=318
N=10 g1=61048 g2=1055 #a=0 #t=67400 date=1548897932 time=1269 maxband=51 maxsize1=658 maxsize2=311
N=10 g1=61048 g2=1069 #a=0 #t=56460 date=1548897952 time=782 maxband=51 maxsize1=422 maxsize2=202
N=10 g1=61060 g2=1053 #a=0 #t=139680 date=1548898516 time=3196 maxband=51 maxsize1=938 maxsize2=1110
N=10 g1=61060 g2=4117 #a=0 #t=60330 date=1548898511 time=1298 maxband=52 maxsize1=287 maxsize2=270
N=10 g1=61061 g2=4047 #a=0 #t=51864 date=1548898436 time=1299 maxband=55 maxsize1=630 maxsize2=3297
N=10 g1=61064 g2=784 #a=0 #t=24700 date=1548898695 time=1068 maxband=50 maxsize1=1344 maxsize2=2467
N=10 g1=61100 g2=649 #a=0 #t=44520 date=1548899955 time=679 maxband=51 maxsize1=444 maxsize2=1029
N=10 g1=61100 g2=711 #a=0 #t=47460 date=1548900013 time=802 maxband=51 maxsize1=213 maxsize2=276
N=10 g1=61100 g2=1047 #a=0 #t=39060 date=1548900066 time=602 maxband=51 maxsize1=235 maxsize2=266
N=10 g1=61100 g2=1051 #a=0 #t=91560 date=1548900070 time=1394 maxband=51 maxsize1=218 maxsize2=273
N=10 g1=61100 g2=1055 #a=0 #t=85680 date=1548900079 time=1574 maxband=51 maxsize1=280 maxsize2=428
N=10 g1=61109 g2=3179 #a=0 #t=299880 date=1548900660 time=6187 maxband=51 maxsize1=1029 maxsize2=2058
N=10 g1=61130 g2=649 #a=0 #t=15623 date=1548901060 time=214 maxband=51 maxsize1=443 maxsize2=1412
N=10 g1=61131 g2=649 #a=0 #t=19640 date=1548901078 time=226 maxband=51 maxsize1=364 maxsize2=559
N=10 g1=61131 g2=711 #a=0 #t=20970 date=1548901099 time=317 maxband=51 maxsize1=107 maxsize2=192
N=10 g1=61131 g2=1047 #a=0 #t=17070 date=1548901137 time=284 maxband=51 maxsize1=263 maxsize2=235
N=10 g1=61131 g2=1055 #a=0 #t=38520 date=1548901143 time=675 maxband=51 maxsize1=172 maxsize2=212
N=10 g1=61131 g2=1068 #a=0 #t=13160 date=1548901152 time=157 maxband=51 maxsize1=87 maxsize2=161
N=10 g1=61131 g2=1069 #a=0 #t=36030 date=1548901152 time=418 maxband=51 maxsize1=115 maxsize2=170
N=10 g1=61138 g2=649 #a=0 #t=35580 date=1548901232 time=438 maxband=51 maxsize1=338 maxsize2=491
N=10 g1=61138 g2=711 #a=0 #t=38880 date=1548901268 time=463 maxband=51 maxsize1=101 maxsize2=125
N=10 g1=61138 g2=787 #a=0 #t=35580 date=1548901298 time=783 maxband=51 maxsize1=294 maxsize2=415
N=10 g1=61138 g2=1047 #a=0 #t=27360 date=1548901340 time=530 maxband=51 maxsize1=247 maxsize2=225
N=10 g1=61138 g2=1051 #a=0 #t=73680 date=1548901344 time=1202 maxband=51 maxsize1=116 maxsize2=275
N=10 g1=61138 g2=1068 #a=0 #t=25080 date=1548901369 time=313 maxband=51 maxsize1=84 maxsize2=110
N=10 g1=61138 g2=1069 #a=0 #t=56460 date=1548901370 time=731 maxband=51 maxsize1=89 maxsize2=110
N=10 g1=61150 g2=711 #a=0 #t=47460 date=1548901735 time=421 maxband=51 maxsize1=106 maxsize2=148
N=10 g1=61150 g2=787 #a=0 #t=44520 date=1548901759 time=704 maxband=51 maxsize1=349 maxsize2=447
N=10 g1=61150 g2=1047 #a=0 #t=39060 date=1548901754 time=409 maxband=51 maxsize1=152 maxsize2=233
N=10 g1=61150 g2=1051 #a=0 #t=91560 date=1548901757 time=798 maxband=51 maxsize1=105 maxsize2=146
N=10 g1=61150 g2=1055 #a=0 #t=85680 date=1548901762 time=927 maxband=51 maxsize1=131 maxsize2=151
N=10 g1=61150 g2=1068 #a=0 #t=30520 date=1548901774 time=215 maxband=51 maxsize1=84 maxsize2=105
N=10 g1=61150 g2=1069 #a=0 #t=80220 date=1548901775 time=574 maxband=51 maxsize1=94 maxsize2=107
N=10 g1=61152 g2=711 #a=0 #t=47460 date=1548901873 time=706 maxband=51 maxsize1=357 maxsize2=266
N=10 g1=61152 g2=1055 #a=0 #t=85680 date=1548901922 time=1486 maxband=51 maxsize1=377 maxsize2=491
N=10 g1=61152 g2=1069 #a=0 #t=80220 date=1548901943 time=999 maxband=51 maxsize1=357 maxsize2=266
N=10 g1=61154 g2=711 #a=0 #t=38880 date=1548901939 time=537 maxband=51 maxsize1=433 maxsize2=260
N=10 g1=61154 g2=1051 #a=0 #t=73680 date=1548901974 time=965 maxband=51 maxsize1=316 maxsize2=214
N=10 g1=61154 g2=1068 #a=0 #t=25080 date=1548901995 time=265 maxband=51 maxsize1=239 maxsize2=130
N=10 g1=61154 g2=1069 #a=0 #t=56460 date=1548901996 time=615 maxband=51 maxsize1=299 maxsize2=146
N=10 g1=61156 g2=1047 #a=0 #t=17070 date=1548901978 time=174 maxband=51 maxsize1=150 maxsize2=269
N=10 g1=61156 g2=1069 #a=0 #t=36030 date=1548901986 time=248 maxband=51 maxsize1=93 maxsize2=127
N=10 g1=61157 g2=711 #a=0 #t=47460 date=1548902031 time=486 maxband=51 maxsize1=188 maxsize2=307
N=10 g1=61157 g2=1047 #a=0 #t=39060 date=1548902059 time=452 maxband=51 maxsize1=340 maxsize2=261
N=10 g1=61157 g2=1051 #a=0 #t=91560 date=1548902061 time=830 maxband=51 maxsize1=148 maxsize2=222
N=10 g1=61157 g2=1055 #a=0 #t=85680 date=1548902067 time=901 maxband=51 maxsize1=171 maxsize2=202
N=10 g1=61157 g2=1068 #a=0 #t=30520 date=1548902079 time=284 maxband=51 maxsize1=105 maxsize2=161
N=10 g1=61157 g2=1069 #a=0 #t=80220 date=1548902080 time=643 maxband=51 maxsize1=117 maxsize2=160
N=10 g1=61161 g2=220 #a=0 #t=18480 date=1548902146 time=332 maxband=51 maxsize1=112 maxsize2=172
N=10 g1=61165 g2=12323 #a=0 #t=15530 date=1548902312 time=193 maxband=64 maxsize1=266 maxsize2=428
N=10 g1=61202 g2=220 #a=0 #t=18480 date=1548903407 time=269 maxband=51 maxsize1=102 maxsize2=130
N=10 g1=61261 g2=2540 #a=0 #t=80080 date=1548905249 time=1313 maxband=53 maxsize1=200 maxsize2=226
N=10 g1=61310 g2=12954 #a=0 #t=60224 date=1548906733 time=1635 maxband=60 maxsize1=405 maxsize2=451
N=10 g1=61324 g2=14108 #a=0 #t=19320 date=1548907132 time=219 maxband=50 maxsize1=185 maxsize2=120
N=10 g1=61353 g2=1069 #a=0 #t=56460 date=1548908095 time=535 maxband=52 maxsize1=243 maxsize2=215
N=10 g1=61355 g2=2539 #a=0 #t=14436 date=1548908051 time=625 maxband=65 maxsize1=482 maxsize2=1668
N=10 g1=61388 g2=2539 #a=0 #t=6452 date=1548908856 time=157 maxband=51 maxsize1=449 maxsize2=290
N=10 g1=61390 g2=2418 #a=0 #t=7053 date=1548908884 time=41 maxband=51 maxsize1=181 maxsize2=185
N=10 g1=61464 g2=2527 #a=0 #t=9744 date=1548910672 time=3442 maxband=78 maxsize1=2961 maxsize2=12368
N=10 g1=61466 g2=2538 #a=0 #t=17070 date=1548910745 time=503 maxband=56 maxsize1=621 maxsize2=1133
N=10 g1=61549 g2=615 #a=0 #t=19640 date=1548912484 time=399 maxband=51 maxsize1=309 maxsize2=678
N=10 g1=61570 g2=648 #a=0 #t=30390 date=1548912816 time=520 maxband=57 maxsize1=401 maxsize2=934
N=10 g1=61571 g2=3178 #a=0 #t=123840 date=1548913149 time=3242 maxband=60 maxsize1=355 maxsize2=1058
N=10 g1=61576 g2=12468 #a=0 #t=45150 date=1548913040 time=567 maxband=52 maxsize1=219 maxsize2=382
N=10 g1=61631 g2=12979 #a=0 #t=14454 date=1548914617 time=317 maxband=63 maxsize1=276 maxsize2=565
N=10 g1=61640 g2=2540 #a=0 #t=80080 date=1548914886 time=1779 maxband=53 maxsize1=365 maxsize2=1065
N=10 g1=61647 g2=615 #a=0 #t=44520 date=1548915127 time=375 maxband=51 maxsize1=224 maxsize2=322
N=10 g1=62024 g2=2396 #a=0 #t=427 date=1548921826 time=8 maxband=51 maxsize1=152 maxsize2=176
N=10 g1=62100 g2=2528 #a=0 #t=25884 date=1548922818 time=2721 maxband=78 maxsize1=3081 maxsize2=9210
N=10 g1=62349 g2=634 #a=0 #t=12942 date=1548926148 time=900 maxband=57 maxsize1=528 maxsize2=1262
N=10 g1=62349 g2=2529 #a=0 #t=15723 date=1548926141 time=340 maxband=52 maxsize1=367 maxsize2=874
N=10 g1=62442 g2=559 #a=0 #t=1640 date=1548927894 time=70 maxband=85 maxsize1=294 maxsize2=305
N=10 g1=62764 g2=4357 #a=0 #t=66620 date=1548934313 time=1399 maxband=56 maxsize1=481 maxsize2=671
N=10 g1=62764 g2=16612 #a=0 #t=153176 date=1548934174 time=1999 maxband=52 maxsize1=130 maxsize2=141
N=10 g1=62869 g2=3170 #a=0 #t=62392 date=1548936909 time=1010 maxband=58 maxsize1=1338 maxsize2=2692
N=10 g1=62870 g2=865 #a=0 #t=22272 date=1548936776 time=389 maxband=56 maxsize1=450 maxsize2=674
N=10 g1=62870 g2=891 #a=0 #t=15696 date=1548936782 time=432 maxband=56 maxsize1=685 maxsize2=1003
N=10 g1=62876 g2=865 #a=0 #t=33368 date=1548937155 time=568 maxband=56 maxsize1=400 maxsize2=968
N=10 g1=62876 g2=931 #a=0 #t=19716 date=1548937188 time=248 maxband=56 maxsize1=256 maxsize2=254
N=10 g1=62885 g2=12456 #a=0 #t=5106 date=1548937626 time=67 maxband=60 maxsize1=128 maxsize2=256
N=10 g1=62886 g2=197 #a=0 #t=6632 date=1548937634 time=69 maxband=56 maxsize1=308 maxsize2=282
N=10 g1=62892 g2=3130 #a=0 #t=74568 date=1548938013 time=982 maxband=57 maxsize1=309 maxsize2=808
N=10 g1=62892 g2=4047 #a=0 #t=72084 date=1548937855 time=924 maxband=57 maxsize1=252 maxsize2=812
N=10 g1=62921 g2=1065 #a=0 #t=106320 date=1548938984 time=421 maxband=50 maxsize1=82 maxsize2=158
N=10 g1=62932 g2=197 #a=0 #t=9666 date=1548939258 time=84 maxband=73 maxsize1=309 maxsize2=109
N=10 g1=62934 g2=12691 #a=0 #t=29820 date=1548939324 time=576 maxband=50 maxsize1=136 maxsize2=183
N=10 g1=62954 g2=700 #a=0 #t=29820 date=1548939794 time=421 maxband=50 maxsize1=206 maxsize2=283
N=10 g1=62995 g2=2692 #a=0 #t=53820 date=1548940951 time=791 maxband=56 maxsize1=326 maxsize2=842
N=10 g1=63004 g2=197 #a=0 #t=16868 date=1548941433 time=207 maxband=56 maxsize1=308 maxsize2=338
N=10 g1=63032 g2=643 #a=0 #t=34368 date=1548942858 time=486 maxband=51 maxsize1=137 maxsize2=284
N=10 g1=63053 g2=785 #a=0 #t=47460 date=1548943785 time=857 maxband=63 maxsize1=438 maxsize2=540
N=10 g1=63094 g2=657 #a=0 #t=109800 date=1548945193 time=1542 maxband=50 maxsize1=306 maxsize2=1617
N=10 g1=63166 g2=5556 #a=0 #t=445440 date=1548948760 time=15993 maxband=58 maxsize1=1175 maxsize2=716
N=10 g1=63169 g2=3138 #a=0 #t=118140 date=1549763121 time=3056 maxband=54 maxsize1=288 maxsize2=284
N=10 g1=63173 g2=3128 #a=0 #t=142992 date=1548947874 time=2298 maxband=51 maxsize1=391 maxsize2=567
N=10 g1=63196 g2=228 #a=0 #t=32784 date=1548948656 time=328 maxband=56 maxsize1=230 maxsize2=271
N=10 g1=63197 g2=16519 #a=0 #t=261408 date=1548948679 time=3859 maxband=50 maxsize1=490 maxsize2=163
N=10 g1=63202 g2=3492 #a=0 #t=114300 date=1548949683 time=4474 maxband=68 maxsize1=807 maxsize2=1444
N=10 g1=63202 g2=4067 #a=0 #t=300600 date=1548949062 time=8573 maxband=68 maxsize1=866 maxsize2=919
N=10 g1=63241 g2=2678 #a=0 #t=42528 date=1548950292 time=1472 maxband=51 maxsize1=336 maxsize2=1647
N=10 g1=63274 g2=719 #a=0 #t=55140 date=1548951673 time=1657 maxband=54 maxsize1=313 maxsize2=381
N=10 g1=63297 g2=2527 #a=0 #t=40656 date=1548952276 time=1131 maxband=51 maxsize1=449 maxsize2=1792
N=10 g1=63321 g2=2940 #a=0 #t=37776 date=1548953003 time=329 maxband=51 maxsize1=127 maxsize2=159
N=10 g1=63436 g2=2530 #a=0 #t=55020 date=1548955847 time=524 maxband=52 maxsize1=174 maxsize2=304
N=10 g1=63446 g2=642 #a=0 #t=20900 date=1548956204 time=654 maxband=52 maxsize1=245 maxsize2=1935
N=10 g1=63587 g2=12690 #a=0 #t=8980 date=1548960186 time=129 maxband=50 maxsize1=141 maxsize2=123
N=10 g1=63592 g2=2935 #a=0 #t=73428 date=1548960335 time=1002 maxband=54 maxsize1=265 maxsize2=524
N=10 g1=63592 g2=3128 #a=0 #t=142992 date=1548960474 time=2319 maxband=51 maxsize1=513 maxsize2=523
N=10 g1=63665 g2=711 #a=0 #t=20970 date=1548962314 time=311 maxband=53 maxsize1=150 maxsize2=280
N=10 g1=63682 g2=2538 #a=0 #t=17070 date=1548962618 time=447 maxband=65 maxsize1=510 maxsize2=1446
N=10 g1=64028 g2=657 #a=0 #t=86976 date=1548971409 time=2085 maxband=50 maxsize1=389 maxsize2=868
N=10 g1=64031 g2=3128 #a=0 #t=142992 date=1548971684 time=2740 maxband=51 maxsize1=414 maxsize2=475
N=10 g1=64032 g2=4054 #a=0 #t=142080 date=1548971571 time=1600 maxband=52 maxsize1=267 maxsize2=345
N=10 g1=64050 g2=13815 #a=0 #t=20196 date=1548972200 time=318 maxband=51 maxsize1=258 maxsize2=275
N=10 g1=64050 g2=15993 #a=0 #t=351072 date=1548972452 time=1836 maxband=51 maxsize1=146 maxsize2=95
N=10 g1=64182 g2=197 #a=0 #t=6632 date=1548975188 time=127 maxband=56 maxsize1=322 maxsize2=225
N=10 g1=64184 g2=197 #a=0 #t=16868 date=1548975229 time=246 maxband=56 maxsize1=322 maxsize2=168
N=10 g1=64186 g2=3126 #a=0 #t=59100 date=1548975377 time=1723 maxband=57 maxsize1=499 maxsize2=720
N=10 g1=64200 g2=197 #a=0 #t=6632 date=1548975643 time=108 maxband=56 maxsize1=317 maxsize2=175
N=10 g1=64366 g2=643 #a=0 #t=48840 date=1548978525 time=1345 maxband=52 maxsize1=836 maxsize2=2306
N=10 g1=64369 g2=268 #a=0 #t=35880 date=1548978600 time=342 maxband=52 maxsize1=131 maxsize2=232
N=10 g1=64791 g2=787 #a=0 #t=24408 date=1548986701 time=315 maxband=57 maxsize1=219 maxsize2=298
N=10 g1=64845 g2=2946 #a=0 #t=21564 date=1548987470 time=273 maxband=51 maxsize1=756 maxsize2=1164
N=10 g1=64870 g2=1006 #a=0 #t=106320 date=1548987898 time=758 maxband=51 maxsize1=119 maxsize2=153
N=10 g1=64870 g2=2568 #a=0 #t=24744 date=1548987881 time=141 maxband=51 maxsize1=74 maxsize2=82
N=10 g1=64870 g2=2934 #a=0 #t=37776 date=1548987857 time=412 maxband=51 maxsize1=136 maxsize2=154
N=10 g1=64870 g2=3193 #a=0 #t=83616 date=1548987939 time=480 maxband=51 maxsize1=72 maxsize2=91
N=10 g1=64891 g2=2940 #a=0 #t=17283 date=1548988176 time=124 maxband=51 maxsize1=134 maxsize2=123
N=10 g1=64903 g2=646 #a=0 #t=17996 date=1548988351 time=347 maxband=51 maxsize1=160 maxsize2=266
N=10 g1=64903 g2=2542 #a=0 #t=20564 date=1548988319 time=239 maxband=51 maxsize1=84 maxsize2=113
N=10 g1=64903 g2=2940 #a=0 #t=30496 date=1548988343 time=460 maxband=51 maxsize1=104 maxsize2=162
N=10 g1=64952 g2=2696 #a=0 #t=9754 date=1548989028 time=457 maxband=51 maxsize1=272 maxsize2=325
N=10 g1=65051 g2=3170 #a=0 #t=22458 date=1548990459 time=163 maxband=51 maxsize1=104 maxsize2=144
N=10 g1=65258 g2=784 #a=0 #t=21468 date=1548992808 time=785 maxband=51 maxsize1=329 maxsize2=2472
N=10 g1=65472 g2=12957 #a=0 #t=83184 date=1548996240 time=1872 maxband=58 maxsize1=243 maxsize2=957
N=10 g1=65473 g2=3179 #a=0 #t=310464 date=1548996478 time=4840 maxband=54 maxsize1=240 maxsize2=309
N=10 g1=65817 g2=3169 #a=0 #t=169020 date=1549004883 time=2959 maxband=67 maxsize1=241 maxsize2=244
N=10 g1=65914 g2=2533 #a=0 #t=40656 date=1549006622 time=494 maxband=51 maxsize1=115 maxsize2=146
N=10 g1=66636 g2=3138 #a=0 #t=142992 date=1549025734 time=2516 maxband=56 maxsize1=252 maxsize2=470
N=10 g1=66708 g2=644 #a=0 #t=86976 date=1549027963 time=2843 maxband=51 maxsize1=670 maxsize2=601
N=10 g1=66708 g2=2445 #a=0 #t=22776 date=1549027867 time=412 maxband=52 maxsize1=130 maxsize2=176
N=10 g1=69181 g2=12957 #a=0 #t=79380 date=1549083421 time=2344 maxband=62 maxsize1=531 maxsize2=2142
N=10 g1=69186 g2=643 #a=0 #t=36120 date=1549083606 time=751 maxband=53 maxsize1=452 maxsize2=1245
N=10 g1=69675 g2=634 #a=0 #t=67200 date=1549093895 time=1660 maxband=53 maxsize1=649 maxsize2=1491
N=10 g1=69712 g2=560 #a=0 #t=10360 date=1549094883 time=213 maxband=58 maxsize1=472 maxsize2=522
N=10 g1=71039 g2=634 #a=0 #t=70128 date=1549121636 time=2350 maxband=57 maxsize1=637 maxsize2=1259
N=10 g1=71049 g2=784 #a=0 #t=54000 date=1549122321 time=938 maxband=51 maxsize1=527 maxsize2=638
N=10 g1=71058 g2=2678 #a=0 #t=96480 date=1549122670 time=974 maxband=56 maxsize1=356 maxsize2=360
N=10 g1=71060 g2=3129 #a=0 #t=307440 date=1549122948 time=3214 maxband=51 maxsize1=255 maxsize2=263
N=10 g1=71067 g2=2551 #a=0 #t=85248 date=1549123078 time=1719 maxband=60 maxsize1=530 maxsize2=758
N=10 g1=71076 g2=2526 #a=0 #t=22896 date=1549123716 time=533 maxband=56 maxsize1=336 maxsize2=614
N=10 g1=71076 g2=3126 #a=0 #t=98784 date=1549124210 time=2983 maxband=54 maxsize1=743 maxsize2=3470
N=10 g1=71085 g2=633 #a=0 #t=86640 date=1549124451 time=2575 maxband=52 maxsize1=509 maxsize2=639
N=10 g1=71100 g2=12955 #a=0 #t=204000 date=1549125412 time=2547 maxband=51 maxsize1=282 maxsize2=436
N=10 g1=71128 g2=12954 #a=0 #t=204000 date=1549126771 time=2087 maxband=51 maxsize1=241 maxsize2=375
N=10 g1=71139 g2=2678 #a=0 #t=76896 date=1549127369 time=1340 maxband=56 maxsize1=471 maxsize2=626
N=10 g1=71139 g2=12954 #a=0 #t=166752 date=1549127306 time=2225 maxband=56 maxsize1=208 maxsize2=245
N=10 g1=71142 g2=2935 #a=0 #t=135648 date=1549127494 time=1740 maxband=56 maxsize1=219 maxsize2=304
N=10 g1=71142 g2=15014 #a=0 #t=274464 date=1549127540 time=3259 maxband=56 maxsize1=183 maxsize2=180
N=10 g1=71162 g2=144 #a=0 #t=48120 date=1549128389 time=887 maxband=54 maxsize1=235 maxsize2=776
N=10 g1=71786 g2=15098 #a=0 #t=226080 date=1549153314 time=6710 maxband=51 maxsize1=2249 maxsize2=1666
N=10 g1=71786 g2=55737 #a=0 #t=1140480 date=1549152977 time=10951 maxband=51 maxsize1=438 maxsize2=658
N=10 g1=71787 g2=2725 #a=0 #t=203520 date=1549153170 time=4071 maxband=52 maxsize1=300 maxsize2=272
N=10 g1=71787 g2=13808 #a=0 #t=73248 date=1549152801 time=4106 maxband=51 maxsize1=2903 maxsize2=4162
N=10 g1=71787 g2=13813 #a=0 #t=26400 date=1549152823 time=986 maxband=51 maxsize1=529 maxsize2=780
N=10 g1=71787 g2=13817 #a=0 #t=73248 date=1549152836 time=4910 maxband=51 maxsize1=1892 maxsize2=1610
N=10 g1=71789 g2=2527 #a=0 #t=72144 date=1549152843 time=2406 maxband=72 maxsize1=356 maxsize2=530
N=10 g1=71794 g2=2697 #a=0 #t=182016 date=1549153495 time=3084 maxband=60 maxsize1=276 maxsize2=403
N=10 g1=71797 g2=788 #a=0 #t=70992 date=1549153900 time=1427 maxband=52 maxsize1=289 maxsize2=489
N=10 g1=71801 g2=634 #a=0 #t=90960 date=1549153924 time=2235 maxband=57 maxsize1=515 maxsize2=2229
N=10 g1=71805 g2=157 #a=0 #t=41640 date=1549154168 time=744 maxband=52 maxsize1=260 maxsize2=480
N=10 g1=71805 g2=614 #a=0 #t=91440 date=1549154201 time=1842 maxband=54 maxsize1=236 maxsize2=668
N=10 g1=71833 g2=3129 #a=0 #t=210816 date=1549155947 time=4220 maxband=50 maxsize1=507 maxsize2=1408
N=10 g1=71835 g2=2676 #a=0 #t=21504 date=1549155905 time=518 maxband=52 maxsize1=583 maxsize2=494
N=10 g1=71849 g2=709 #a=0 #t=52560 date=1549156932 time=1190 maxband=51 maxsize1=313 maxsize2=653
N=10 g1=71851 g2=614 #a=0 #t=54912 date=1549156918 time=627 maxband=53 maxsize1=177 maxsize2=365
N=10 g1=71855 g2=655 #a=0 #t=91584 date=1549157248 time=2322 maxband=54 maxsize1=716 maxsize2=823
N=10 g1=71858 g2=3128 #a=0 #t=307440 date=1549157852 time=7193 maxband=51 maxsize1=736 maxsize2=871
N=10 g1=71859 g2=635 #a=0 #t=84720 date=1549157457 time=2330 maxband=58 maxsize1=523 maxsize2=1409
N=10 g1=71865 g2=537 #a=0 #t=25632 date=1549157802 time=630 maxband=56 maxsize1=261 maxsize2=1778
N=10 g1=71874 g2=2719 #a=0 #t=119280 date=1549158482 time=1036 maxband=51 maxsize1=201 maxsize2=230
N=10 g1=71875 g2=3128 #a=0 #t=307440 date=1549158809 time=6691 maxband=51 maxsize1=392 maxsize2=598
N=10 g1=71879 g2=3128 #a=0 #t=254160 date=1549159135 time=6841 maxband=57 maxsize1=573 maxsize2=1232
N=10 g1=71880 g2=2683 #a=0 #t=53520 date=1549158824 time=1028 maxband=50 maxsize1=282 maxsize2=384
N=10 g1=71926 g2=3172 #a=0 #t=225360 date=1549161818 time=4246 maxband=53 maxsize1=425 maxsize2=592
N=10 g1=71926 g2=3242 #a=0 #t=288720 date=1549161127 time=7526 maxband=52 maxsize1=250 maxsize2=539
N=10 g1=71927 g2=2678 #a=0 #t=76896 date=1549161173 time=4952 maxband=61 maxsize1=1522 maxsize2=7300
N=10 g1=71929 g2=3179 #a=0 #t=649440 date=1549161913 time=14430 maxband=68 maxsize1=345 maxsize2=457
N=10 g1=71965 g2=2698 #a=0 #t=191520 date=1549163090 time=2811 maxband=54 maxsize1=194 maxsize2=240
N=10 g1=72018 g2=3129 #a=0 #t=175680 date=1549165560 time=2706 maxband=50 maxsize1=286 maxsize2=391
N=10 g1=72026 g2=148 #a=0 #t=37560 date=1549165527 time=4457 maxband=51 maxsize1=1536 maxsize2=36032
N=10 g1=72026 g2=12946 #a=0 #t=60320 date=1549165599 time=3408 maxband=54 maxsize1=484 maxsize2=2560
N=10 g1=72038 g2=800 #a=0 #t=91584 date=1549166272 time=2039 maxband=54 maxsize1=224 maxsize2=224
N=10 g1=72051 g2=12946 #a=0 #t=45792 date=1549167129 time=1905 maxband=54 maxsize1=340 maxsize2=725
N=10 g1=72128 g2=8084 #a=0 #t=150336 date=1549170432 time=2703 maxband=71 maxsize1=280 maxsize2=144
N=10 g1=72132 g2=718 #a=0 #t=113520 date=1549171019 time=1709 maxband=51 maxsize1=205 maxsize2=205
N=10 g1=72137 g2=168 #a=0 #t=25440 date=1549171100 time=390 maxband=52 maxsize1=206 maxsize2=461
N=10 g1=72167 g2=144 #a=0 #t=48120 date=1549172480 time=805 maxband=54 maxsize1=141 maxsize2=199
N=10 g1=72188 g2=12946 #a=0 #t=60320 date=1549173454 time=1761 maxband=54 maxsize1=311 maxsize2=837
N=10 g1=72334 g2=2678 #a=0 #t=96480 date=1549179486 time=2293 maxband=54 maxsize1=588 maxsize2=366
N=10 g1=72362 g2=3179 #a=0 #t=552384 date=1549180849 time=6632 maxband=52 maxsize1=163 maxsize2=184
N=10 g1=72435 g2=2527 #a=0 #t=91920 date=1549183243 time=1518 maxband=60 maxsize1=325 maxsize2=1040
N=10 g1=72694 g2=2935 #a=0 #t=161280 date=1549192739 time=2494 maxband=54 maxsize1=264 maxsize2=287
N=10 g1=72694 g2=3128 #a=0 #t=307440 date=1549193032 time=5406 maxband=51 maxsize1=428 maxsize2=354
N=10 g1=72778 g2=2445 #a=0 #t=44640 date=1549196509 time=668 maxband=52 maxsize1=191 maxsize2=181
N=10 g1=72876 g2=2935 #a=0 #t=161280 date=1549200642 time=1427 maxband=54 maxsize1=116 maxsize2=181
N=10 g1=73087 g2=148 #a=0 #t=53760 date=1549209336 time=1327 maxband=51 maxsize1=164 maxsize2=356
N=10 g1=73121 g2=522 #a=0 #t=6020 date=1549210766 time=1493 maxband=58 maxsize1=2585 maxsize2=4859
N=10 g1=73370 g2=775 #a=0 #t=14560 date=1549220489 time=662 maxband=56 maxsize1=264 maxsize2=366
N=10 g1=73543 g2=564 #a=0 #t=10080 date=1549226860 time=675 maxband=55 maxsize1=774 maxsize2=2057


==> anc/results10/10_band80.txt <==
N=10 g1=8194 g2=4345 #a=0 #t=6000 date=1548358656 time=1123 maxband=82 maxsize1=4414 maxsize2=2596
N=10 g1=8627 g2=2801 #a=0 #t=389 date=1548359053 time=194 maxband=92 maxsize1=1369 maxsize2=522
N=10 g1=9034 g2=2535 #a=0 #t=10632 date=1548359542 time=377 maxband=84 maxsize1=408 maxsize2=1120
N=10 g1=12774 g2=6826 #a=0 #t=5200 date=1548362530 time=924 maxband=108 maxsize1=1199 maxsize2=781
N=10 g1=12961 g2=1589 #a=0 #t=684 date=1548362870 time=1592 maxband=94 maxsize1=4665 maxsize2=5095
N=10 g1=12985 g2=6972 #a=0 #t=11080 date=1548362921 time=503 maxband=84 maxsize1=1505 maxsize2=501
N=10 g1=13362 g2=3156 #a=0 #t=19668 date=1548363756 time=380 maxband=82 maxsize1=737 maxsize2=785
N=10 g1=13513 g2=12988 #a=0 #t=11236 date=1548363831 time=185 maxband=82 maxsize1=665 maxsize2=893
N=10 g1=13824 g2=13367 #a=0 #t=24160 date=1548364213 time=722 maxband=82 maxsize1=819 maxsize2=730
N=10 g1=14189 g2=4357 #a=0 #t=8292 date=1548365137 time=1295 maxband=82 maxsize1=5214 maxsize2=3089
N=10 g1=15035 g2=5810 #a=0 #t=82614 date=1548366576 time=1813 maxband=87 maxsize1=1571 maxsize2=627
N=10 g1=15356 g2=1528 #a=0 #t=4050 date=1548367609 time=387 maxband=95 maxsize1=1394 maxsize2=2398
N=10 g1=15539 g2=12475 #a=0 #t=8204 date=1548368420 time=318 maxband=80 maxsize1=1272 maxsize2=536
N=10 g1=15961 g2=3156 #a=0 #t=53940 date=1548371708 time=1431 maxband=82 maxsize1=750 maxsize2=1374
N=10 g1=16113 g2=3156 #a=0 #t=53940 date=1548372790 time=882 maxband=82 maxsize1=709 maxsize2=1161
N=10 g1=16545 g2=2819 #a=0 #t=36636 date=1548374953 time=1111 maxband=82 maxsize1=1007 maxsize2=688
N=10 g1=16703 g2=16602 #a=0 #t=137160 date=1548376605 time=16208 maxband=80 maxsize1=5691 maxsize2=21586
N=10 g1=16889 g2=12699 #a=0 #t=26592 date=1548378424 time=3364 maxband=91 maxsize1=3421 maxsize2=753
N=10 g1=16898 g2=5722 #a=0 #t=29260 date=1548378762 time=1361 maxband=81 maxsize1=2694 maxsize2=529
N=10 g1=16907 g2=5708 #a=0 #t=29260 date=1548378983 time=687 maxband=80 maxsize1=2460 maxsize2=992
N=10 g1=17397 g2=15015 #a=0 #t=35094 date=1548385916 time=2216 maxband=84 maxsize1=2265 maxsize2=2570
N=10 g1=17910 g2=15032 #a=0 #t=46860 date=1548390350 time=868 maxband=86 maxsize1=756 maxsize2=1297
N=10 g1=17920 g2=1528 #a=0 #t=9464 date=1548390396 time=205 maxband=85 maxsize1=181 maxsize2=121
N=10 g1=18342 g2=12976 #a=0 #t=25530 date=1548393682 time=9212 maxband=126 maxsize1=13798 maxsize2=8381
N=10 g1=18368 g2=15011 #a=0 #t=14616 date=1548393953 time=1095 maxband=93 maxsize1=1724 maxsize2=2424
N=10 g1=18783 g2=1100 #a=0 #t=21208 date=1548398366 time=1077 maxband=82 maxsize1=1337 maxsize2=2767
N=10 g1=18813 g2=2763 #a=0 #t=12330 date=1548398845 time=446 maxband=84 maxsize1=422 maxsize2=601
N=10 g1=18870 g2=13817 #a=0 #t=20340 date=1548399484 time=868 maxband=102 maxsize1=608 maxsize2=631
N=10 g1=19598 g2=3182 #a=0 #t=58950 date=1548406198 time=1170 maxband=102 maxsize1=1011 maxsize2=2233
N=10 g1=21655 g2=14109 #a=0 #t=9720 date=1548431155 time=1673 maxband=82 maxsize1=3276 maxsize2=4531
N=10 g1=21664 g2=12523 #a=0 #t=5880 date=1548431397 time=1283 maxband=82 maxsize1=2925 maxsize2=3517
N=10 g1=21665 g2=12523 #a=0 #t=4044 date=1548431437 time=510 maxband=82 maxsize1=2665 maxsize2=3080
N=10 g1=21682 g2=13051 #a=0 #t=41256 date=1548431989 time=1817 maxband=86 maxsize1=1662 maxsize2=631
N=10 g1=21816 g2=5723 #a=0 #t=21528 date=1548434287 time=3897 maxband=96 maxsize1=3750 maxsize2=2040
N=10 g1=22126 g2=16576 #a=0 #t=99900 date=1548441242 time=2022 maxband=87 maxsize1=645 maxsize2=1210
N=10 g1=26817 g2=16576 #a=0 #t=213120 date=1548489835 time=3764 maxband=87 maxsize1=739 maxsize2=1454
N=10 g1=26819 g2=15479 #a=0 #t=439344 date=1548490043 time=14807 maxband=80 maxsize1=3847 maxsize2=3868
N=10 g1=27252 g2=16551 #a=0 #t=154912 date=1548502951 time=4361 maxband=82 maxsize1=1163 maxsize2=1002
N=10 g1=29656 g2=1385 #a=0 #t=2112 date=1548539640 time=510 maxband=81 maxsize1=1341 maxsize2=934
N=10 g1=29843 g2=16849 #a=0 #t=215184 date=1548544997 time=5848 maxband=100 maxsize1=848 maxsize2=807
N=10 g1=30513 g2=3180 #a=0 #t=86120 date=1548556000 time=4192 maxband=88 maxsize1=2041 maxsize2=2109
N=10 g1=31114 g2=16520 #a=0 #t=162816 date=1548565767 time=8113 maxband=84 maxsize1=5459 maxsize2=5287
N=10 g1=32454 g2=633 #a=0 #t=17088 date=1548583328 time=327 maxband=84 maxsize1=416 maxsize2=389
N=10 g1=36660 g2=14189 #a=0 #t=11088 date=1548623200 time=1593 maxband=126 maxsize1=2160 maxsize2=2765
N=10 g1=48477 g2=26958 #a=0 #t=18560 date=1548731683 time=624 maxband=87 maxsize1=500 maxsize2=402
N=10 g1=48479 g2=7392 #a=0 #t=5980 date=1548731638 time=219 maxband=99 maxsize1=803 maxsize2=429
N=10 g1=48483 g2=8758 #a=0 #t=5808 date=1548731653 time=425 maxband=93 maxsize1=351 maxsize2=471
N=10 g1=48486 g2=6085 #a=0 #t=8450 date=1548731666 time=355 maxband=82 maxsize1=347 maxsize2=508
N=10 g1=48500 g2=5811 #a=0 #t=18000 date=1548731738 time=162 maxband=89 maxsize1=248 maxsize2=151
N=10 g1=49054 g2=4059 #a=0 #t=24420 date=1548733502 time=1575 maxband=82 maxsize1=1544 maxsize2=1621
N=10 g1=49741 g2=18769 #a=0 #t=34140 date=1548737379 time=2455 maxband=84 maxsize1=2323 maxsize2=7841
N=10 g1=49753 g2=6004 #a=0 #t=12128 date=1548737330 time=497 maxband=89 maxsize1=348 maxsize2=570
N=10 g1=49764 g2=3282 #a=0 #t=9134 date=1548737463 time=369 maxband=81 maxsize1=1694 maxsize2=1262
N=10 g1=50726 g2=1052 #a=0 #t=4528 date=1548743109 time=112 maxband=88 maxsize1=266 maxsize2=806
N=10 g1=52921 g2=5810 #a=0 #t=97416 date=1548752081 time=1016 maxband=89 maxsize1=825 maxsize2=1126
N=10 g1=53640 g2=30043 #a=0 #t=22104 date=1548758530 time=671 maxband=84 maxsize1=640 maxsize2=825
N=10 g1=53646 g2=2618 #a=0 #t=6508 date=1548758563 time=507 maxband=82 maxsize1=2149 maxsize2=1829
N=10 g1=53675 g2=4067 #a=0 #t=44202 date=1548758944 time=3186 maxband=82 maxsize1=1798 maxsize2=2278
N=10 g1=53930 g2=1052 #a=0 #t=17232 date=1548761764 time=497 maxband=88 maxsize1=502 maxsize2=1466
N=10 g1=54542 g2=1558 #a=0 #t=49800 date=1548766580 time=272 maxband=93 maxsize1=153 maxsize2=162
N=10 g1=55519 g2=6743 #a=0 #t=138288 date=1549426946 time=2887 maxband=89 maxsize1=514 maxsize2=537
N=10 g1=55525 g2=3559 #a=0 #t=23520 date=1549653602 time=1600 maxband=82 maxsize1=3835 maxsize2=4531
N=10 g1=55525 g2=3625 #a=0 #t=43272 date=1549427125 time=1624 maxband=82 maxsize1=2732 maxsize2=3015
N=10 g1=55559 g2=719 #a=0 #t=9600 date=1549428768 time=722 maxband=82 maxsize1=2914 maxsize2=5397
N=10 g1=55761 g2=3559 #a=0 #t=62346 date=1549664538 time=1593 maxband=82 maxsize1=1200 maxsize2=2690
N=10 g1=55859 g2=2696 #a=0 #t=42180 date=1549665637 time=1410 maxband=82 maxsize1=505 maxsize2=977
N=10 g1=60224 g2=330 #a=0 #t=930 date=1548868166 time=1756 maxband=103 maxsize1=1186 maxsize2=1142
N=10 g1=62442 g2=559 #a=0 #t=1640 date=1548927894 time=70 maxband=85 maxsize1=294 maxsize2=305


==> anc/results10/10_size100000.txt <==
N=10 g1=5199 g2=1349 #a=0 #t=600 date=1548352194 time=3915 maxband=27 maxsize1=126976 maxsize2=1792
N=10 g1=5748 g2=2508 #a=0 #t=10878 date=1548353676 time=6111 maxband=11 maxsize1=10409 maxsize2=183865
N=10 g1=5814 g2=2508 #a=0 #t=5452 date=1548353869 time=3876 maxband=12 maxsize1=6869 maxsize2=123941
N=10 g1=5814 g2=2937 #a=0 #t=17124 date=1548353893 time=7685 maxband=19 maxsize1=11421 maxsize2=158295
N=10 g1=5818 g2=2937 #a=0 #t=17124 date=1548353742 time=6842 maxband=20 maxsize1=11575 maxsize2=149670
N=10 g1=6695 g2=4053 #a=0 #t=21660 date=1548355865 time=56001 maxband=18 maxsize1=37658 maxsize2=141511
N=10 g1=6933 g2=3132 #a=0 #t=14844 date=1548356469 time=5648 maxband=12 maxsize1=30924 maxsize2=153654
N=10 g1=8686 g2=3139 #a=0 #t=5868 date=1548359323 time=125188 maxband=16 maxsize1=133482 maxsize2=261634
N=10 g1=8686 g2=3179 #a=0 #t=17256 date=1549888252 time=1426758 maxband=15 maxsize1=481301 maxsize2=5765463
N=10 g1=8686 g2=3241 #a=0 #t=17256 date=1549887899 time=1074136 maxband=17 maxsize1=185243 maxsize2=1314439
N=10 g1=8766 g2=2937 #a=0 #t=9000 date=1548359349 time=115556 maxband=21 maxsize1=53539 maxsize2=172931
N=10 g1=8766 g2=3136 #a=0 #t=8401 date=1548359477 time=49376 maxband=16 maxsize1=44692 maxsize2=156655
N=10 g1=8766 g2=3155 #a=0 #t=3166 date=1548359533 time=35983 maxband=16 maxsize1=40740 maxsize2=130624
N=10 g1=8774 g2=3137 #a=0 #t=14904 date=1548359341 time=30402 maxband=13 maxsize1=25231 maxsize2=379868
N=10 g1=9088 g2=3137 #a=0 #t=27696 date=1548359738 time=21967 maxband=13 maxsize1=12616 maxsize2=147323
N=10 g1=9088 g2=3178 #a=0 #t=19122 date=1548359773 time=17013 maxband=16 maxsize1=43902 maxsize2=133576
N=10 g1=9091 g2=3137 #a=0 #t=13248 date=1548359811 time=91709 maxband=10 maxsize1=22750 maxsize2=949731
N=10 g1=12474 g2=6346 #a=0 #t=3520 date=1548362393 time=34137 maxband=11 maxsize1=266231 maxsize2=79690
N=10 g1=12954 g2=9091 #a=0 #t=6644 date=1548362966 time=5995 maxband=12 maxsize1=140671 maxsize2=2556
N=10 g1=12961 g2=6021 #a=0 #t=28272 date=1548362876 time=12442 maxband=40 maxsize1=355258 maxsize2=101181
N=10 g1=13035 g2=6706 #a=0 #t=12308 date=1548363190 time=31690 maxband=13 maxsize1=156322 maxsize2=123213
N=10 g1=13035 g2=8191 #a=0 #t=10828 date=1548363101 time=32517 maxband=13 maxsize1=187573 maxsize2=96064
N=10 g1=13035 g2=8294 #a=0 #t=12308 date=1548363188 time=32052 maxband=13 maxsize1=239481 maxsize2=63915
N=10 g1=13343 g2=6706 #a=0 #t=6620 date=1548363808 time=109806 maxband=15 maxsize1=175302 maxsize2=221773
N=10 g1=13896 g2=6346 #a=0 #t=10828 date=1548364655 time=13556 maxband=13 maxsize1=253411 maxsize2=59228
N=10 g1=13896 g2=8191 #a=0 #t=10828 date=1548364644 time=80329 maxband=18 maxsize1=688002 maxsize2=208153
N=10 g1=13896 g2=8192 #a=0 #t=12308 date=1549887209 time=383724 maxband=13 maxsize1=1144313 maxsize2=224304
N=10 g1=13897 g2=6706 #a=0 #t=9216 date=1548364587 time=6532 maxband=16 maxsize1=115942 maxsize2=54605
N=10 g1=14139 g2=12954 #a=0 #t=3230 date=1548365047 time=10262 maxband=13 maxsize1=35487 maxsize2=170650
N=10 g1=14902 g2=4119 #a=0 #t=3380 date=1548366020 time=7079 maxband=13 maxsize1=304033 maxsize2=26128
N=10 g1=14902 g2=4357 #a=0 #t=7698 date=1548366097 time=4699 maxband=16 maxsize1=204117 maxsize2=30680
N=10 g1=15011 g2=8654 #a=0 #t=14820 date=1548366444 time=23827 maxband=16 maxsize1=118549 maxsize2=20199
N=10 g1=15012 g2=8198 #a=0 #t=19476 date=1548366439 time=4771 maxband=23 maxsize1=125266 maxsize2=3086
N=10 g1=15027 g2=3558 #a=0 #t=9495 date=1548366578 time=22493 maxband=18 maxsize1=132943 maxsize2=14636
N=10 g1=15043 g2=8681 #a=0 #t=5964 date=1548366692 time=123959 maxband=16 maxsize1=230206 maxsize2=40949
N=10 g1=15449 g2=3134 #a=0 #t=70182 date=1548368069 time=2069 maxband=31 maxsize1=2944 maxsize2=106496
N=10 g1=15482 g2=5521 #a=0 #t=14112 date=1548368529 time=8934 maxband=18 maxsize1=354002 maxsize2=32370
N=10 g1=15498 g2=4118 #a=0 #t=12120 date=1548368097 time=5245 maxband=16 maxsize1=124092 maxsize2=14658
N=10 g1=16053 g2=1521 #a=0 #t=4742 date=1548372280 time=3382 maxband=39 maxsize1=3840 maxsize2=139264
N=10 g1=16056 g2=8613 #a=0 #t=3202 date=1548372243 time=21181 maxband=14 maxsize1=116036 maxsize2=19590
N=10 g1=16520 g2=13929 #a=0 #t=23040 date=1548374903 time=19561 maxband=20 maxsize1=170213 maxsize2=14171
N=10 g1=16520 g2=16108 #a=0 #t=168336 date=1548375003 time=13284 maxband=22 maxsize1=110910 maxsize2=43031
N=10 g1=16548 g2=3241 #a=0 #t=52794 date=1548375007 time=6185 maxband=18 maxsize1=110239 maxsize2=29862
N=10 g1=16557 g2=13008 #a=0 #t=34068 date=1548375206 time=66205 maxband=18 maxsize1=354951 maxsize2=136012
N=10 g1=16558 g2=5546 #a=0 #t=21872 date=1548375869 time=196333 maxband=18 maxsize1=171796 maxsize2=35682
N=10 g1=16558 g2=15023 #a=0 #t=30336 date=1548375138 time=3672 maxband=13 maxsize1=111091 maxsize2=30169
N=10 g1=16561 g2=4346 #a=0 #t=4493 date=1548375208 time=6140 maxband=22 maxsize1=140014 maxsize2=46404
N=10 g1=16563 g2=4117 #a=0 #t=16320 date=1548375238 time=51235 maxband=17 maxsize1=115449 maxsize2=42610
N=10 g1=16565 g2=3139 #a=0 #t=9720 date=1548375272 time=7941 maxband=18 maxsize1=148920 maxsize2=47398
N=10 g1=16568 g2=1100 #a=0 #t=2264 date=1548375339 time=64647 maxband=15 maxsize1=176549 maxsize2=131511
N=10 g1=16568 g2=3240 #a=0 #t=24288 date=1548375218 time=3573 maxband=18 maxsize1=82092 maxsize2=146888
N=10 g1=16568 g2=13899 #a=0 #t=16424 date=1548375277 time=33948 maxband=22 maxsize1=114811 maxsize2=38404
N=10 g1=16582 g2=2722 #a=0 #t=6080 date=1548375363 time=28330 maxband=14 maxsize1=117081 maxsize2=44225
N=10 g1=16597 g2=5556 #a=0 #t=67392 date=1548376327 time=42364 maxband=18 maxsize1=113662 maxsize2=24995
N=10 g1=16598 g2=4065 #a=0 #t=10376 date=1548375525 time=51723 maxband=16 maxsize1=341950 maxsize2=71093
N=10 g1=16598 g2=12967 #a=0 #t=10120 date=1548375539 time=23853 maxband=18 maxsize1=278789 maxsize2=91132
N=10 g1=16632 g2=16520 #a=0 #t=28608 date=1548375807 time=8470 maxband=23 maxsize1=102573 maxsize2=28373
N=10 g1=16632 g2=16555 #a=0 #t=22956 date=1548375876 time=29228 maxband=17 maxsize1=399182 maxsize2=120932
N=10 g1=16690 g2=6935 #a=0 #t=45180 date=1548376321 time=12748 maxband=25 maxsize1=41273 maxsize2=102821
N=10 g1=16691 g2=16598 #a=0 #t=32352 date=1548376342 time=22370 maxband=20 maxsize1=31500 maxsize2=137728
N=10 g1=16757 g2=4119 #a=0 #t=11424 date=1548377105 time=2831 maxband=16 maxsize1=24414 maxsize2=102451
N=10 g1=16836 g2=5809 #a=0 #t=37600 date=1548377876 time=20743 maxband=16 maxsize1=262663 maxsize2=147442
N=10 g1=16836 g2=8867 #a=0 #t=5798 date=1548377792 time=12555 maxband=19 maxsize1=124705 maxsize2=133409
N=10 g1=16952 g2=3561 #a=0 #t=48468 date=1548380088 time=30240 maxband=22 maxsize1=50119 maxsize2=108111
N=10 g1=16959 g2=13817 #a=0 #t=26592 date=1548379816 time=18275 maxband=16 maxsize1=201025 maxsize2=65727
N=10 g1=16977 g2=12981 #a=0 #t=29088 date=1548380138 time=4180 maxband=18 maxsize1=7051 maxsize2=117811
N=10 g1=16984 g2=13896 #a=0 #t=32516 date=1548380311 time=14101 maxband=60 maxsize1=3682 maxsize2=231822
N=10 g1=17081 g2=8129 #a=0 #t=12380 date=1548381428 time=84837 maxband=19 maxsize1=119709 maxsize2=98813
N=10 g1=17104 g2=16703 #a=0 #t=112020 date=1548381924 time=52853 maxband=24 maxsize1=117383 maxsize2=41581
N=10 g1=17238 g2=16520 #a=0 #t=64824 date=1548383571 time=51523 maxband=28 maxsize1=122472 maxsize2=202936
N=10 g1=17440 g2=16520 #a=0 #t=47166 date=1548386457 time=86447 maxband=22 maxsize1=46496 maxsize2=106794
N=10 g1=18201 g2=14237 #a=0 #t=12924 date=1548392104 time=66324 maxband=36 maxsize1=60344 maxsize2=138088
N=10 g1=18218 g2=16520 #a=0 #t=47166 date=1548392187 time=6716 maxband=25 maxsize1=21161 maxsize2=131032
N=10 g1=18293 g2=12691 #a=0 #t=8606 date=1548393260 time=9122 maxband=13 maxsize1=15028 maxsize2=223226
N=10 g1=18293 g2=12954 #a=0 #t=19432 date=1548393285 time=18259 maxband=22 maxsize1=28308 maxsize2=519177
N=10 g1=18294 g2=12954 #a=0 #t=11946 date=1548393271 time=3872 maxband=19 maxsize1=20033 maxsize2=107920
N=10 g1=18537 g2=16560 #a=0 #t=12340 date=1548395333 time=12610 maxband=28 maxsize1=41035 maxsize2=154836
N=10 g1=18603 g2=3242 #a=0 #t=18488 date=1548395860 time=8726 maxband=11 maxsize1=81957 maxsize2=261351
N=10 g1=18633 g2=3169 #a=0 #t=27072 date=1548396262 time=19958 maxband=21 maxsize1=26957 maxsize2=284606
N=10 g1=18633 g2=4047 #a=0 #t=22689 date=1548396183 time=38182 maxband=15 maxsize1=118838 maxsize2=129845
N=10 g1=18682 g2=12468 #a=0 #t=9408 date=1548396461 time=5884 maxband=28 maxsize1=124895 maxsize2=135595
N=10 g1=18909 g2=12954 #a=0 #t=26400 date=1548399815 time=5100 maxband=37 maxsize1=23765 maxsize2=133349
N=10 g1=18932 g2=3562 #a=0 #t=14424 date=1548400515 time=5323 maxband=12 maxsize1=32948 maxsize2=114409
N=10 g1=19464 g2=74 #a=0 #t=272 date=1548404874 time=3403 maxband=22 maxsize1=4992 maxsize2=139264
N=10 g1=19501 g2=3626 #a=0 #t=10140 date=1548405190 time=12249 maxband=21 maxsize1=27533 maxsize2=294525
N=10 g1=19519 g2=12957 #a=0 #t=27108 date=1548405429 time=8781 maxband=25 maxsize1=57291 maxsize2=327363
N=10 g1=19582 g2=12954 #a=0 #t=19432 date=1548405943 time=6515 maxband=23 maxsize1=26053 maxsize2=207174
N=10 g1=19748 g2=2678 #a=0 #t=37620 date=1548407505 time=2580 maxband=30 maxsize1=1745 maxsize2=112104
N=10 g1=20774 g2=12468 #a=0 #t=5034 date=1548422423 time=80413 maxband=18 maxsize1=242330 maxsize2=136036
N=10 g1=20880 g2=2676 #a=0 #t=2946 date=1548423401 time=4076 maxband=22 maxsize1=1984 maxsize2=105472
N=10 g1=20970 g2=241 #a=0 #t=2428 date=1548424407 time=2388 maxband=30 maxsize1=2808 maxsize2=104192
N=10 g1=21577 g2=3322 #a=4 #t=9312 date=1548430635 time=264734 maxband=17 maxsize1=20328 maxsize2=896322
N=10 g1=21590 g2=16883 #a=0 #t=34376 date=1548430654 time=179040 maxband=16 maxsize1=223578 maxsize2=101995
N=10 g1=21593 g2=16538 #a=0 #t=14772 date=1548430508 time=20835 maxband=33 maxsize1=170017 maxsize2=86433
N=10 g1=21593 g2=16554 #a=0 #t=4136 date=1548430529 time=10655 maxband=28 maxsize1=106090 maxsize2=71795
N=10 g1=21597 g2=4103 #a=0 #t=3208 date=1548430560 time=45270 maxband=14 maxsize1=120765 maxsize2=66937
N=10 g1=21597 g2=16836 #a=0 #t=10340 date=1548430577 time=61092 maxband=18 maxsize1=149061 maxsize2=64403
N=10 g1=21615 g2=4103 #a=0 #t=3208 date=1548430932 time=126698 maxband=15 maxsize1=183439 maxsize2=125408
N=10 g1=21654 g2=18201 #a=0 #t=31248 date=1548431338 time=43164 maxband=15 maxsize1=168123 maxsize2=211186
N=10 g1=21655 g2=2791 #a=0 #t=4580 date=1548431218 time=38286 maxband=18 maxsize1=107621 maxsize2=120878
N=10 g1=21664 g2=14108 #a=0 #t=8820 date=1548431679 time=248111 maxband=20 maxsize1=309068 maxsize2=206705
N=10 g1=21858 g2=3127 #a=0 #t=7022 date=1548434908 time=917 maxband=7 maxsize1=5263 maxsize2=113077
N=10 g1=21858 g2=4047 #a=0 #t=10823 date=1548434799 time=4839 maxband=22 maxsize1=24852 maxsize2=117550
N=10 g1=21921 g2=4053 #a=0 #t=31710 date=1548435753 time=7152 maxband=20 maxsize1=12800 maxsize2=181351
N=10 g1=21921 g2=15025 #a=0 #t=23196 date=1548435852 time=6527 maxband=14 maxsize1=102252 maxsize2=41146
N=10 g1=21922 g2=3140 #a=0 #t=37584 date=1548436163 time=54309 maxband=20 maxsize1=340494 maxsize2=418597
N=10 g1=21924 g2=8129 #a=0 #t=17604 date=1548435950 time=30900 maxband=20 maxsize1=123216 maxsize2=93732
N=10 g1=21924 g2=16520 #a=0 #t=79284 date=1548435951 time=10271 maxband=35 maxsize1=19494 maxsize2=155738
N=10 g1=21924 g2=18200 #a=0 #t=78624 date=1548436071 time=59218 maxband=29 maxsize1=162352 maxsize2=104073
N=10 g1=21925 g2=4026 #a=0 #t=35136 date=1548435986 time=107858 maxband=22 maxsize1=101550 maxsize2=249132
N=10 g1=21928 g2=4026 #a=0 #t=28752 date=1548436015 time=20996 maxband=12 maxsize1=114014 maxsize2=59781
N=10 g1=21935 g2=12951 #a=0 #t=8320 date=1548436564 time=33474 maxband=12 maxsize1=31105 maxsize2=123100
N=10 g1=22124 g2=15026 #a=0 #t=69792 date=1548441128 time=35432 maxband=31 maxsize1=135732 maxsize2=195751
N=10 g1=22341 g2=12315 #a=0 #t=1314 date=1548445397 time=1608 maxband=9 maxsize1=12983 maxsize2=111195
N=10 g1=22794 g2=4485 #a=0 #t=3297 date=1548451409 time=227590 maxband=12 maxsize1=600832 maxsize2=782616
N=10 g1=22798 g2=3626 #a=0 #t=4851 date=1548451222 time=10625 maxband=10 maxsize1=20742 maxsize2=237262
N=10 g1=22806 g2=12455 #a=0 #t=1134 date=1549887510 time=685436 maxband=12 maxsize1=207239 maxsize2=3263112
N=10 g1=22811 g2=2692 #a=0 #t=1197 date=1548451459 time=22685 maxband=10 maxsize1=56387 maxsize2=370815
N=10 g1=22811 g2=12455 #a=0 #t=1206 date=1548451434 time=4883 maxband=10 maxsize1=46050 maxsize2=129259
N=10 g1=22837 g2=12455 #a=0 #t=2556 date=1548451806 time=18148 maxband=10 maxsize1=51384 maxsize2=266236
N=10 g1=22907 g2=12455 #a=0 #t=1134 date=1548453283 time=28211 maxband=9 maxsize1=22752 maxsize2=924186
N=10 g1=22980 g2=6346 #a=0 #t=3520 date=1548454079 time=199492 maxband=24 maxsize1=97267 maxsize2=115277
N=10 g1=22980 g2=8191 #a=0 #t=3520 date=1548454127 time=239266 maxband=14 maxsize1=187054 maxsize2=433577
N=10 g1=23035 g2=6346 #a=0 #t=4728 date=1548454397 time=118657 maxband=12 maxsize1=255028 maxsize2=179050
N=10 g1=23035 g2=8192 #a=0 #t=5736 date=1548454276 time=36277 maxband=13 maxsize1=195095 maxsize2=60749
N=10 g1=23035 g2=8294 #a=0 #t=5736 date=1548454442 time=116269 maxband=18 maxsize1=71902 maxsize2=118054
N=10 g1=23035 g2=14923 #a=0 #t=8128 date=1548454217 time=26509 maxband=22 maxsize1=18515 maxsize2=116144
N=10 g1=23038 g2=8129 #a=0 #t=6978 date=1548454235 time=17331 maxband=13 maxsize1=83766 maxsize2=135014
N=10 g1=23048 g2=16696 #a=0 #t=98560 date=1548454396 time=4237 maxband=40 maxsize1=212544 maxsize2=2340
N=10 g1=23062 g2=12455 #a=0 #t=610 date=1548454425 time=3196 maxband=9 maxsize1=21955 maxsize2=131863
N=10 g1=23062 g2=13809 #a=0 #t=2444 date=1548454431 time=5418 maxband=15 maxsize1=17568 maxsize2=185145
N=10 g1=23066 g2=4047 #a=0 #t=6409 date=1548454563 time=113043 maxband=21 maxsize1=74378 maxsize2=323644
N=10 g1=23097 g2=13809 #a=0 #t=12486 date=1548454671 time=82553 maxband=13 maxsize1=124018 maxsize2=89937
N=10 g1=23135 g2=3495 #a=0 #t=11553 date=1548455368 time=11017 maxband=10 maxsize1=22878 maxsize2=123624
N=10 g1=23135 g2=22980 #a=0 #t=1930 date=1549889297 time=2469653 maxband=13 maxsize1=2080020 maxsize2=893957
N=10 g1=23140 g2=3626 #a=0 #t=6048 date=1548455204 time=13256 maxband=12 maxsize1=14152 maxsize2=149884
N=10 g1=23146 g2=3562 #a=0 #t=18528 date=1548455712 time=4661 maxband=18 maxsize1=26193 maxsize2=106235
N=10 g1=23148 g2=4020 #a=0 #t=22928 date=1548455416 time=59050 maxband=26 maxsize1=139966 maxsize2=201464
N=10 g1=23162 g2=13809 #a=0 #t=7338 date=1548455873 time=11663 maxband=12 maxsize1=289572 maxsize2=115077
N=10 g1=23249 g2=13809 #a=0 #t=12294 date=1548457386 time=7535 maxband=15 maxsize1=18487 maxsize2=119274
N=10 g1=23280 g2=3626 #a=0 #t=6048 date=1548457861 time=23849 maxband=15 maxsize1=34262 maxsize2=795478
N=10 g1=23291 g2=4047 #a=0 #t=15381 date=1548457999 time=32370 maxband=18 maxsize1=33424 maxsize2=190846
N=10 g1=23406 g2=13809 #a=0 #t=12294 date=1548459166 time=23607 maxband=18 maxsize1=33374 maxsize2=156747
N=10 g1=23424 g2=13809 #a=0 #t=20430 date=1548459533 time=73759 maxband=16 maxsize1=154716 maxsize2=85831
N=10 g1=23428 g2=13861 #a=0 #t=8880 date=1548459629 time=105180 maxband=12 maxsize1=107132 maxsize2=234558
N=10 g1=23504 g2=13809 #a=0 #t=5598 date=1548460415 time=14782 maxband=22 maxsize1=20894 maxsize2=168331
N=10 g1=23514 g2=12954 #a=0 #t=19432 date=1548460529 time=7394 maxband=22 maxsize1=14115 maxsize2=154762
N=10 g1=23516 g2=12954 #a=0 #t=15876 date=1548460533 time=4002 maxband=16 maxsize1=15177 maxsize2=274738
N=10 g1=23516 g2=12957 #a=0 #t=8934 date=1548460560 time=25720 maxband=19 maxsize1=32299 maxsize2=132324
N=10 g1=23541 g2=4047 #a=0 #t=6409 date=1548460709 time=6669 maxband=15 maxsize1=16268 maxsize2=147906
N=10 g1=23724 g2=74 #a=0 #t=348 date=1548461709 time=2899 maxband=22 maxsize1=4864 maxsize2=139264
N=10 g1=23826 g2=3169 #a=0 #t=18488 date=1548463915 time=8582 maxband=13 maxsize1=26217 maxsize2=151154
N=10 g1=23876 g2=12954 #a=0 #t=21852 date=1548464561 time=4927 maxband=13 maxsize1=8539 maxsize2=185478
N=10 g1=23889 g2=12954 #a=0 #t=27368 date=1548464919 time=11380 maxband=23 maxsize1=15741 maxsize2=280056
N=10 g1=23917 g2=16519 #a=0 #t=118960 date=1548465719 time=79419 maxband=20 maxsize1=16180 maxsize2=256007
N=10 g1=23952 g2=12690 #a=0 #t=7640 date=1548466247 time=3618 maxband=14 maxsize1=17563 maxsize2=163933
N=10 g1=24656 g2=141 #a=0 #t=3450 date=1549886917 time=92289 maxband=30 maxsize1=9984 maxsize2=1507328
N=10 g1=26819 g2=21590 #a=0 #t=56880 date=1548489850 time=116846 maxband=16 maxsize1=103350 maxsize2=78890
N=10 g1=26900 g2=12954 #a=0 #t=40128 date=1548493163 time=3321 maxband=20 maxsize1=6174 maxsize2=100357
N=10 g1=27245 g2=12954 #a=0 #t=35512 date=1548502759 time=10868 maxband=31 maxsize1=26567 maxsize2=267244
N=10 g1=27264 g2=3169 #a=0 #t=64896 date=1548503666 time=8049 maxband=26 maxsize1=10801 maxsize2=105527
N=10 g1=27264 g2=12951 #a=0 #t=25696 date=1548503294 time=10200 maxband=26 maxsize1=13894 maxsize2=100334
N=10 g1=27579 g2=1055 #a=0 #t=43264 date=1548509790 time=11634 maxband=51 maxsize1=3840 maxsize2=239616
N=10 g1=27768 g2=1045 #a=0 #t=33600 date=1549887181 time=356018 maxband=51 maxsize1=15360 maxsize2=3629056
N=10 g1=28262 g2=2678 #a=0 #t=39240 date=1549886940 time=115455 maxband=32 maxsize1=10660 maxsize2=2706048
N=10 g1=28356 g2=2678 #a=0 #t=67320 date=1548521662 time=4768 maxband=28 maxsize1=3637 maxsize2=121176
N=10 g1=29199 g2=15043 #a=0 #t=51336 date=1548533068 time=135180 maxband=22 maxsize1=199346 maxsize2=202273
N=10 g1=29270 g2=3127 #a=0 #t=10080 date=1548534495 time=86099 maxband=12 maxsize1=32041 maxsize2=138784
N=10 g1=29274 g2=3626 #a=0 #t=35784 date=1548534368 time=8928 maxband=16 maxsize1=6388 maxsize2=194608
N=10 g1=29274 g2=15037 #a=0 #t=115152 date=1548534759 time=92674 maxband=28 maxsize1=39694 maxsize2=403410
N=10 g1=29289 g2=13861 #a=0 #t=45600 date=1548534886 time=8185 maxband=32 maxsize1=3040 maxsize2=129024
N=10 g1=29531 g2=16520 #a=0 #t=134412 date=1548538267 time=551982 maxband=40 maxsize1=192452 maxsize2=581567
N=10 g1=29575 g2=3561 #a=0 #t=77394 date=1548539779 time=71989 maxband=21 maxsize1=119724 maxsize2=75846
N=10 g1=29575 g2=4355 #a=0 #t=25722 date=1548539410 time=417984 maxband=20 maxsize1=316017 maxsize2=537378
N=10 g1=29582 g2=18201 #a=0 #t=32970 date=1548538599 time=46768 maxband=36 maxsize1=68624 maxsize2=125115
N=10 g1=29583 g2=15043 #a=0 #t=19596 date=1548538605 time=15491 maxband=17 maxsize1=58346 maxsize2=159846
N=10 g1=29655 g2=2937 #a=0 #t=54120 date=1548539659 time=105331 maxband=20 maxsize1=124555 maxsize2=230587
N=10 g1=29655 g2=2942 #a=0 #t=42570 date=1548539727 time=65805 maxband=18 maxsize1=42397 maxsize2=286430
N=10 g1=29655 g2=3140 #a=0 #t=81696 date=1548540062 time=6827 maxband=20 maxsize1=30199 maxsize2=138173
N=10 g1=29683 g2=3140 #a=0 #t=78228 date=1548540549 time=15481 maxband=23 maxsize1=32638 maxsize2=147056
N=10 g1=29683 g2=3155 #a=0 #t=25260 date=1548540597 time=11434 maxband=30 maxsize1=21579 maxsize2=165283
N=10 g1=29720 g2=889 #a=0 #t=30480 date=1548540951 time=26031 maxband=24 maxsize1=12284 maxsize2=128851
N=10 g1=29722 g2=2508 #a=0 #t=27504 date=1548540982 time=68384 maxband=15 maxsize1=45852 maxsize2=267409
N=10 g1=29722 g2=2937 #a=0 #t=75792 date=1548541048 time=60427 maxband=27 maxsize1=43169 maxsize2=167998
N=10 g1=29764 g2=13097 #a=0 #t=122336 date=1548542363 time=11345 maxband=37 maxsize1=16421 maxsize2=141844
N=10 g1=29779 g2=15014 #a=0 #t=222192 date=1548543122 time=85196 maxband=40 maxsize1=83365 maxsize2=209475
N=10 g1=29779 g2=16519 #a=0 #t=446400 date=1548543331 time=482103 maxband=28 maxsize1=68758 maxsize2=222634
N=10 g1=29782 g2=16519 #a=0 #t=178112 date=1548543106 time=179178 maxband=16 maxsize1=67765 maxsize2=146745
N=10 g1=29843 g2=12946 #a=0 #t=25696 date=1548545069 time=13050 maxband=10 maxsize1=21359 maxsize2=229174
N=10 g1=29843 g2=12951 #a=0 #t=25696 date=1548545092 time=16616 maxband=17 maxsize1=16040 maxsize2=274573
N=10 g1=29845 g2=12691 #a=0 #t=15784 date=1548544986 time=20339 maxband=16 maxsize1=14388 maxsize2=290961
N=10 g1=29845 g2=12954 #a=0 #t=35512 date=1548545048 time=23740 maxband=22 maxsize1=28390 maxsize2=521115
N=10 g1=29845 g2=13809 #a=0 #t=20916 date=1548544956 time=22775 maxband=27 maxsize1=25109 maxsize2=116573
N=10 g1=29858 g2=3169 #a=0 #t=74544 date=1548545701 time=6419 maxband=27 maxsize1=14634 maxsize2=114990
N=10 g1=30016 g2=8129 #a=0 #t=10992 date=1548548219 time=8121 maxband=28 maxsize1=31301 maxsize2=129907
N=10 g1=30016 g2=16520 #a=0 #t=38520 date=1548548259 time=12522 maxband=22 maxsize1=38490 maxsize2=380544
N=10 g1=30026 g2=12690 #a=0 #t=6132 date=1548548432 time=53394 maxband=12 maxsize1=19734 maxsize2=464303
N=10 g1=30026 g2=12954 #a=0 #t=35512 date=1549887366 time=540618 maxband=18 maxsize1=90215 maxsize2=3048179
N=10 g1=30428 g2=639 #a=0 #t=11596 date=1548554434 time=1295 maxband=31 maxsize1=2560 maxsize2=106496
N=10 g1=30428 g2=641 #a=0 #t=21498 date=1548554435 time=1288 maxband=31 maxsize1=2560 maxsize2=106496
N=10 g1=30499 g2=16520 #a=0 #t=125280 date=1548555399 time=25825 maxband=26 maxsize1=54582 maxsize2=289477
N=10 g1=30502 g2=12955 #a=0 #t=53104 date=1548555457 time=7531 maxband=30 maxsize1=30908 maxsize2=100118
N=10 g1=31065 g2=16519 #a=0 #t=158400 date=1548565041 time=318624 maxband=26 maxsize1=44145 maxsize2=154199
N=10 g1=31436 g2=2678 #a=0 #t=39240 date=1548571275 time=23477 maxband=32 maxsize1=6810 maxsize2=931176
N=10 g1=31441 g2=12691 #a=0 #t=12860 date=1548571269 time=8420 maxband=12 maxsize1=10896 maxsize2=181730
N=10 g1=31441 g2=12956 #a=0 #t=12860 date=1548571363 time=54100 maxband=18 maxsize1=38742 maxsize2=189039
N=10 g1=32782 g2=2527 #a=0 #t=16216 date=1549886894 time=69158 maxband=32 maxsize1=10450 maxsize2=1842912
N=10 g1=32954 g2=2528 #a=0 #t=30672 date=1548587570 time=181579 maxband=13 maxsize1=20190 maxsize2=404954
N=10 g1=33710 g2=13809 #a=0 #t=5436 date=1548594258 time=21720 maxband=16 maxsize1=31811 maxsize2=152167
N=10 g1=33712 g2=164 #a=0 #t=3150 date=1548594248 time=5276 maxband=33 maxsize1=2688 maxsize2=114688
N=10 g1=33719 g2=12954 #a=0 #t=43080 date=1548594407 time=43897 maxband=22 maxsize1=31107 maxsize2=664250
N=10 g1=33719 g2=13808 #a=0 #t=22860 date=1548594371 time=29018 maxband=17 maxsize1=31172 maxsize2=741838
N=10 g1=33924 g2=3626 #a=0 #t=16530 date=1548596888 time=18295 maxband=14 maxsize1=12637 maxsize2=110222
N=10 g1=33924 g2=12951 #a=0 #t=10880 date=1548596922 time=12680 maxband=18 maxsize1=11925 maxsize2=207778
N=10 g1=34813 g2=12948 #a=0 #t=18224 date=1548604418 time=9977 maxband=23 maxsize1=37370 maxsize2=194562
N=10 g1=37526 g2=74 #a=0 #t=577 date=1548629586 time=6773 maxband=29 maxsize1=4864 maxsize2=196608
N=10 g1=37562 g2=74 #a=0 #t=577 date=1548630021 time=7950 maxband=29 maxsize1=4864 maxsize2=196608
N=10 g1=40800 g2=22793 #a=0 #t=330 date=1548656299 time=19033 maxband=34 maxsize1=129600 maxsize2=10636
N=10 g1=40833 g2=16891 #a=0 #t=3427 date=1548656346 time=17329 maxband=14 maxsize1=19203 maxsize2=116372
N=10 g1=40833 g2=18230 #a=0 #t=1725 date=1548656339 time=4218 maxband=10 maxsize1=132089 maxsize2=35154
N=10 g1=40833 g2=20786 #a=0 #t=900 date=1548656355 time=7784 maxband=10 maxsize1=122901 maxsize2=35129
N=10 g1=40904 g2=3559 #a=0 #t=3234 date=1548656546 time=1935 maxband=9 maxsize1=9409 maxsize2=132026
N=10 g1=41059 g2=3492 #a=0 #t=3882 date=1548656936 time=4984 maxband=13 maxsize1=113549 maxsize2=32136
N=10 g1=41059 g2=15017 #a=0 #t=5766 date=1548656916 time=6817 maxband=18 maxsize1=105666 maxsize2=37371
N=10 g1=41281 g2=3126 #a=0 #t=31860 date=1548657952 time=159619 maxband=18 maxsize1=56177 maxsize2=134620
N=10 g1=41417 g2=4355 #a=0 #t=2448 date=1548658940 time=280748 maxband=14 maxsize1=304107 maxsize2=668784
N=10 g1=41418 g2=3137 #a=0 #t=30036 date=1548658794 time=40952 maxband=16 maxsize1=59675 maxsize2=224165
N=10 g1=41421 g2=3176 #a=0 #t=17592 date=1548658885 time=113453 maxband=19 maxsize1=55624 maxsize2=155188
N=10 g1=41426 g2=13809 #a=0 #t=16488 date=1548658680 time=5308 maxband=16 maxsize1=155094 maxsize2=32290
N=10 g1=41582 g2=4053 #a=0 #t=24786 date=1548659924 time=28423 maxband=28 maxsize1=136903 maxsize2=142758
N=10 g1=41819 g2=74 #a=0 #t=577 date=1548661593 time=5055 maxband=29 maxsize1=4864 maxsize2=196608
N=10 g1=42506 g2=559 #a=0 #t=1868 date=1548665415 time=37277 maxband=12 maxsize1=8036 maxsize2=145363
N=10 g1=43413 g2=3127 #a=0 #t=25260 date=1548673676 time=49541 maxband=14 maxsize1=6580 maxsize2=116146
N=10 g1=47276 g2=18249 #a=0 #t=2751 date=1548729791 time=4624 maxband=13 maxsize1=100653 maxsize2=18267
N=10 g1=47276 g2=22797 #a=0 #t=1130 date=1548729783 time=2895 maxband=21 maxsize1=113696 maxsize2=17899
N=10 g1=47350 g2=18249 #a=0 #t=637 date=1548729839 time=10051 maxband=10 maxsize1=110952 maxsize2=19074
N=10 g1=47350 g2=19201 #a=0 #t=214 date=1548729834 time=8893 maxband=10 maxsize1=100682 maxsize2=14889
N=10 g1=47350 g2=19209 #a=0 #t=214 date=1548729841 time=7563 maxband=14 maxsize1=103128 maxsize2=11436
N=10 g1=47350 g2=22805 #a=0 #t=75 date=1548729832 time=6565 maxband=11 maxsize1=103624 maxsize2=17886
N=10 g1=47350 g2=22806 #a=0 #t=106 date=1548729865 time=32472 maxband=9 maxsize1=473276 maxsize2=9842
N=10 g1=47350 g2=22811 #a=0 #t=75 date=1548729905 time=39912 maxband=10 maxsize1=678103 maxsize2=26008
N=10 g1=47350 g2=22837 #a=0 #t=316 date=1548729939 time=20536 maxband=10 maxsize1=579795 maxsize2=15525
N=10 g1=47350 g2=22907 #a=0 #t=106 date=1548729985 time=26746 maxband=9 maxsize1=518463 maxsize2=9890
N=10 g1=47350 g2=29268 #a=0 #t=576 date=1548729852 time=18795 maxband=8 maxsize1=128333 maxsize2=5672
N=10 g1=47616 g2=22836 #a=0 #t=258 date=1548730122 time=8829 maxband=10 maxsize1=234616 maxsize2=18910
N=10 g1=47616 g2=22837 #a=0 #t=258 date=1548730123 time=765 maxband=10 maxsize1=115221 maxsize2=2094
N=10 g1=47616 g2=22842 #a=0 #t=862 date=1548730142 time=8713 maxband=10 maxsize1=234616 maxsize2=18910
N=10 g1=47616 g2=33624 #a=0 #t=900 date=1548730117 time=13725 maxband=10 maxsize1=123700 maxsize2=7821
N=10 g1=47617 g2=19242 #a=0 #t=1028 date=1548730123 time=6748 maxband=10 maxsize1=244321 maxsize2=24425
N=10 g1=47617 g2=22798 #a=0 #t=1350 date=1548730114 time=3080 maxband=10 maxsize1=140582 maxsize2=20720
N=10 g1=47624 g2=22837 #a=0 #t=3792 date=1548730178 time=28398 maxband=15 maxsize1=100345 maxsize2=15616
N=10 g1=47625 g2=6419 #a=0 #t=13568 date=1548730129 time=16255 maxband=38 maxsize1=217728 maxsize2=2306
N=10 g1=47625 g2=19242 #a=0 #t=4140 date=1548730114 time=2618 maxband=12 maxsize1=111870 maxsize2=22349
N=10 g1=47625 g2=20786 #a=0 #t=6162 date=1548730157 time=8163 maxband=13 maxsize1=207866 maxsize2=20340
N=10 g1=47625 g2=22834 #a=0 #t=14820 date=1548730136 time=14138 maxband=17 maxsize1=115468 maxsize2=18819
N=10 g1=48020 g2=6627 #a=0 #t=460 date=1548730686 time=2842 maxband=8 maxsize1=108600 maxsize2=3114
N=10 g1=48020 g2=8375 #a=0 #t=304 date=1548730721 time=11213 maxband=10 maxsize1=178722 maxsize2=15329
N=10 g1=48020 g2=8413 #a=0 #t=460 date=1548730722 time=18360 maxband=12 maxsize1=187077 maxsize2=30799
N=10 g1=48020 g2=18288 #a=0 #t=1032 date=1548730775 time=19802 maxband=12 maxsize1=289640 maxsize2=34136
N=10 g1=48020 g2=18374 #a=0 #t=688 date=1548730810 time=3685 maxband=13 maxsize1=145744 maxsize2=3903
N=10 g1=48020 g2=18377 #a=0 #t=688 date=1548730833 time=23148 maxband=9 maxsize1=410436 maxsize2=6718
N=10 g1=48020 g2=18429 #a=0 #t=1032 date=1548730712 time=6980 maxband=9 maxsize1=117526 maxsize2=7191
N=10 g1=48020 g2=18909 #a=0 #t=2080 date=1548730679 time=5353 maxband=12 maxsize1=114140 maxsize2=10357
N=10 g1=48020 g2=22835 #a=0 #t=1402 date=1548730548 time=3427 maxband=13 maxsize1=114782 maxsize2=9732
N=10 g1=48020 g2=22842 #a=0 #t=2452 date=1548730564 time=5798 maxband=27 maxsize1=193536 maxsize2=3122
N=10 g1=48020 g2=22911 #a=0 #t=688 date=1548730618 time=35778 maxband=10 maxsize1=711388 maxsize2=16914
N=10 g1=48020 g2=29211 #a=0 #t=2040 date=1548730724 time=11333 maxband=13 maxsize1=136717 maxsize2=28873
N=10 g1=48024 g2=22305 #a=0 #t=605 date=1550597164 time=66649 maxband=12 maxsize1=901120 maxsize2=448
N=10 g1=48024 g2=23924 #a=0 #t=1939 date=1550597176 time=71045 maxband=12 maxsize1=901120 maxsize2=448
N=10 g1=48024 g2=29379 #a=0 #t=4176 date=1550597229 time=125803 maxband=13 maxsize1=901120 maxsize2=448
N=10 g1=48024 g2=29664 #a=0 #t=873 date=1548730677 time=2622 maxband=31 maxsize1=131072 maxsize2=3072
N=10 g1=48024 g2=30064 #a=0 #t=7620 date=1550597244 time=136573 maxband=14 maxsize1=901120 maxsize2=525
N=10 g1=48479 g2=18249 #a=0 #t=8710 date=1548731486 time=7080 maxband=21 maxsize1=108021 maxsize2=16233
N=10 g1=48479 g2=29199 #a=0 #t=12044 date=1548731700 time=14918 maxband=10 maxsize1=149536 maxsize2=27261
N=10 g1=48479 g2=29203 #a=0 #t=12044 date=1548731628 time=10088 maxband=20 maxsize1=124601 maxsize2=18983
N=10 g1=48480 g2=18457 #a=0 #t=2174 date=1548731641 time=4779 maxband=10 maxsize1=112161 maxsize2=9038
N=10 g1=48486 g2=18260 #a=0 #t=25890 date=1548731707 time=8730 maxband=16 maxsize1=28145 maxsize2=102073
N=10 g1=48486 g2=19040 #a=0 #t=34140 date=1548731740 time=10291 maxband=30 maxsize1=27145 maxsize2=100335
N=10 g1=48490 g2=5561 #a=0 #t=3884 date=1548731725 time=1969 maxband=13 maxsize1=107050 maxsize2=37190
N=10 g1=48490 g2=16703 #a=0 #t=14676 date=1548731631 time=3016 maxband=13 maxsize1=198770 maxsize2=67573
N=10 g1=48517 g2=7624 #a=0 #t=10572 date=1548731786 time=5165 maxband=12 maxsize1=154058 maxsize2=23139
N=10 g1=48517 g2=8192 #a=0 #t=8428 date=1548731810 time=7203 maxband=18 maxsize1=230896 maxsize2=124568
N=10 g1=48530 g2=5782 #a=0 #t=7460 date=1548731866 time=1663 maxband=30 maxsize1=126976 maxsize2=2592
N=10 g1=48682 g2=22883 #a=0 #t=9480 date=1548732467 time=2376 maxband=25 maxsize1=106496 maxsize2=480
N=10 g1=48689 g2=8294 #a=0 #t=3738 date=1548732778 time=269913 maxband=14 maxsize1=324373 maxsize2=338794
N=10 g1=49740 g2=5785 #a=0 #t=10896 date=1548737252 time=5277 maxband=44 maxsize1=217728 maxsize2=2772
N=10 g1=49740 g2=6706 #a=0 #t=7116 date=1548737318 time=8636 maxband=13 maxsize1=246666 maxsize2=38088
N=10 g1=49740 g2=26828 #a=0 #t=21924 date=1548737276 time=23288 maxband=30 maxsize1=185367 maxsize2=19862
N=10 g1=49741 g2=16088 #a=0 #t=34140 date=1548737277 time=13343 maxband=22 maxsize1=52178 maxsize2=111562
N=10 g1=49741 g2=19040 #a=0 #t=34140 date=1548737384 time=11461 maxband=20 maxsize1=44029 maxsize2=109108
N=10 g1=49749 g2=4333 #a=0 #t=3000 date=1548737346 time=3451 maxband=10 maxsize1=120630 maxsize2=21687
N=10 g1=49749 g2=15017 #a=0 #t=8340 date=1548737320 time=4150 maxband=27 maxsize1=120701 maxsize2=22705
N=10 g1=49771 g2=4333 #a=0 #t=554 date=1548737540 time=3881 maxband=10 maxsize1=288700 maxsize2=99705
N=10 g1=49771 g2=4358 #a=0 #t=554 date=1548737557 time=5762 maxband=10 maxsize1=168002 maxsize2=43506
N=10 g1=49773 g2=857 #a=0 #t=1074 date=1548737314 time=4522 maxband=10 maxsize1=121005 maxsize2=23270
N=10 g1=49773 g2=3484 #a=0 #t=7194 date=1548737601 time=5302 maxband=12 maxsize1=125371 maxsize2=36993
N=10 g1=49773 g2=3492 #a=0 #t=5799 date=1548737609 time=4238 maxband=13 maxsize1=200771 maxsize2=52765
N=10 g1=49773 g2=4054 #a=0 #t=5799 date=1548737455 time=4469 maxband=15 maxsize1=139208 maxsize2=29023
N=10 g1=49773 g2=4333 #a=0 #t=1812 date=1548737543 time=2573 maxband=10 maxsize1=132632 maxsize2=55250
N=10 g1=49773 g2=4357 #a=0 #t=5799 date=1548737568 time=6084 maxband=15 maxsize1=133869 maxsize2=34527
N=10 g1=49773 g2=4358 #a=0 #t=1812 date=1548737573 time=4896 maxband=10 maxsize1=105669 maxsize2=31484
N=10 g1=49773 g2=16703 #a=0 #t=35364 date=1548737617 time=6031 maxband=18 maxsize1=126753 maxsize2=56117
N=10 g1=49777 g2=4347 #a=0 #t=2183 date=1548737623 time=5193 maxband=10 maxsize1=139803 maxsize2=25575
N=10 g1=49777 g2=4355 #a=0 #t=3906 date=1548737632 time=6519 maxband=10 maxsize1=237405 maxsize2=69049
N=10 g1=49777 g2=4357 #a=0 #t=5799 date=1548737637 time=4484 maxband=20 maxsize1=129307 maxsize2=30789
N=10 g1=49777 g2=8129 #a=0 #t=3738 date=1548737577 time=2998 maxband=10 maxsize1=164072 maxsize2=55501
N=10 g1=49777 g2=13279 #a=0 #t=7232 date=1548737559 time=5054 maxband=13 maxsize1=116483 maxsize2=28610
N=10 g1=49777 g2=16520 #a=0 #t=12714 date=1548737584 time=3787 maxband=14 maxsize1=188367 maxsize2=70319
N=10 g1=49777 g2=16691 #a=0 #t=19032 date=1548737661 time=6609 maxband=17 maxsize1=104143 maxsize2=24226
N=10 g1=49791 g2=4347 #a=0 #t=2183 date=1548737774 time=8325 maxband=20 maxsize1=121390 maxsize2=32220
N=10 g1=49791 g2=8084 #a=0 #t=2598 date=1548737679 time=3783 maxband=16 maxsize1=111047 maxsize2=32615
N=10 g1=49791 g2=18201 #a=0 #t=10326 date=1548737696 time=7486 maxband=13 maxsize1=100908 maxsize2=18463
N=10 g1=49799 g2=2445 #a=0 #t=690 date=1548737730 time=5237 maxband=39 maxsize1=221184 maxsize2=3872
N=10 g1=49844 g2=8191 #a=0 #t=7096 date=1548738007 time=45178 maxband=29 maxsize1=84738 maxsize2=152016
N=10 g1=49844 g2=8192 #a=0 #t=8200 date=1549890046 time=3219809 maxband=18 maxsize1=635998 maxsize2=1386440
N=10 g1=49855 g2=4080 #a=0 #t=1644 date=1548737973 time=1422 maxband=15 maxsize1=193536 maxsize2=1164
N=10 g1=49855 g2=4341 #a=0 #t=602 date=1548737988 time=1213 maxband=15 maxsize1=373248 maxsize2=1016
N=10 g1=49855 g2=6706 #a=0 #t=6880 date=1548738203 time=145455 maxband=16 maxsize1=123447 maxsize2=112278
N=10 g1=49855 g2=16531 #a=0 #t=1580 date=1548737999 time=1576 maxband=15 maxsize1=186624 maxsize2=936
N=10 g1=49877 g2=4333 #a=0 #t=3588 date=1548738399 time=31168 maxband=12 maxsize1=217105 maxsize2=185849
N=10 g1=49877 g2=4358 #a=0 #t=3588 date=1548738462 time=50887 maxband=12 maxsize1=106916 maxsize2=157693
N=10 g1=49880 g2=881 #a=0 #t=1960 date=1548738373 time=184527 maxband=18 maxsize1=147878 maxsize2=609826
N=10 g1=49991 g2=4399 #a=0 #t=5784 date=1548739385 time=137300 maxband=16 maxsize1=230162 maxsize2=167788
N=10 g1=49991 g2=8084 #a=0 #t=2948 date=1549889865 time=3039320 maxband=29 maxsize1=2035582 maxsize2=1636165
N=10 g1=49991 g2=15581 #a=0 #t=17744 date=1548739308 time=1587 maxband=31 maxsize1=131072 maxsize2=2368
N=10 g1=50000 g2=8084 #a=0 #t=3716 date=1549985001 time=87796247 maxband=29 maxsize1=18016181 maxsize2=8471096
N=10 g1=50000 g2=8129 #a=0 #t=5610 date=1548740274 time=845765 maxband=19 maxsize1=539205 maxsize2=293154
N=10 g1=50000 g2=8290 #a=0 #t=3716 date=1548740544 time=209851 maxband=16 maxsize1=265404 maxsize2=159214
N=10 g1=50007 g2=865 #a=0 #t=3374 date=1548739325 time=23010 maxband=29 maxsize1=142854 maxsize2=146388
N=10 g1=50007 g2=1557 #a=0 #t=2900 date=1548739389 time=46615 maxband=29 maxsize1=118394 maxsize2=62315
N=10 g1=50007 g2=3494 #a=0 #t=16278 date=1548739443 time=94107 maxband=28 maxsize1=157067 maxsize2=89294
N=10 g1=50007 g2=5546 #a=0 #t=14364 date=1548739519 time=55019 maxband=27 maxsize1=162543 maxsize2=92159
N=10 g1=51958 g2=4347 #a=0 #t=1242 date=1548748018 time=3899 maxband=12 maxsize1=117185 maxsize2=19887
N=10 g1=51958 g2=8129 #a=0 #t=2322 date=1548747990 time=2909 maxband=13 maxsize1=122228 maxsize2=24314
N=10 g1=51958 g2=15017 #a=0 #t=3867 date=1548748000 time=5970 maxband=14 maxsize1=111007 maxsize2=22546
N=10 g1=51966 g2=863 #a=0 #t=1074 date=1548748034 time=8132 maxband=10 maxsize1=122097 maxsize2=21106
N=10 g1=51966 g2=2763 #a=0 #t=1726 date=1548748091 time=55402 maxband=14 maxsize1=187952 maxsize2=129094
N=10 g1=51966 g2=2772 #a=0 #t=2183 date=1548748110 time=9354 maxband=16 maxsize1=125193 maxsize2=25393
N=10 g1=51966 g2=3492 #a=0 #t=5799 date=1548748117 time=5496 maxband=14 maxsize1=136576 maxsize2=26255
N=10 g1=51966 g2=4054 #a=0 #t=5799 date=1548748026 time=6017 maxband=14 maxsize1=115225 maxsize2=24046
N=10 g1=51966 g2=4333 #a=0 #t=1812 date=1548748145 time=14561 maxband=10 maxsize1=147453 maxsize2=32607
N=10 g1=51966 g2=4347 #a=0 #t=2183 date=1548748162 time=11770 maxband=12 maxsize1=111839 maxsize2=24708
N=10 g1=51966 g2=4358 #a=0 #t=1812 date=1548748198 time=11088 maxband=10 maxsize1=135673 maxsize2=22994
N=10 g1=51966 g2=8129 #a=0 #t=3738 date=1548748041 time=5012 maxband=10 maxsize1=113476 maxsize2=27387
N=10 g1=51966 g2=16520 #a=0 #t=12714 date=1548748028 time=3426 maxband=18 maxsize1=108280 maxsize2=24525
N=10 g1=51972 g2=4355 #a=0 #t=1440 date=1548748106 time=14351 maxband=10 maxsize1=118658 maxsize2=18587
N=10 g1=51972 g2=4357 #a=0 #t=2048 date=1548748115 time=9224 maxband=13 maxsize1=105512 maxsize2=19976
N=10 g1=52000 g2=1557 #a=0 #t=2900 date=1548748701 time=513606 maxband=20 maxsize1=452772 maxsize2=265071
N=10 g1=52000 g2=3494 #a=0 #t=16278 date=1548748312 time=94121 maxband=12 maxsize1=650145 maxsize2=346748
N=10 g1=52001 g2=318 #a=0 #t=720 date=1548748277 time=119740 maxband=17 maxsize1=127913 maxsize2=247715
N=10 g1=52001 g2=1508 #a=0 #t=2348 date=1548748749 time=530440 maxband=29 maxsize1=636691 maxsize2=551965
N=10 g1=52001 g2=3204 #a=0 #t=5304 date=1548748163 time=7450 maxband=10 maxsize1=142671 maxsize2=64742
N=10 g1=52001 g2=3475 #a=0 #t=6156 date=1548748235 time=5012 maxband=10 maxsize1=153196 maxsize2=67213
N=10 g1=52001 g2=3494 #a=0 #t=16278 date=1548748247 time=6314 maxband=28 maxsize1=126913 maxsize2=59297
N=10 g1=52001 g2=4400 #a=0 #t=6156 date=1548748268 time=111045 maxband=29 maxsize1=206778 maxsize2=158699
N=10 g1=52001 g2=5546 #a=0 #t=14364 date=1548748336 time=3082 maxband=28 maxsize1=114549 maxsize2=42606
N=10 g1=52017 g2=5546 #a=0 #t=11308 date=1548748533 time=75876 maxband=17 maxsize1=113546 maxsize2=53491
N=10 g1=52017 g2=5561 #a=0 #t=11308 date=1549891201 time=4374204 maxband=14 maxsize1=5912778 maxsize2=5674843
N=10 g1=52020 g2=3132 #a=0 #t=9192 date=1548748374 time=13837 maxband=17 maxsize1=60776 maxsize2=280997
N=10 g1=52021 g2=4047 #a=0 #t=2398 date=1548748157 time=61899 maxband=15 maxsize1=124014 maxsize2=78300
N=10 g1=52027 g2=3242 #a=0 #t=3594 date=1548748347 time=3730 maxband=13 maxsize1=257040 maxsize2=2128
N=10 g1=52027 g2=3280 #a=0 #t=13254 date=1548748361 time=5329 maxband=13 maxsize1=257040 maxsize2=12560
N=10 g1=52027 g2=4047 #a=0 #t=2398 date=1548748643 time=304505 maxband=13 maxsize1=98750 maxsize2=229908
N=10 g1=52027 g2=5669 #a=0 #t=13254 date=1548748357 time=5195 maxband=13 maxsize1=257040 maxsize2=12560
N=10 g1=52027 g2=7613 #a=0 #t=13254 date=1548748319 time=5368 maxband=13 maxsize1=257040 maxsize2=12560
N=10 g1=52027 g2=7645 #a=0 #t=13254 date=1548748331 time=5234 maxband=13 maxsize1=257040 maxsize2=12560
N=10 g1=52027 g2=7677 #a=0 #t=13254 date=1548748339 time=5052 maxband=13 maxsize1=257040 maxsize2=12560
N=10 g1=52027 g2=15039 #a=0 #t=5658 date=1548748333 time=3736 maxband=13 maxsize1=257040 maxsize2=9992
N=10 g1=52027 g2=15076 #a=0 #t=15496 date=1548748342 time=4277 maxband=15 maxsize1=257040 maxsize2=5264
N=10 g1=52027 g2=15527 #a=0 #t=15496 date=1548748381 time=5749 maxband=13 maxsize1=257040 maxsize2=5264
N=10 g1=52027 g2=16656 #a=0 #t=5658 date=1548748370 time=3492 maxband=13 maxsize1=257040 maxsize2=9992
N=10 g1=52027 g2=16802 #a=0 #t=15496 date=1548748343 time=5352 maxband=13 maxsize1=257040 maxsize2=5264
N=10 g1=52027 g2=21591 #a=0 #t=5658 date=1548748336 time=3420 maxband=13 maxsize1=257040 maxsize2=9992
N=10 g1=52027 g2=21620 #a=0 #t=5658 date=1548748344 time=4123 maxband=13 maxsize1=257040 maxsize2=9992
N=10 g1=52027 g2=21646 #a=0 #t=5658 date=1548748350 time=4173 maxband=13 maxsize1=257040 maxsize2=9992
N=10 g1=52027 g2=21700 #a=0 #t=15496 date=1548748367 time=4586 maxband=13 maxsize1=257040 maxsize2=5264
N=10 g1=52184 g2=5530 #a=0 #t=3792 date=1548750194 time=1047863 maxband=12 maxsize1=95289 maxsize2=709327
N=10 g1=52218 g2=15478 #a=0 #t=29820 date=1548749176 time=1579 maxband=31 maxsize1=131072 maxsize2=2240
N=10 g1=52218 g2=15581 #a=0 #t=29820 date=1548749198 time=1553 maxband=31 maxsize1=131072 maxsize2=2240
N=10 g1=52938 g2=5719 #a=0 #t=14760 date=1548752404 time=25644 maxband=13 maxsize1=233802 maxsize2=56144
N=10 g1=53689 g2=4333 #a=0 #t=3658 date=1548759213 time=6584 maxband=10 maxsize1=68036 maxsize2=159594
N=10 g1=55519 g2=346 #a=0 #t=7824 date=1549426573 time=24398 maxband=38 maxsize1=7104 maxsize2=524288
N=10 g1=55633 g2=12316 #a=0 #t=5010 date=1549658377 time=6318 maxband=12 maxsize1=17518 maxsize2=123661
N=10 g1=55691 g2=4066 #a=0 #t=11752 date=1549434465 time=34439 maxband=14 maxsize1=114826 maxsize2=88887
N=10 g1=55937 g2=3169 #a=0 #t=28612 date=1549454188 time=10899 maxband=18 maxsize1=20121 maxsize2=242763
N=10 g1=56211 g2=2441 #a=0 #t=2060 date=1549466015 time=47509 maxband=39 maxsize1=9216 maxsize2=704512
N=10 g1=57158 g2=3169 #a=0 #t=17232 date=1549487433 time=16663 maxband=18 maxsize1=28322 maxsize2=236526
N=10 g1=57158 g2=3626 #a=0 #t=8998 date=1548815834 time=3971 maxband=18 maxsize1=6494 maxsize2=116048
N=10 g1=57739 g2=891 #a=0 #t=15623 date=1548826843 time=3561 maxband=39 maxsize1=3712 maxsize2=139264
N=10 g1=60073 g2=560 #a=0 #t=4280 date=1549887678 time=851864 maxband=12 maxsize1=12320 maxsize2=1240326
N=10 g1=60467 g2=3131 #a=0 #t=42390 date=1548876727 time=7299 maxband=20 maxsize1=15995 maxsize2=251699
N=10 g1=60727 g2=4047 #a=0 #t=11752 date=1548890310 time=37704 maxband=17 maxsize1=289248 maxsize2=40026
N=10 g1=60727 g2=4066 #a=0 #t=11752 date=1548890332 time=5076 maxband=23 maxsize1=135341 maxsize2=2466
N=10 g1=60727 g2=4185 #a=0 #t=11752 date=1548890409 time=2660 maxband=13 maxsize1=112640 maxsize2=672
N=10 g1=60727 g2=10074 #a=0 #t=11752 date=1548890260 time=2229 maxband=13 maxsize1=110848 maxsize2=672
N=10 g1=60727 g2=17198 #a=0 #t=116040 date=1548890549 time=7301 maxband=18 maxsize1=112640 maxsize2=672
N=10 g1=60727 g2=21722 #a=0 #t=5354 date=1548890322 time=3007 maxband=23 maxsize1=134146 maxsize2=672
N=10 g1=60727 g2=39236 #a=0 #t=116040 date=1548890286 time=4579 maxband=13 maxsize1=110848 maxsize2=672
N=10 g1=60727 g2=41212 #a=0 #t=24420 date=1548890284 time=3836 maxband=20 maxsize1=111872 maxsize2=672
N=10 g1=60727 g2=42216 #a=0 #t=24420 date=1548890299 time=2176 maxband=13 maxsize1=110848 maxsize2=672
N=10 g1=60727 g2=49741 #a=0 #t=4850 date=1548890272 time=8619 maxband=30 maxsize1=117367 maxsize2=5747
N=10 g1=60887 g2=3242 #a=0 #t=13182 date=1548894494 time=11594 maxband=13 maxsize1=501862 maxsize2=24922
N=10 g1=61182 g2=560 #a=0 #t=2270 date=1548902794 time=3330 maxband=27 maxsize1=3672 maxsize2=199680
N=10 g1=61212 g2=522 #a=0 #t=1300 date=1548903701 time=5183 maxband=39 maxsize1=4160 maxsize2=178176
N=10 g1=61233 g2=48024 #a=0 #t=605 date=1550597177 time=70707 maxband=12 maxsize1=448 maxsize2=901120
N=10 g1=62108 g2=2441 #a=0 #t=2060 date=1548923011 time=9215 maxband=27 maxsize1=1632 maxsize2=344064
N=10 g1=62128 g2=560 #a=0 #t=948 date=1549762468 time=5070 maxband=27 maxsize1=3200 maxsize2=344064
N=10 g1=62784 g2=848 #a=0 #t=1604 date=1548934802 time=8916 maxband=10 maxsize1=67328 maxsize2=540811
N=10 g1=62784 g2=937 #a=0 #t=1604 date=1548934857 time=22695 maxband=10 maxsize1=34884 maxsize2=280144
N=10 g1=63185 g2=48024 #a=0 #t=1939 date=1550597171 time=72135 maxband=12 maxsize1=448 maxsize2=901120
N=10 g1=64187 g2=74 #a=0 #t=1352 date=1548975295 time=4639 maxband=29 maxsize1=4864 maxsize2=196608
N=10 g1=64302 g2=273 #a=0 #t=114 date=1548977345 time=7497 maxband=8 maxsize1=2560 maxsize2=259620
N=10 g1=65071 g2=775 #a=0 #t=998 date=1548990811 time=158913 maxband=11 maxsize1=7199 maxsize2=101147
N=10 g1=65455 g2=2675 #a=0 #t=1560 date=1548995858 time=16459 maxband=10 maxsize1=3592 maxsize2=132434
N=10 g1=65976 g2=560 #a=0 #t=4280 date=1549008094 time=62081 maxband=12 maxsize1=11645 maxsize2=204416
N=10 g1=69360 g2=775 #a=0 #t=494 date=1549088325 time=618 maxband=7 maxsize1=1280 maxsize2=156250
N=10 g1=69563 g2=564 #a=0 #t=2700 date=1549092478 time=275398 maxband=10 maxsize1=4504 maxsize2=274140
N=10 g1=69734 g2=127 #a=0 #t=3160 date=1549095411 time=7626 maxband=21 maxsize1=602 maxsize2=134364
N=10 g1=71264 g2=559 #a=0 #t=5248 date=1549132602 time=14458 maxband=27 maxsize1=3708 maxsize2=442368
N=10 g1=72739 g2=2675 #a=0 #t=7872 date=1549194905 time=26107 maxband=27 maxsize1=924 maxsize2=390144
N=10 g1=73102 g2=560 #a=0 #t=16240 date=1549210003 time=16823 maxband=24 maxsize1=4245 maxsize2=131244


==> anc/results10/10_size1000000.txt <==
N=10 g1=8686 g2=3179 #a=0 #t=17256 date=1549888252 time=1426758 maxband=15 maxsize1=481301 maxsize2=5765463
N=10 g1=8686 g2=3241 #a=0 #t=17256 date=1549887899 time=1074136 maxband=17 maxsize1=185243 maxsize2=1314439
N=10 g1=13896 g2=8192 #a=0 #t=12308 date=1549887209 time=383724 maxband=13 maxsize1=1144313 maxsize2=224304
N=10 g1=21577 g2=3322 #a=4 #t=9312 date=1548430635 time=264734 maxband=17 maxsize1=20328 maxsize2=896322
N=10 g1=22806 g2=12455 #a=0 #t=1134 date=1549887510 time=685436 maxband=12 maxsize1=207239 maxsize2=3263112
N=10 g1=23135 g2=22980 #a=0 #t=1930 date=1549889297 time=2469653 maxband=13 maxsize1=2080020 maxsize2=893957
N=10 g1=24656 g2=141 #a=0 #t=3450 date=1549886917 time=92289 maxband=30 maxsize1=9984 maxsize2=1507328
N=10 g1=27768 g2=1045 #a=0 #t=33600 date=1549887181 time=356018 maxband=51 maxsize1=15360 maxsize2=3629056
N=10 g1=28262 g2=2678 #a=0 #t=39240 date=1549886940 time=115455 maxband=32 maxsize1=10660 maxsize2=2706048
N=10 g1=30026 g2=12954 #a=0 #t=35512 date=1549887366 time=540618 maxband=18 maxsize1=90215 maxsize2=3048179
N=10 g1=32782 g2=2527 #a=0 #t=16216 date=1549886894 time=69158 maxband=32 maxsize1=10450 maxsize2=1842912
N=10 g1=49844 g2=8192 #a=0 #t=8200 date=1549890046 time=3219809 maxband=18 maxsize1=635998 maxsize2=1386440
N=10 g1=49991 g2=8084 #a=0 #t=2948 date=1549889865 time=3039320 maxband=29 maxsize1=2035582 maxsize2=1636165
N=10 g1=50000 g2=8084 #a=0 #t=3716 date=1549985001 time=87796247 maxband=29 maxsize1=18016181 maxsize2=8471096
N=10 g1=52017 g2=5561 #a=0 #t=11308 date=1549891201 time=4374204 maxband=14 maxsize1=5912778 maxsize2=5674843
N=10 g1=60073 g2=560 #a=0 #t=4280 date=1549887678 time=851864 maxband=12 maxsize1=12320 maxsize2=1240326


==> anc/results10/5_band5_size30.txt <==
N=5 g1=14 g2=8 #a=0 #t=6 date=1550662742 time=0 maxband=4 maxsize1=17 maxsize2=33
N=5 g1=15 g2=9 #a=0 #t=17 date=1550662742 time=0 maxband=4 maxsize1=27 maxsize2=32
N=5 g1=16 g2=2 #a=0 #t=13 date=1550662742 time=0 maxband=3 maxsize1=13 maxsize2=30
N=5 g1=23 g2=3 #a=0 #t=7 date=1550662742 time=0 maxband=4 maxsize1=33 maxsize2=36
N=5 g1=23 g2=9 #a=0 #t=11 date=1550662742 time=2 maxband=6 maxsize1=140 maxsize2=214


==> anc/results10/6_band7_size80.txt <==
N=6 g1=36 g2=18 #a=0 #t=46 date=1550662759 time=0 maxband=7 maxsize1=17 maxsize2=13
N=6 g1=38 g2=35 #a=0 #t=109 date=1550662759 time=0 maxband=7 maxsize1=37 maxsize2=26
N=6 g1=41 g2=13 #a=0 #t=48 date=1550662759 time=0 maxband=7 maxsize1=21 maxsize2=30
N=6 g1=44 g2=37 #a=0 #t=10 date=1550662759 time=0 maxband=3 maxsize1=48 maxsize2=112
N=6 g1=46 g2=11 #a=0 #t=48 date=1550662759 time=0 maxband=7 maxsize1=20 maxsize2=23
N=6 g1=47 g2=38 #a=0 #t=168 date=1550662759 time=2 maxband=7 maxsize1=54 maxsize2=37
N=6 g1=50 g2=11 #a=0 #t=46 date=1550662759 time=0 maxband=7 maxsize1=16 maxsize2=23
N=6 g1=50 g2=13 #a=0 #t=92 date=1550662759 time=0 maxband=7 maxsize1=31 maxsize2=25
N=6 g1=72 g2=2 #a=0 #t=30 date=1550662760 time=0 maxband=4 maxsize1=16 maxsize2=92
N=6 g1=86 g2=40 #a=0 #t=54 date=1550662760 time=0 maxband=6 maxsize1=112 maxsize2=53
N=6 g1=92 g2=13 #a=0 #t=68 date=1550662760 time=0 maxband=7 maxsize1=14 maxsize2=24
N=6 g1=93 g2=10 #a=0 #t=12 date=1550662760 time=0 maxband=3 maxsize1=48 maxsize2=104
N=6 g1=93 g2=14 #a=0 #t=8 date=1550662760 time=0 maxband=4 maxsize1=96 maxsize2=82


==> anc/results10/7_band15_size1500.txt <==
N=7 g1=153 g2=72 #a=0 #t=125 date=1550662784 time=14 maxband=6 maxsize1=2021 maxsize2=326
N=7 g1=177 g2=129 #a=0 #t=218 date=1550662787 time=2 maxband=16 maxsize1=55 maxsize2=93
N=7 g1=201 g2=47 #a=0 #t=138 date=1550662794 time=3 maxband=19 maxsize1=63 maxsize2=85
N=7 g1=267 g2=153 #a=0 #t=150 date=1550662814 time=16 maxband=6 maxsize1=334 maxsize2=1641
N=7 g1=281 g2=38 #a=0 #t=240 date=1550662817 time=59 maxband=6 maxsize1=274 maxsize2=2517
N=7 g1=338 g2=165 #a=0 #t=59 date=1550662826 time=326 maxband=10 maxsize1=2474 maxsize2=4021
N=7 g1=352 g2=50 #a=0 #t=102 date=1550662828 time=2 maxband=15 maxsize1=131 maxsize2=112
N=7 g1=378 g2=38 #a=0 #t=70 date=1550662834 time=45 maxband=6 maxsize1=429 maxsize2=1810
N=7 g1=437 g2=118 #a=0 #t=66 date=1550662848 time=18 maxband=6 maxsize1=318 maxsize2=2142


==> anc/results10/8_band30_size5000.txt <==
N=8 g1=589 g2=546 #a=0 #t=236 date=1550662930 time=156 maxband=9 maxsize1=3648 maxsize2=5676
N=8 g1=596 g2=180 #a=0 #t=558 date=1550662947 time=18 maxband=31 maxsize1=225 maxsize2=79
N=8 g1=742 g2=591 #a=0 #t=1516 date=1550662969 time=160 maxband=8 maxsize1=1612 maxsize2=5286
N=8 g1=745 g2=597 #a=0 #t=4556 date=1550662970 time=77 maxband=31 maxsize1=315 maxsize2=986
N=8 g1=903 g2=503 #a=0 #t=1812 date=1550662989 time=30 maxband=32 maxsize1=223 maxsize2=231
N=8 g1=932 g2=591 #a=0 #t=1872 date=1550663006 time=2403 maxband=18 maxsize1=2739 maxsize2=7801
N=8 g1=941 g2=665 #a=0 #t=1962 date=1550663008 time=24 maxband=32 maxsize1=99 maxsize2=77
N=8 g1=1083 g2=141 #a=0 #t=2880 date=1550663056 time=28 maxband=32 maxsize1=76 maxsize2=155
N=8 g1=1156 g2=216 #a=0 #t=1950 date=1550663077 time=32 maxband=30 maxsize1=80 maxsize2=162
N=8 g1=1301 g2=155 #a=0 #t=1545 date=1550663106 time=25 maxband=31 maxsize1=72 maxsize2=139
N=8 g1=1527 g2=773 #a=0 #t=48 date=1550663148 time=178 maxband=7 maxsize1=12023 maxsize2=4695
N=8 g1=1643 g2=657 #a=0 #t=156 date=1550663156 time=382 maxband=9 maxsize1=5608 maxsize2=3653
N=8 g1=1646 g2=307 #a=0 #t=288 date=1550663160 time=2930 maxband=10 maxsize1=8154 maxsize2=7333
N=8 g1=1702 g2=219 #a=0 #t=726 date=1550663161 time=20 maxband=30 maxsize1=247 maxsize2=159
N=8 g1=1711 g2=598 #a=0 #t=2448 date=1550663163 time=21 maxband=35 maxsize1=78 maxsize2=94
N=8 g1=1711 g2=600 #a=0 #t=1698 date=1550663163 time=19 maxband=31 maxsize1=94 maxsize2=58
N=8 g1=1880 g2=125 #a=0 #t=185 date=1550663206 time=52 maxband=6 maxsize1=666 maxsize2=7477
N=8 g1=1902 g2=119 #a=0 #t=145 date=1550663213 time=3 maxband=39 maxsize1=131 maxsize2=119


==> anc/results10/9_band40.txt <==
N=9 g1=935 g2=626 #a=0 #t=1186 date=1550662547 time=35 maxband=56 maxsize1=218 maxsize2=228
N=9 g1=1047 g2=758 #a=0 #t=3306 date=1550662596 time=67 maxband=40 maxsize1=157 maxsize2=244
N=9 g1=1083 g2=666 #a=0 #t=14904 date=1550662620 time=197 maxband=43 maxsize1=153 maxsize2=178
N=9 g1=1131 g2=663 #a=0 #t=3288 date=1550662663 time=84 maxband=48 maxsize1=223 maxsize2=316
N=9 g1=1131 g2=1030 #a=0 #t=3288 date=1550662680 time=115 maxband=51 maxsize1=510 maxsize2=501
N=9 g1=1251 g2=1174 #a=0 #t=5130 date=1550662753 time=39 maxband=41 maxsize1=54 maxsize2=46
N=9 g1=1276 g2=227 #a=0 #t=1376 date=1550662760 time=65 maxband=47 maxsize1=411 maxsize2=450
N=9 g1=1482 g2=720 #a=0 #t=2484 date=1550662885 time=19 maxband=41 maxsize1=46 maxsize2=51
N=9 g1=2414 g2=950 #a=0 #t=1116 date=1550663178 time=44 maxband=48 maxsize1=182 maxsize2=180
N=9 g1=2453 g2=1479 #a=0 #t=1816 date=1550663210 time=34 maxband=40 maxsize1=185 maxsize2=274
N=9 g1=2465 g2=1581 #a=0 #t=1202 date=1550663220 time=31 maxband=42 maxsize1=124 maxsize2=111
N=9 g1=2473 g2=1479 #a=0 #t=2428 date=1550663225 time=60 maxband=45 maxsize1=199 maxsize2=294
N=9 g1=2543 g2=1605 #a=0 #t=1590 date=1550663251 time=47 maxband=54 maxsize1=95 maxsize2=93
N=9 g1=2648 g2=710 #a=0 #t=2040 date=1550663323 time=54 maxband=40 maxsize1=124 maxsize2=152
N=9 g1=2735 g2=1034 #a=0 #t=8776 date=1550663371 time=199 maxband=46 maxsize1=762 maxsize2=231
N=9 g1=2747 g2=1525 #a=0 #t=4764 date=1550663400 time=117 maxband=40 maxsize1=377 maxsize2=356
N=9 g1=2748 g2=1613 #a=0 #t=2292 date=1550663367 time=53 maxband=47 maxsize1=183 maxsize2=230
N=9 g1=2751 g2=1079 #a=0 #t=2488 date=1550663389 time=330 maxband=53 maxsize1=1125 maxsize2=509
N=9 g1=2752 g2=690 #a=0 #t=1506 date=1550663375 time=54 maxband=44 maxsize1=545 maxsize2=231
N=9 g1=2818 g2=2416 #a=0 #t=4904 date=1550663457 time=95 maxband=44 maxsize1=717 maxsize2=205
N=9 g1=2827 g2=1066 #a=0 #t=12472 date=1550663522 time=310 maxband=46 maxsize1=1574 maxsize2=561
N=9 g1=2833 g2=1072 #a=0 #t=19944 date=1550663529 time=243 maxband=43 maxsize1=226 maxsize2=165
N=9 g1=2844 g2=1031 #a=0 #t=15000 date=1550663560 time=431 maxband=46 maxsize1=1157 maxsize2=365
N=9 g1=2870 g2=2359 #a=0 #t=3270 date=1550663590 time=38 maxband=40 maxsize1=107 maxsize2=215
N=9 g1=2882 g2=2749 #a=0 #t=7072 date=1550663613 time=62 maxband=40 maxsize1=170 maxsize2=200
N=9 g1=2931 g2=919 #a=0 #t=3102 date=1550663684 time=134 maxband=45 maxsize1=384 maxsize2=351
N=9 g1=2937 g2=1489 #a=0 #t=5424 date=1550663724 time=284 maxband=40 maxsize1=460 maxsize2=541
N=9 g1=2951 g2=870 #a=0 #t=1914 date=1550663713 time=67 maxband=42 maxsize1=152 maxsize2=360
N=9 g1=2954 g2=1033 #a=0 #t=2346 date=1550663731 time=193 maxband=45 maxsize1=711 maxsize2=305
N=9 g1=2955 g2=2936 #a=0 #t=6060 date=1550663732 time=1107 maxband=72 maxsize1=3579 maxsize2=1078
N=9 g1=2958 g2=701 #a=0 #t=3548 date=1550663730 time=88 maxband=46 maxsize1=428 maxsize2=184
N=9 g1=2964 g2=2961 #a=0 #t=5736 date=1550663761 time=175 maxband=42 maxsize1=578 maxsize2=496
N=9 g1=2966 g2=932 #a=0 #t=7818 date=1550663747 time=212 maxband=40 maxsize1=233 maxsize2=112
N=9 g1=2967 g2=932 #a=0 #t=17112 date=1550663756 time=355 maxband=40 maxsize1=177 maxsize2=123
N=9 g1=2978 g2=995 #a=0 #t=29808 date=1550663774 time=434 maxband=43 maxsize1=262 maxsize2=384
N=9 g1=2985 g2=2756 #a=0 #t=3882 date=1550663790 time=75 maxband=41 maxsize1=112 maxsize2=237
N=9 g1=2991 g2=2465 #a=0 #t=6480 date=1550663795 time=52 maxband=44 maxsize1=118 maxsize2=140
N=9 g1=2996 g2=2840 #a=0 #t=18248 date=1550663808 time=512 maxband=40 maxsize1=692 maxsize2=510
N=9 g1=2998 g2=1243 #a=0 #t=5580 date=1550663802 time=67 maxband=43 maxsize1=97 maxsize2=226
N=9 g1=3012 g2=2954 #a=0 #t=10500 date=1550663905 time=897 maxband=45 maxsize1=1143 maxsize2=2958
N=9 g1=3014 g2=1171 #a=0 #t=20268 date=1550663945 time=360 maxband=43 maxsize1=155 maxsize2=133
N=9 g1=3015 g2=787 #a=0 #t=8782 date=1550663871 time=206 maxband=45 maxsize1=457 maxsize2=308
N=9 g1=3017 g2=2947 #a=0 #t=7884 date=1550663872 time=281 maxband=53 maxsize1=496 maxsize2=990
N=9 g1=3017 g2=2952 #a=0 #t=7884 date=1550663873 time=849 maxband=48 maxsize1=1047 maxsize2=3148
N=9 g1=3025 g2=1031 #a=0 #t=18288 date=1550663899 time=617 maxband=40 maxsize1=643 maxsize2=381
N=9 g1=3047 g2=2939 #a=0 #t=11088 date=1550663960 time=325 maxband=42 maxsize1=558 maxsize2=312
N=9 g1=3053 g2=2968 #a=0 #t=26328 date=1550663994 time=876 maxband=59 maxsize1=1809 maxsize2=1937
N=9 g1=3073 g2=2966 #a=0 #t=11508 date=1550664030 time=308 maxband=40 maxsize1=620 maxsize2=492
N=9 g1=3074 g2=787 #a=0 #t=10032 date=1550664044 time=316 maxband=42 maxsize1=677 maxsize2=443
N=9 g1=3092 g2=876 #a=0 #t=1440 date=1550664052 time=70 maxband=40 maxsize1=261 maxsize2=277
N=9 g1=3092 g2=2967 #a=0 #t=30792 date=1550664092 time=1365 maxband=41 maxsize1=673 maxsize2=960
N=9 g1=3092 g2=2996 #a=0 #t=20796 date=1550664105 time=733 maxband=40 maxsize1=361 maxsize2=330
N=9 g1=3225 g2=1240 #a=0 #t=2760 date=1550664252 time=805 maxband=40 maxsize1=968 maxsize2=3481
N=9 g1=3225 g2=3163 #a=0 #t=5040 date=1550664299 time=126 maxband=45 maxsize1=171 maxsize2=181
N=9 g1=3226 g2=1592 #a=0 #t=4728 date=1550664289 time=82 maxband=43 maxsize1=88 maxsize2=94
N=9 g1=3236 g2=1033 #a=0 #t=11280 date=1550664296 time=435 maxband=40 maxsize1=452 maxsize2=425
N=9 g1=3241 g2=780 #a=0 #t=3882 date=1550664284 time=65 maxband=41 maxsize1=87 maxsize2=115
N=9 g1=3249 g2=330 #a=0 #t=2166 date=1550664292 time=55 maxband=40 maxsize1=114 maxsize2=91
N=9 g1=3258 g2=2750 #a=0 #t=3954 date=1550664321 time=134 maxband=41 maxsize1=343 maxsize2=189
N=9 g1=3271 g2=2753 #a=0 #t=17688 date=1550664340 time=266 maxband=40 maxsize1=101 maxsize2=118
N=9 g1=3271 g2=2966 #a=0 #t=17688 date=1550664348 time=497 maxband=40 maxsize1=289 maxsize2=217
N=9 g1=3272 g2=2967 #a=0 #t=16992 date=1550664349 time=630 maxband=42 maxsize1=613 maxsize2=309
N=9 g1=3281 g2=1486 #a=0 #t=1174 date=1550664354 time=25 maxband=42 maxsize1=101 maxsize2=116
N=9 g1=3288 g2=3229 #a=0 #t=12570 date=1550664349 time=464 maxband=42 maxsize1=644 maxsize2=613
N=9 g1=3290 g2=1507 #a=0 #t=5160 date=1550664372 time=147 maxband=46 maxsize1=320 maxsize2=334
N=9 g1=3313 g2=647 #a=0 #t=15200 date=1550664397 time=673 maxband=46 maxsize1=1090 maxsize2=1475
N=9 g1=3313 g2=2533 #a=0 #t=2618 date=1550664395 time=121 maxband=40 maxsize1=1767 maxsize2=678
N=9 g1=3315 g2=3225 #a=0 #t=14922 date=1550664396 time=460 maxband=40 maxsize1=290 maxsize2=132
N=9 g1=3339 g2=636 #a=0 #t=13368 date=1550664464 time=182 maxband=40 maxsize1=131 maxsize2=126
N=9 g1=3355 g2=766 #a=0 #t=8412 date=1550664533 time=186 maxband=40 maxsize1=290 maxsize2=539
N=9 g1=3355 g2=2929 #a=0 #t=23352 date=1550664520 time=602 maxband=40 maxsize1=532 maxsize2=455
N=9 g1=3360 g2=2414 #a=0 #t=9840 date=1550664505 time=224 maxband=40 maxsize1=236 maxsize2=177
N=9 g1=3366 g2=2929 #a=0 #t=23352 date=1550664551 time=632 maxband=40 maxsize1=284 maxsize2=417
N=9 g1=3369 g2=2753 #a=0 #t=25008 date=1550664543 time=301 maxband=40 maxsize1=148 maxsize2=127
N=9 g1=3390 g2=2392 #a=0 #t=1464 date=1550664574 time=284 maxband=43 maxsize1=1380 maxsize2=870
N=9 g1=3437 g2=2553 #a=0 #t=3972 date=1550664636 time=83 maxband=41 maxsize1=108 maxsize2=128
N=9 g1=3449 g2=1482 #a=0 #t=11196 date=1550664662 time=53 maxband=45 maxsize1=50 maxsize2=50
N=9 g1=3450 g2=635 #a=0 #t=6570 date=1550664651 time=931 maxband=58 maxsize1=4334 maxsize2=2626
N=9 g1=3518 g2=712 #a=0 #t=12552 date=1550664786 time=213 maxband=51 maxsize1=436 maxsize2=282
N=9 g1=3534 g2=2929 #a=0 #t=10980 date=1550664813 time=247 maxband=44 maxsize1=552 maxsize2=400
N=9 g1=3587 g2=2753 #a=0 #t=28884 date=1550664892 time=335 maxband=40 maxsize1=134 maxsize2=92
N=9 g1=3641 g2=778 #a=0 #t=8298 date=1550664963 time=213 maxband=43 maxsize1=447 maxsize2=429
N=9 g1=3643 g2=1033 #a=0 #t=6570 date=1550664968 time=316 maxband=42 maxsize1=689 maxsize2=698
N=9 g1=3648 g2=1030 #a=0 #t=11280 date=1550664976 time=228 maxband=51 maxsize1=382 maxsize2=221
N=9 g1=3774 g2=2954 #a=0 #t=4800 date=1550665155 time=954 maxband=43 maxsize1=1273 maxsize2=1601
N=9 g1=3794 g2=2973 #a=0 #t=43608 date=1550665231 time=947 maxband=42 maxsize1=432 maxsize2=1373
N=9 g1=3795 g2=989 #a=0 #t=28288 date=1550665189 time=531 maxband=43 maxsize1=185 maxsize2=201
N=9 g1=3795 g2=2750 #a=0 #t=8738 date=1550665192 time=203 maxband=41 maxsize1=346 maxsize2=509
N=9 g1=3796 g2=2964 #a=0 #t=23076 date=1550665218 time=610 maxband=43 maxsize1=780 maxsize2=675
N=9 g1=3800 g2=1030 #a=0 #t=18540 date=1550665225 time=353 maxband=40 maxsize1=403 maxsize2=234
N=9 g1=3805 g2=3289 #a=0 #t=8094 date=1550665215 time=337 maxband=61 maxsize1=867 maxsize2=1343
N=9 g1=3815 g2=2964 #a=0 #t=20664 date=1550665272 time=283 maxband=40 maxsize1=213 maxsize2=217
N=9 g1=3829 g2=1031 #a=0 #t=25824 date=1550665316 time=624 maxband=58 maxsize1=411 maxsize2=359
N=9 g1=3831 g2=590 #a=0 #t=930 date=1550665293 time=29 maxband=40 maxsize1=198 maxsize2=232
N=9 g1=3831 g2=777 #a=0 #t=8724 date=1550665320 time=447 maxband=40 maxsize1=975 maxsize2=2802
N=9 g1=3840 g2=2967 #a=0 #t=43608 date=1550665354 time=857 maxband=40 maxsize1=277 maxsize2=448
N=9 g1=3876 g2=2412 #a=0 #t=3594 date=1550665409 time=164 maxband=42 maxsize1=524 maxsize2=543
N=9 g1=3968 g2=578 #a=0 #t=1320 date=1550665532 time=58 maxband=42 maxsize1=153 maxsize2=258
N=9 g1=4028 g2=775 #a=0 #t=3438 date=1550665624 time=568 maxband=48 maxsize1=2650 maxsize2=1224
N=9 g1=4077 g2=1174 #a=0 #t=11250 date=1550665714 time=60 maxband=45 maxsize1=50 maxsize2=50
N=9 g1=4078 g2=794 #a=0 #t=13830 date=1550665719 time=219 maxband=40 maxsize1=85 maxsize2=96
N=9 g1=4101 g2=625 #a=0 #t=1272 date=1550665736 time=537 maxband=45 maxsize1=2357 maxsize2=1047
N=9 g1=4101 g2=2391 #a=0 #t=350 date=1550665737 time=556 maxband=45 maxsize1=2393 maxsize2=1047
N=9 g1=4138 g2=2966 #a=0 #t=13704 date=1550665788 time=266 maxband=40 maxsize1=172 maxsize2=142
N=9 g1=4170 g2=647 #a=0 #t=6730 date=1550665871 time=194 maxband=43 maxsize1=375 maxsize2=330
N=9 g1=4182 g2=2403 #a=0 #t=16176 date=1550665903 time=498 maxband=40 maxsize1=143 maxsize2=201
N=9 g1=4200 g2=777 #a=0 #t=28440 date=1550665968 time=257 maxband=43 maxsize1=64 maxsize2=151
N=9 g1=4287 g2=604 #a=0 #t=4020 date=1550666083 time=106 maxband=40 maxsize1=269 maxsize2=535
N=9 g1=4341 g2=2753 #a=0 #t=28884 date=1550666181 time=241 maxband=40 maxsize1=100 maxsize2=73
N=9 g1=4341 g2=2964 #a=0 #t=29784 date=1550666187 time=286 maxband=40 maxsize1=147 maxsize2=101
N=9 g1=4341 g2=2968 #a=0 #t=48576 date=1550666189 time=553 maxband=40 maxsize1=125 maxsize2=79
N=9 g1=4350 g2=777 #a=0 #t=10976 date=1550666194 time=139 maxband=40 maxsize1=151 maxsize2=111
N=9 g1=4352 g2=2403 #a=0 #t=7224 date=1550666188 time=80 maxband=40 maxsize1=113 maxsize2=87
N=9 g1=4352 g2=2753 #a=0 #t=11508 date=1550666193 time=92 maxband=40 maxsize1=103 maxsize2=73
N=9 g1=4646 g2=2747 #a=0 #t=19896 date=1550666656 time=542 maxband=45 maxsize1=657 maxsize2=537
N=9 g1=4646 g2=2996 #a=0 #t=44664 date=1550666692 time=1088 maxband=40 maxsize1=587 maxsize2=504
N=9 g1=4656 g2=638 #a=0 #t=19296 date=1550666700 time=352 maxband=41 maxsize1=149 maxsize2=238
N=9 g1=4675 g2=2742 #a=0 #t=19212 date=1550666826 time=381 maxband=40 maxsize1=381 maxsize2=359
N=9 g1=4675 g2=2929 #a=0 #t=41712 date=1550666843 time=1084 maxband=40 maxsize1=622 maxsize2=456
N=9 g1=4675 g2=3726 #a=0 #t=9888 date=1550666802 time=161 maxband=48 maxsize1=178 maxsize2=127
N=9 g1=4680 g2=1033 #a=0 #t=33552 date=1550666918 time=1037 maxband=46 maxsize1=663 maxsize2=422
N=9 g1=4681 g2=2753 #a=0 #t=45720 date=1550666887 time=1110 maxband=46 maxsize1=687 maxsize2=712
N=9 g1=4695 g2=2535 #a=0 #t=6480 date=1550666993 time=224 maxband=44 maxsize1=605 maxsize2=555
N=9 g1=4696 g2=2936 #a=0 #t=40128 date=1550667023 time=1176 maxband=44 maxsize1=378 maxsize2=623
N=9 g1=4703 g2=629 #a=0 #t=13092 date=1550667050 time=230 maxband=40 maxsize1=190 maxsize2=436
N=9 g1=4704 g2=629 #a=0 #t=7782 date=1550667055 time=225 maxband=40 maxsize1=488 maxsize2=661
N=9 g1=4758 g2=712 #a=0 #t=21744 date=1550667424 time=482 maxband=51 maxsize1=394 maxsize2=230
N=9 g1=4758 g2=777 #a=0 #t=19296 date=1550667438 time=716 maxband=51 maxsize1=1055 maxsize2=556
N=9 g1=4758 g2=1030 #a=0 #t=19296 date=1550667430 time=428 maxband=51 maxsize1=408 maxsize2=216
N=9 g1=4758 g2=1033 #a=0 #t=19296 date=1550667432 time=617 maxband=51 maxsize1=535 maxsize2=331
N=9 g1=4865 g2=217 #a=0 #t=9280 date=1550667816 time=234 maxband=51 maxsize1=432 maxsize2=186
N=9 g1=4947 g2=1033 #a=0 #t=15264 date=1550668151 time=360 maxband=58 maxsize1=302 maxsize2=193
N=9 g1=4952 g2=2535 #a=0 #t=3984 date=1550668172 time=657 maxband=40 maxsize1=813 maxsize2=1095
N=9 g1=4953 g2=1030 #a=0 #t=7416 date=1550668195 time=204 maxband=51 maxsize1=397 maxsize2=329
N=9 g1=5010 g2=2392 #a=0 #t=4924 date=1550668399 time=89 maxband=40 maxsize1=231 maxsize2=330
N=9 g1=5033 g2=2929 #a=0 #t=23352 date=1550668518 time=676 maxband=40 maxsize1=361 maxsize2=393
N=9 g1=5033 g2=2930 #a=0 #t=17472 date=1550668518 time=506 maxband=40 maxsize1=271 maxsize2=287
N=9 g1=5033 g2=2936 #a=0 #t=26624 date=1550668521 time=967 maxband=54 maxsize1=461 maxsize2=366
N=9 g1=5038 g2=1080 #a=0 #t=11520 date=1550668639 time=353 maxband=60 maxsize1=285 maxsize2=177
N=9 g1=5039 g2=2743 #a=0 #t=22500 date=1550668582 time=1758 maxband=40 maxsize1=2952 maxsize2=3371
N=9 g1=5040 g2=2549 #a=0 #t=10200 date=1550668536 time=217 maxband=40 maxsize1=308 maxsize2=227
N=9 g1=5042 g2=839 #a=0 #t=3906 date=1550668525 time=115 maxband=44 maxsize1=153 maxsize2=321
N=9 g1=5047 g2=2945 #a=0 #t=24336 date=1550668627 time=732 maxband=42 maxsize1=312 maxsize2=394
N=9 g1=5050 g2=2929 #a=0 #t=28560 date=1550668646 time=1524 maxband=40 maxsize1=1332 maxsize2=2839
N=9 g1=5051 g2=635 #a=0 #t=15264 date=1550668614 time=420 maxband=45 maxsize1=400 maxsize2=690
N=9 g1=5052 g2=2929 #a=0 #t=49584 date=1550668684 time=1863 maxband=40 maxsize1=841 maxsize2=1289
N=9 g1=5052 g2=2930 #a=0 #t=36576 date=1550668685 time=1143 maxband=40 maxsize1=420 maxsize2=269
N=9 g1=5055 g2=766 #a=0 #t=14472 date=1550668718 time=378 maxband=40 maxsize1=546 maxsize2=361
N=9 g1=5055 g2=2929 #a=0 #t=41712 date=1550668705 time=1191 maxband=40 maxsize1=582 maxsize2=759
N=9 g1=5056 g2=75 #a=0 #t=2244 date=1550668663 time=57 maxband=40 maxsize1=233 maxsize2=204
N=9 g1=5057 g2=2742 #a=0 #t=12996 date=1550668715 time=491 maxband=40 maxsize1=538 maxsize2=749
N=9 g1=5066 g2=3745 #a=0 #t=86400 date=1550668778 time=626 maxband=41 maxsize1=75 maxsize2=112
N=9 g1=5069 g2=633 #a=0 #t=5752 date=1550668791 time=143 maxband=45 maxsize1=244 maxsize2=241
N=9 g1=5094 g2=604 #a=0 #t=4854 date=1550668935 time=176 maxband=41 maxsize1=536 maxsize2=1484
N=9 g1=5096 g2=1024 #a=0 #t=8832 date=1550669010 time=543 maxband=51 maxsize1=1061 maxsize2=848
N=9 g1=5104 g2=788 #a=0 #t=10692 date=1550669060 time=336 maxband=43 maxsize1=124 maxsize2=220
N=9 g1=5113 g2=2400 #a=0 #t=3984 date=1550669079 time=108 maxband=41 maxsize1=169 maxsize2=260
N=9 g1=5114 g2=2742 #a=0 #t=7266 date=1550669097 time=197 maxband=50 maxsize1=198 maxsize2=220
N=9 g1=5123 g2=2748 #a=0 #t=8442 date=1550669146 time=212 maxband=47 maxsize1=174 maxsize2=165
N=9 g1=5182 g2=3234 #a=0 #t=24456 date=1550669356 time=467 maxband=42 maxsize1=324 maxsize2=113
N=9 g1=5186 g2=2558 #a=0 #t=7176 date=1550669379 time=122 maxband=42 maxsize1=99 maxsize2=77
N=9 g1=5260 g2=1031 #a=0 #t=48960 date=1550669780 time=1861 maxband=51 maxsize1=461 maxsize2=368
N=9 g1=5275 g2=2394 #a=0 #t=17568 date=1550669844 time=557 maxband=40 maxsize1=254 maxsize2=358
N=9 g1=5275 g2=2395 #a=0 #t=17568 date=1550669844 time=397 maxband=46 maxsize1=252 maxsize2=280
N=9 g1=5328 g2=1033 #a=0 #t=7416 date=1550670138 time=243 maxband=51 maxsize1=421 maxsize2=294
N=9 g1=5328 g2=2951 #a=0 #t=8568 date=1550670142 time=182 maxband=45 maxsize1=277 maxsize2=140
N=9 g1=5490 g2=531 #a=0 #t=4296 date=1550670705 time=98 maxband=49 maxsize1=281 maxsize2=313
N=9 g1=5764 g2=1033 #a=0 #t=24240 date=1550671550 time=738 maxband=53 maxsize1=144 maxsize2=166
N=9 g1=5903 g2=648 #a=0 #t=15168 date=1550671936 time=625 maxband=46 maxsize1=260 maxsize2=457
N=9 g1=5907 g2=777 #a=0 #t=18540 date=1550671970 time=690 maxband=40 maxsize1=419 maxsize2=1276
N=9 g1=5950 g2=627 #a=0 #t=13476 date=1550672153 time=476 maxband=40 maxsize1=386 maxsize2=510
N=9 g1=5961 g2=2397 #a=0 #t=17568 date=1550672214 time=332 maxband=47 maxsize1=167 maxsize2=206
N=9 g1=6048 g2=1482 #a=0 #t=11196 date=1550672562 time=54 maxband=45 maxsize1=50 maxsize2=50
N=9 g1=6049 g2=3986 #a=0 #t=31320 date=1550672594 time=101 maxband=41 maxsize1=46 maxsize2=46
N=9 g1=6050 g2=2967 #a=0 #t=16680 date=1550672575 time=931 maxband=60 maxsize1=572 maxsize2=1578
N=9 g1=6067 g2=777 #a=0 #t=49680 date=1550672670 time=868 maxband=51 maxsize1=429 maxsize2=169
N=9 g1=6207 g2=2535 #a=0 #t=5444 date=1550673075 time=308 maxband=68 maxsize1=433 maxsize2=487
N=9 g1=6391 g2=553 #a=0 #t=2760 date=1550673778 time=225 maxband=46 maxsize1=622 maxsize2=620
N=9 g1=6558 g2=2416 #a=0 #t=3144 date=1550674287 time=40 maxband=43 maxsize1=111 maxsize2=156
N=9 g1=6558 g2=2569 #a=0 #t=1186 date=1550674291 time=22 maxband=43 maxsize1=120 maxsize2=124
N=9 g1=6690 g2=693 #a=0 #t=2220 date=1550674809 time=48 maxband=41 maxsize1=62 maxsize2=93
N=9 g1=6949 g2=664 #a=0 #t=1148 date=1550675345 time=37 maxband=40 maxsize1=196 maxsize2=261
N=9 g1=6951 g2=555 #a=0 #t=1257 date=1550675338 time=26 maxband=40 maxsize1=121 maxsize2=580
N=9 g1=6951 g2=627 #a=0 #t=4950 date=1550675341 time=108 maxband=40 maxsize1=168 maxsize2=344
N=9 g1=6975 g2=2937 #a=0 #t=7092 date=1550675419 time=535 maxband=43 maxsize1=763 maxsize2=1074
N=9 g1=6976 g2=555 #a=0 #t=2322 date=1550675399 time=53 maxband=40 maxsize1=239 maxsize2=467
N=9 g1=6976 g2=580 #a=0 #t=2976 date=1550675402 time=92 maxband=42 maxsize1=179 maxsize2=178
N=9 g1=6976 g2=627 #a=0 #t=9156 date=1550675408 time=309 maxband=40 maxsize1=521 maxsize2=896
N=9 g1=6976 g2=647 #a=0 #t=20784 date=1550675414 time=576 maxband=44 maxsize1=238 maxsize2=324
N=9 g1=6976 g2=710 #a=0 #t=8007 date=1550675428 time=591 maxband=46 maxsize1=1142 maxsize2=1874
N=9 g1=6976 g2=2397 #a=0 #t=6178 date=1550675409 time=175 maxband=40 maxsize1=249 maxsize2=322
N=9 g1=6982 g2=555 #a=0 #t=1714 date=1550675431 time=26 maxband=40 maxsize1=104 maxsize2=240
N=9 g1=6982 g2=627 #a=0 #t=6164 date=1550675434 time=113 maxband=40 maxsize1=100 maxsize2=197
N=9 g1=6982 g2=766 #a=0 #t=4928 date=1550675443 time=85 maxband=40 maxsize1=99 maxsize2=609
N=9 g1=6982 g2=768 #a=0 #t=2849 date=1550675443 time=47 maxband=40 maxsize1=103 maxsize2=158
N=9 g1=6984 g2=627 #a=0 #t=4950 date=1550675447 time=143 maxband=40 maxsize1=248 maxsize2=660
N=9 g1=6984 g2=768 #a=0 #t=2160 date=1550675463 time=52 maxband=40 maxsize1=160 maxsize2=242
N=9 g1=6985 g2=627 #a=0 #t=11310 date=1550675456 time=337 maxband=40 maxsize1=187 maxsize2=354
N=9 g1=7106 g2=2366 #a=0 #t=3168 date=1550675772 time=54 maxband=47 maxsize1=200 maxsize2=550
N=9 g1=7106 g2=4977 #a=0 #t=30240 date=1550675784 time=102 maxband=41 maxsize1=46 maxsize2=46
N=9 g1=7111 g2=1059 #a=0 #t=11250 date=1550675793 time=86 maxband=45 maxsize1=58 maxsize2=54
N=9 g1=8074 g2=2560 #a=0 #t=712 date=1550678711 time=9 maxband=43 maxsize1=78 maxsize2=104
N=9 g1=8074 g2=2571 #a=0 #t=712 date=1550678711 time=7 maxband=43 maxsize1=81 maxsize2=105
N=9 g1=8074 g2=2574 #a=0 #t=712 date=1550678711 time=7 maxband=43 maxsize1=56 maxsize2=65
N=9 g1=8137 g2=1613 #a=0 #t=203 date=1550678729 time=11 maxband=42 maxsize1=108 maxsize2=74
N=9 g1=8212 g2=3432 #a=0 #t=400 date=1550678768 time=36 maxband=45 maxsize1=241 maxsize2=307
N=9 g1=8227 g2=2569 #a=0 #t=513 date=1550678776 time=10 maxband=43 maxsize1=113 maxsize2=106
N=9 g1=8396 g2=3076 #a=0 #t=2870 date=1550678952 time=167 maxband=40 maxsize1=801 maxsize2=567
N=9 g1=8398 g2=2422 #a=0 #t=2040 date=1550678945 time=34 maxband=42 maxsize1=86 maxsize2=91
N=9 g1=8400 g2=809 #a=0 #t=2064 date=1550678949 time=34 maxband=43 maxsize1=111 maxsize2=130
N=9 g1=8400 g2=813 #a=0 #t=1694 date=1550678949 time=31 maxband=43 maxsize1=92 maxsize2=87
N=9 g1=8403 g2=2458 #a=0 #t=2120 date=1550678959 time=99 maxband=42 maxsize1=257 maxsize2=264
N=9 g1=8453 g2=2406 #a=0 #t=2848 date=1550679069 time=114 maxband=43 maxsize1=565 maxsize2=1002
N=9 g1=8453 g2=2569 #a=0 #t=1438 date=1550679073 time=23 maxband=43 maxsize1=218 maxsize2=163
N=9 g1=8457 g2=566 #a=0 #t=1196 date=1550679079 time=18 maxband=43 maxsize1=169 maxsize2=142
N=9 g1=8457 g2=2416 #a=0 #t=3904 date=1550679079 time=32 maxband=43 maxsize1=111 maxsize2=96
N=9 g1=8558 g2=638 #a=0 #t=10500 date=1550679209 time=129 maxband=40 maxsize1=145 maxsize2=134
N=9 g1=9354 g2=683 #a=0 #t=7368 date=1550680574 time=105 maxband=43 maxsize1=227 maxsize2=185
N=9 g1=9354 g2=1469 #a=0 #t=1632 date=1550680595 time=123 maxband=70 maxsize1=714 maxsize2=843
N=9 g1=9355 g2=710 #a=0 #t=3942 date=1550680584 time=330 maxband=82 maxsize1=1101 maxsize2=955
N=9 g1=9355 g2=1079 #a=0 #t=7158 date=1550680614 time=244 maxband=42 maxsize1=521 maxsize2=473
N=9 g1=9356 g2=1079 #a=0 #t=7158 date=1550680610 time=270 maxband=42 maxsize1=915 maxsize2=701
N=9 g1=9358 g2=2937 #a=0 #t=7428 date=1550680609 time=148 maxband=46 maxsize1=357 maxsize2=308
N=9 g1=9397 g2=1360 #a=0 #t=6048 date=1550680878 time=92 maxband=41 maxsize1=209 maxsize2=162
N=9 g1=9398 g2=2543 #a=0 #t=12696 date=1550680837 time=367 maxband=40 maxsize1=432 maxsize2=1129
N=9 g1=9401 g2=635 #a=0 #t=24060 date=1550680888 time=751 maxband=46 maxsize1=684 maxsize2=1625
N=9 g1=9622 g2=916 #a=0 #t=9936 date=1550681905 time=144 maxband=41 maxsize1=200 maxsize2=87
N=9 g1=9624 g2=2929 #a=0 #t=29496 date=1550681928 time=456 maxband=51 maxsize1=325 maxsize2=296
N=9 g1=9667 g2=780 #a=0 #t=5996 date=1550682200 time=187 maxband=44 maxsize1=622 maxsize2=1258
N=9 g1=10063 g2=709 #a=0 #t=14256 date=1550684298 time=254 maxband=51 maxsize1=237 maxsize2=567
N=9 g1=10139 g2=227 #a=0 #t=5384 date=1550684857 time=139 maxband=56 maxsize1=198 maxsize2=343
N=9 g1=10180 g2=219 #a=0 #t=8640 date=1550685143 time=115 maxband=51 maxsize1=75 maxsize2=96
N=9 g1=10268 g2=240 #a=0 #t=1658 date=1550685754 time=61 maxband=41 maxsize1=628 maxsize2=266
N=9 g1=10526 g2=196 #a=0 #t=3632 date=1550686864 time=51 maxband=56 maxsize1=250 maxsize2=119
N=9 g1=10769 g2=710 #a=0 #t=6924 date=1550688347 time=246 maxband=42 maxsize1=468 maxsize2=708
N=9 g1=12090 g2=2966 #a=0 #t=50688 date=1550695292 time=1451 maxband=46 maxsize1=644 maxsize2=689


==> anc/results10/9_size10000.txt <==
N=9 g1=1264 g2=625 #a=0 #t=4260 date=1550662756 time=1553 maxband=12 maxsize1=6874 maxsize2=21515
N=9 g1=1646 g2=626 #a=0 #t=2580 date=1550662963 time=1754 maxband=11 maxsize1=5603 maxsize2=14014
N=9 g1=1651 g2=647 #a=0 #t=7008 date=1550662969 time=2622 maxband=17 maxsize1=7728 maxsize2=10191
N=9 g1=2391 g2=1234 #a=0 #t=280 date=1550663159 time=236 maxband=6 maxsize1=11673 maxsize2=658
N=9 g1=2391 g2=1531 #a=0 #t=280 date=1550663165 time=340 maxband=7 maxsize1=11321 maxsize2=385
N=9 g1=2393 g2=1276 #a=0 #t=1150 date=1550663162 time=72 maxband=10 maxsize1=11658 maxsize2=766
N=9 g1=2599 g2=78 #a=0 #t=260 date=1550663289 time=509 maxband=16 maxsize1=704 maxsize2=12288
N=9 g1=2816 g2=875 #a=0 #t=2330 date=1550663463 time=4534 maxband=26 maxsize1=42892 maxsize2=7788
N=9 g1=2824 g2=806 #a=0 #t=5476 date=1550663471 time=843 maxband=13 maxsize1=10104 maxsize2=1779
N=9 g1=2878 g2=1602 #a=0 #t=1092 date=1550663601 time=4366 maxband=17 maxsize1=17884 maxsize2=5961
N=9 g1=2939 g2=2825 #a=0 #t=19272 date=1550663698 time=5133 maxband=20 maxsize1=2088 maxsize2=23537
N=9 g1=2940 g2=787 #a=0 #t=3372 date=1550663709 time=1201 maxband=12 maxsize1=10289 maxsize2=1855
N=9 g1=2945 g2=1034 #a=0 #t=4608 date=1550663727 time=3015 maxband=18 maxsize1=10170 maxsize2=3154
N=9 g1=2961 g2=647 #a=0 #t=4278 date=1550663732 time=1632 maxband=10 maxsize1=9355 maxsize2=21052
N=9 g1=2969 g2=2945 #a=0 #t=9816 date=1550663767 time=897 maxband=18 maxsize1=6639 maxsize2=11916
N=9 g1=2996 g2=2940 #a=0 #t=9216 date=1550663833 time=1320 maxband=27 maxsize1=3468 maxsize2=10362
N=9 g1=3012 g2=2945 #a=0 #t=14844 date=1550663897 time=1018 maxband=15 maxsize1=12132 maxsize2=21484
N=9 g1=3266 g2=2394 #a=0 #t=3624 date=1550664324 time=3056 maxband=12 maxsize1=14566 maxsize2=18808
N=9 g1=3266 g2=2534 #a=0 #t=3624 date=1550664327 time=3912 maxband=9 maxsize1=8966 maxsize2=19534
N=9 g1=3272 g2=2533 #a=0 #t=2226 date=1550664332 time=541 maxband=18 maxsize1=10880 maxsize2=15863
N=9 g1=3272 g2=2534 #a=0 #t=3624 date=1550664333 time=587 maxband=18 maxsize1=5445 maxsize2=11439
N=9 g1=3314 g2=2394 #a=0 #t=6296 date=1550664401 time=1666 maxband=18 maxsize1=13424 maxsize2=3683
N=9 g1=3438 g2=2743 #a=0 #t=3900 date=1550664644 time=2349 maxband=12 maxsize1=34795 maxsize2=8003
N=9 g1=3728 g2=327 #a=0 #t=148 date=1550665060 time=3700 maxband=13 maxsize1=11895 maxsize2=5275
N=9 g1=3728 g2=1566 #a=0 #t=328 date=1550665070 time=1588 maxband=12 maxsize1=10146 maxsize2=3142
N=9 g1=3733 g2=1560 #a=0 #t=172 date=1550665079 time=8385 maxband=12 maxsize1=11864 maxsize2=12173
N=9 g1=3746 g2=788 #a=0 #t=3756 date=1550665095 time=2575 maxband=13 maxsize1=7574 maxsize2=13636
N=9 g1=3968 g2=2531 #a=0 #t=2226 date=1550665543 time=4374 maxband=10 maxsize1=18851 maxsize2=23861
N=9 g1=3969 g2=554 #a=0 #t=1026 date=1550665533 time=278 maxband=7 maxsize1=3478 maxsize2=28254
N=9 g1=3969 g2=2530 #a=0 #t=2220 date=1550665541 time=1460 maxband=10 maxsize1=3151 maxsize2=16483
N=9 g1=3969 g2=2535 #a=0 #t=2220 date=1550665547 time=5131 maxband=16 maxsize1=22236 maxsize2=23669
N=9 g1=3978 g2=2394 #a=0 #t=2954 date=1550665558 time=1662 maxband=13 maxsize1=4757 maxsize2=12821
N=9 g1=4025 g2=713 #a=0 #t=3000 date=1550665626 time=1365 maxband=30 maxsize1=7435 maxsize2=17837
N=9 g1=4028 g2=2317 #a=0 #t=1314 date=1550665611 time=1720 maxband=36 maxsize1=10072 maxsize2=5992
N=9 g1=4070 g2=2393 #a=0 #t=2488 date=1550665689 time=582 maxband=9 maxsize1=22309 maxsize2=14630
N=9 g1=4092 g2=2530 #a=0 #t=1522 date=1550665728 time=2029 maxband=12 maxsize1=7717 maxsize2=14847
N=9 g1=4136 g2=603 #a=0 #t=2334 date=1550665772 time=3229 maxband=10 maxsize1=3956 maxsize2=72507
N=9 g1=4472 g2=2314 #a=0 #t=286 date=1550666317 time=1550 maxband=7 maxsize1=732 maxsize2=28634
N=9 g1=4680 g2=2397 #a=0 #t=13968 date=1550666843 time=774 maxband=12 maxsize1=1789 maxsize2=11770
N=9 g1=4776 g2=554 #a=0 #t=3290 date=1550667476 time=417 maxband=10 maxsize1=3359 maxsize2=14941
N=9 g1=5049 g2=2393 #a=0 #t=5444 date=1550668603 time=250 maxband=11 maxsize1=1519 maxsize2=11110
N=9 g1=5093 g2=2931 #a=0 #t=14124 date=1550668968 time=4727 maxband=22 maxsize1=8275 maxsize2=29145
N=9 g1=5275 g2=773 #a=0 #t=13464 date=1550669938 time=10929 maxband=16 maxsize1=2032 maxsize2=14788
N=9 g1=5984 g2=162 #a=0 #t=1920 date=1550672308 time=1189 maxband=9 maxsize1=692 maxsize2=13496
N=9 g1=6206 g2=635 #a=0 #t=5328 date=1550673068 time=2053 maxband=20 maxsize1=4348 maxsize2=14431
N=9 g1=6704 g2=515 #a=0 #t=1260 date=1550674841 time=1077 maxband=12 maxsize1=4858 maxsize2=10226
N=9 g1=6827 g2=2313 #a=0 #t=10 date=1550675150 time=3168 maxband=8 maxsize1=335 maxsize2=28209
N=9 g1=6917 g2=3002 #a=0 #t=1528 date=1550675310 time=3781 maxband=17 maxsize1=6036 maxsize2=18143
N=9 g1=6917 g2=3258 #a=0 #t=696 date=1550675305 time=1346 maxband=10 maxsize1=6455 maxsize2=10323
N=9 g1=6975 g2=777 #a=0 #t=5328 date=1550675416 time=896 maxband=14 maxsize1=2094 maxsize2=13498
N=9 g1=6975 g2=2394 #a=0 #t=2184 date=1550675401 time=299 maxband=9 maxsize1=953 maxsize2=12315
N=9 g1=7145 g2=126 #a=0 #t=72 date=1550675875 time=555 maxband=6 maxsize1=230 maxsize2=19388
N=9 g1=7145 g2=552 #a=0 #t=140 date=1550675879 time=3540 maxband=7 maxsize1=646 maxsize2=27265
N=9 g1=7154 g2=553 #a=0 #t=752 date=1550675911 time=16288 maxband=9 maxsize1=2380 maxsize2=50412
N=9 g1=7159 g2=162 #a=0 #t=568 date=1550675904 time=272 maxband=6 maxsize1=338 maxsize2=10573
N=9 g1=7160 g2=515 #a=0 #t=164 date=1550675907 time=2137 maxband=8 maxsize1=936 maxsize2=13331
N=9 g1=7168 g2=162 #a=0 #t=1380 date=1550675922 time=241 maxband=5 maxsize1=208 maxsize2=11832
N=9 g1=7175 g2=553 #a=0 #t=752 date=1550675940 time=1448 maxband=8 maxsize1=1126 maxsize2=18006
N=9 g1=7255 g2=39 #a=0 #t=960 date=1550676086 time=257 maxband=6 maxsize1=585 maxsize2=13265
N=9 g1=7326 g2=162 #a=0 #t=780 date=1550676460 time=286 maxband=6 maxsize1=192 maxsize2=10385
N=9 g1=7348 g2=553 #a=0 #t=2760 date=1550676562 time=1594 maxband=7 maxsize1=395 maxsize2=25878
N=9 g1=7720 g2=552 #a=0 #t=370 date=1550677862 time=4242 maxband=8 maxsize1=785 maxsize2=22939
N=9 g1=8019 g2=3272 #a=0 #t=246 date=1550678696 time=1719 maxband=10 maxsize1=19906 maxsize2=9819
N=9 g1=8019 g2=3969 #a=0 #t=246 date=1550678695 time=954 maxband=10 maxsize1=22194 maxsize2=6482
N=9 g1=8062 g2=3968 #a=0 #t=303 date=1550678707 time=1463 maxband=10 maxsize1=22562 maxsize2=10317
N=9 g1=8062 g2=3969 #a=0 #t=303 date=1550678707 time=184 maxband=7 maxsize1=20264 maxsize2=1523
N=9 g1=8062 g2=4070 #a=0 #t=214 date=1550678704 time=381 maxband=9 maxsize1=14630 maxsize2=9940
N=9 g1=8063 g2=3960 #a=0 #t=878 date=1550678709 time=905 maxband=12 maxsize1=15202 maxsize2=6585
N=9 g1=8063 g2=3968 #a=0 #t=1323 date=1550678716 time=6251 maxband=12 maxsize1=22208 maxsize2=11606
N=9 g1=8063 g2=3969 #a=0 #t=1323 date=1550678718 time=1952 maxband=10 maxsize1=13232 maxsize2=10387
N=9 g1=8136 g2=3960 #a=0 #t=214 date=1550678733 time=894 maxband=10 maxsize1=10040 maxsize2=3745
N=9 g1=8136 g2=3968 #a=0 #t=303 date=1550678735 time=535 maxband=10 maxsize1=16905 maxsize2=3972
N=9 g1=8136 g2=3969 #a=0 #t=303 date=1550678739 time=3379 maxband=12 maxsize1=23302 maxsize2=10472
N=9 g1=8136 g2=3986 #a=0 #t=119 date=1550678745 time=3316 maxband=9 maxsize1=21550 maxsize2=4012
N=9 g1=8136 g2=5731 #a=0 #t=400 date=1550678740 time=7891 maxband=12 maxsize1=8939 maxsize2=17806
N=9 g1=8136 g2=5732 #a=0 #t=900 date=1550678741 time=1755 maxband=29 maxsize1=12960 maxsize2=390
N=9 g1=8136 g2=5775 #a=0 #t=400 date=1550678749 time=6933 maxband=10 maxsize1=5105 maxsize2=12854
N=9 g1=8137 g2=3272 #a=0 #t=750 date=1550678733 time=1113 maxband=9 maxsize1=15994 maxsize2=5043
N=9 g1=8137 g2=3970 #a=0 #t=1130 date=1550678733 time=493 maxband=27 maxsize1=14336 maxsize2=384
N=9 g1=8212 g2=3258 #a=0 #t=602 date=1550678761 time=838 maxband=8 maxsize1=19853 maxsize2=2601
N=9 g1=8212 g2=3266 #a=0 #t=878 date=1550678763 time=1561 maxband=9 maxsize1=16225 maxsize2=5149
N=9 g1=8212 g2=3272 #a=0 #t=878 date=1550678765 time=2558 maxband=10 maxsize1=20014 maxsize2=7190
N=9 g1=8212 g2=3978 #a=0 #t=602 date=1550678764 time=1759 maxband=9 maxsize1=21469 maxsize2=5167
N=9 g1=8397 g2=3358 #a=0 #t=7976 date=1550678962 time=5768 maxband=13 maxsize1=5680 maxsize2=12739
N=9 g1=8400 g2=778 #a=0 #t=824 date=1550678957 time=405 maxband=8 maxsize1=21083 maxsize2=6171
N=9 g1=8400 g2=841 #a=0 #t=566 date=1550678957 time=6658 maxband=10 maxsize1=64046 maxsize2=21784
N=9 g1=8400 g2=847 #a=0 #t=566 date=1550678964 time=6530 maxband=10 maxsize1=99223 maxsize2=36682
N=9 g1=8400 g2=1477 #a=0 #t=824 date=1550678963 time=2009 maxband=10 maxsize1=27673 maxsize2=14224
N=9 g1=8400 g2=2597 #a=0 #t=664 date=1550678954 time=1031 maxband=10 maxsize1=27387 maxsize2=10300
N=9 g1=8400 g2=2968 #a=0 #t=3122 date=1550678965 time=5180 maxband=13 maxsize1=89400 maxsize2=20490
N=9 g1=8400 g2=3227 #a=0 #t=2174 date=1550678954 time=3222 maxband=10 maxsize1=20310 maxsize2=14154
N=9 g1=8400 g2=3234 #a=0 #t=1694 date=1550678955 time=649 maxband=17 maxsize1=11934 maxsize2=7370
N=9 g1=8400 g2=3959 #a=0 #t=1206 date=1550678973 time=5618 maxband=10 maxsize1=22470 maxsize2=8629
N=9 g1=8405 g2=575 #a=0 #t=412 date=1550678967 time=2183 maxband=10 maxsize1=11670 maxsize2=7331
N=9 g1=8405 g2=693 #a=0 #t=1488 date=1550678972 time=1447 maxband=13 maxsize1=14873 maxsize2=4815
N=9 g1=8405 g2=841 #a=0 #t=816 date=1550678968 time=3333 maxband=15 maxsize1=11503 maxsize2=6932
N=9 g1=8405 g2=1470 #a=0 #t=412 date=1550678978 time=2372 maxband=10 maxsize1=20511 maxsize2=10191
N=9 g1=8405 g2=2456 #a=0 #t=1320 date=1550678966 time=1011 maxband=13 maxsize1=11051 maxsize2=9625
N=9 g1=8405 g2=2597 #a=0 #t=742 date=1550678971 time=2166 maxband=20 maxsize1=11841 maxsize2=5085
N=9 g1=8405 g2=2758 #a=0 #t=1998 date=1550678976 time=1943 maxband=27 maxsize1=18124 maxsize2=10595
N=9 g1=8405 g2=3227 #a=0 #t=2478 date=1550678971 time=4521 maxband=18 maxsize1=14109 maxsize2=10715
N=9 g1=8405 g2=3234 #a=0 #t=1998 date=1550678976 time=3342 maxband=13 maxsize1=16942 maxsize2=7325
N=9 g1=8405 g2=3235 #a=0 #t=4560 date=1550678979 time=2682 maxband=13 maxsize1=13238 maxsize2=9380
N=9 g1=8533 g2=1465 #a=0 #t=469 date=1550679183 time=2009 maxband=10 maxsize1=13306 maxsize2=2372
N=9 g1=8551 g2=78 #a=0 #t=800 date=1550679188 time=747 maxband=18 maxsize1=832 maxsize2=14336
N=9 g1=8557 g2=78 #a=0 #t=800 date=1550679203 time=716 maxband=18 maxsize1=832 maxsize2=14336
N=9 g1=8789 g2=2330 #a=0 #t=237 date=1550679437 time=684 maxband=10 maxsize1=6132 maxsize2=15083
N=9 g1=8790 g2=839 #a=0 #t=582 date=1550679438 time=3344 maxband=14 maxsize1=12568 maxsize2=8243
N=9 g1=8790 g2=841 #a=0 #t=816 date=1550679441 time=2876 maxband=10 maxsize1=26110 maxsize2=8410
N=9 g1=8790 g2=847 #a=0 #t=816 date=1550679448 time=5811 maxband=10 maxsize1=48732 maxsize2=12743
N=9 g1=8790 g2=1477 #a=0 #t=1164 date=1550679450 time=1908 maxband=12 maxsize1=16576 maxsize2=6893
N=9 g1=8790 g2=2596 #a=0 #t=496 date=1550679449 time=4262 maxband=12 maxsize1=10308 maxsize2=10080
N=9 g1=8790 g2=2597 #a=0 #t=742 date=1550679453 time=2681 maxband=16 maxsize1=16269 maxsize2=9301
N=9 g1=8790 g2=2931 #a=0 #t=1302 date=1550679444 time=3296 maxband=10 maxsize1=62768 maxsize2=13248
N=9 g1=8790 g2=2966 #a=0 #t=1872 date=1550679449 time=2111 maxband=13 maxsize1=10333 maxsize2=7209
N=9 g1=8790 g2=3234 #a=0 #t=1998 date=1550679442 time=2724 maxband=14 maxsize1=13087 maxsize2=7848
N=9 g1=8791 g2=841 #a=0 #t=566 date=1550679455 time=9329 maxband=10 maxsize1=15696 maxsize2=5800
N=9 g1=8791 g2=847 #a=0 #t=566 date=1550679475 time=10811 maxband=10 maxsize1=15352 maxsize2=6887
N=9 g1=8791 g2=1477 #a=0 #t=824 date=1550679447 time=3862 maxband=10 maxsize1=12195 maxsize2=4795
N=9 g1=8791 g2=2597 #a=0 #t=664 date=1550679443 time=3366 maxband=10 maxsize1=15283 maxsize2=5964
N=9 g1=8791 g2=3234 #a=0 #t=1694 date=1550679451 time=6443 maxband=12 maxsize1=15450 maxsize2=5102
N=9 g1=8894 g2=184 #a=0 #t=1516 date=1550679566 time=566 maxband=10 maxsize1=1455 maxsize2=12257
N=9 g1=9077 g2=4643 #a=0 #t=10872 date=1550679899 time=1126 maxband=13 maxsize1=14108 maxsize2=1786
N=9 g1=9080 g2=839 #a=0 #t=1029 date=1550679895 time=711 maxband=14 maxsize1=21152 maxsize2=8515
N=9 g1=9114 g2=2393 #a=0 #t=2236 date=1550680023 time=86 maxband=6 maxsize1=866 maxsize2=10557
N=9 g1=9137 g2=553 #a=0 #t=184 date=1550680090 time=163 maxband=6 maxsize1=1528 maxsize2=15104
N=9 g1=9141 g2=553 #a=0 #t=184 date=1550680100 time=124 maxband=6 maxsize1=1270 maxsize2=18889
N=9 g1=9363 g2=9077 #a=0 #t=1258 date=1550680633 time=1113 maxband=12 maxsize1=1716 maxsize2=13030
N=9 g1=9366 g2=625 #a=0 #t=2772 date=1550680648 time=440 maxband=22 maxsize1=783 maxsize2=11808
N=9 g1=10037 g2=2599 #a=0 #t=4770 date=1550683961 time=2822 maxband=9 maxsize1=13788 maxsize2=9284
N=9 g1=10298 g2=126 #a=0 #t=710 date=1550685909 time=336 maxband=6 maxsize1=406 maxsize2=13079
N=9 g1=10354 g2=553 #a=0 #t=784 date=1550686212 time=3508 maxband=27 maxsize1=1504 maxsize2=90112
N=9 g1=10514 g2=303 #a=0 #t=300 date=1550686823 time=1852 maxband=10 maxsize1=5046 maxsize2=11960
N=9 g1=10514 g2=773 #a=0 #t=2016 date=1550686825 time=1154 maxband=10 maxsize1=4406 maxsize2=11960
N=9 g1=10888 g2=773 #a=0 #t=1353 date=1550688843 time=18162 maxband=13 maxsize1=66656 maxsize2=33896
N=9 g1=10888 g2=800 #a=0 #t=1353 date=1550688817 time=1863 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=804 #a=0 #t=1353 date=1550688819 time=1835 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=1604 #a=0 #t=1353 date=1550688817 time=1838 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=1844 #a=0 #t=1353 date=1550688823 time=1854 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=3047 #a=0 #t=12630 date=1550688835 time=4579 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=4982 #a=0 #t=12630 date=1550688830 time=5211 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=6543 #a=0 #t=12630 date=1550688826 time=4907 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=8396 #a=0 #t=363 date=1550688820 time=2123 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=9088 #a=0 #t=1907 date=1550688821 time=1867 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10888 g2=10019 #a=0 #t=1907 date=1550688820 time=2122 maxband=13 maxsize1=41728 maxsize2=672
N=9 g1=10999 g2=515 #a=0 #t=1025 date=1550689224 time=1339 maxband=8 maxsize1=1125 maxsize2=27958
N=9 g1=11529 g2=165 #a=0 #t=333 date=1550691819 time=10679 maxband=10 maxsize1=3956 maxsize2=32016
N=9 g1=11606 g2=10888 #a=0 #t=1907 date=1550692117 time=946 maxband=13 maxsize1=672 maxsize2=41728
N=9 g1=11620 g2=39 #a=0 #t=420 date=1550692185 time=207 maxband=5 maxsize1=218 maxsize2=11115
N=9 g1=11625 g2=2278 #a=0 #t=213 date=1550692250 time=614 maxband=6 maxsize1=474 maxsize2=10213
N=9 g1=11657 g2=162 #a=0 #t=120 date=1550692461 time=14100 maxband=8 maxsize1=1144 maxsize2=21187
N=9 g1=11657 g2=553 #a=0 #t=184 date=1550692447 time=148 maxband=13 maxsize1=210 maxsize2=12784
N=9 g1=11658 g2=165 #a=0 #t=81 date=1550692455 time=3338 maxband=8 maxsize1=1012 maxsize2=20664
N=9 g1=11716 g2=165 #a=0 #t=333 date=1550692864 time=179963 maxband=10 maxsize1=3976 maxsize2=269640
N=9 g1=11716 g2=553 #a=0 #t=555 date=1550692681 time=555 maxband=7 maxsize1=352 maxsize2=26652
N=9 g1=11722 g2=60 #a=0 #t=129 date=1550692707 time=8437 maxband=8 maxsize1=1087 maxsize2=42862
N=9 g1=11722 g2=165 #a=0 #t=333 date=1550748321 time=12247489 maxband=12 maxsize1=16314 maxsize2=6839560
N=9 g1=11770 g2=162 #a=0 #t=3150 date=1550692972 time=5720 maxband=8 maxsize1=710 maxsize2=67354
N=9 g1=11776 g2=39 #a=0 #t=1470 date=1550693010 time=1444 maxband=6 maxsize1=119 maxsize2=12971
N=9 g1=12128 g2=2314 #a=0 #t=1020 date=1550695913 time=2334 maxband=14 maxsize1=13750 maxsize2=4066
N=9 g1=12462 g2=8136 #a=0 #t=1080 date=1550700435 time=680 maxband=25 maxsize1=1024 maxsize2=21504
N=9 g1=12522 g2=162 #a=0 #t=2820 date=1550701122 time=912 maxband=7 maxsize1=636 maxsize2=12529


==> anc/results10/readme.txt <==
Here you can find the hardest cases for the test of the non-aperiodicity of Wang sets of size 5..10.

A larger sets of hard cases can be found here : https://www.arthy.org/wang10/

The file 10_band40.txt contains all cases for which we have to compute at least a band of width 40 (i.e. to compute T^40). 10_size10000.txt contains cases for wich we have to compute a transducer of at least 10^5 edges.

There is one result by line: 
N is the number of tiles
g1/g2 are the numbers of the two graphs
#a is the number of candidates found (always 0, except for "the hardest case": N=10 g1=21577 g2=3322)
#t is the number of test for aperiodicity (i.e. call of test_aperiodic() in test.hpp)
date: the unix time when the computation was done 
time: the time for the computation (in ms)
maxband: the largest power we have to compute to get the results
maxsize1/2: the largest transducer we have to compute to get the results (in horizontal, and in vertical)

Note that, for reproductiblity reason, we compute on the same time T^k and (T^tr)^k, and we fail if one of the two is too large (more than MAX edges). This is not optimal, since one of the two can be much smaller than the other.

==

The case "N=10 g1=21577 g2=3322" is special, since it is the only case for which the main program cannot find that there is no aperiodic tileset (discussed in the section "The hardest case" in the paper).

The file "hard10.txt" contains the 4 (isomorphic) tilesets for which the main programm cannot show that there are not aperiodic.






==> anc/results11/candidates.txt <==
0001 3020 0122 1132 3124 2203 2212 0300 1300 1322 3340 
0001 3020 0122 1112 3123 2201 2212 0300 1300 1322 3330 
0001 0023 1102 2100 3133 1230 2240 2213 3234 2300 2333 
0001 1000 4020 0123 2230 3200 3213 2302 2310 3330 0403 
0001 0023 1102 1134 2130 2114 1240 1233 2202 2213 2234 
0001 0020 1003 1021 0100 0113 1101 2230 3202 2312 3330 
0001 0020 1000 1032 0130 0121 1101 1120 2203 3210 2312 
0100 1020 0030 1130 0001 1101 1031 2212 0042 0123 2204 
0001 0023 1102 1113 2130 2114 1240 1233 2202 2213 2234 
0001 1000 4023 0123 2230 3200 3213 2302 2310 3330 0400 
0001 1002 4030 0130 2220 3200 3212 2303 2310 3320 0402 
0001 0020 1000 1032 0130 0121 1101 2203 3210 2312 3303 
0001 1000 1012 0102 0130 1101 2220 3230 3213 2300 3320 
0001 1000 1012 0102 0130 1101 2230 2223 3203 2312 3323 
0001 1011 2020 0120 0113 1101 2121 1210 1222 3312 3331 
0010 0021 2100 3101 3112 1201 3212 2311 4301 1411 3400 
0010 0021 2101 3111 3122 1211 3222 2312 4311 1412 3401 
1000 2011 0102 2102 2110 0210 2202 3301 4300 3421 4401 
1001 1020 2001 0122 1101 2120 0200 3302 4300 3412 4402 
3000 0100 0111 0122 1112 0221 1222 1302 1321 2320 2312 
0001 1032 1043 2010 3023 0100 0111 1101 0233 1224 0310 
0001 0012 1000 0121 1101 3120 1221 3210 1310 2320 3312 
1001 2002 2031 0120 0113 0132 1110 1202 1231 1223 2232 
0001 0012 3002 1112 2110 1222 3220 0311 1320 2321 3301 
0001 2010 3000 0100 0111 3110 1212 1221 4200 2301 0422 
4000 0100 0111 1211 2202 2212 2322 2421 3420 4402 4410 
0001 0020 1000 0121 1120 3112 1212 3211 1310 2302 3301 
0001 1022 2000 3012 0110 1120 0221 2201 2220 0302 1312 
0001 0012 1002 0111 1101 3120 1221 3210 1310 2320 3312 
1000 1011 2001 0121 0123 1110 2100 2133 0232 1213 1221 
0001 3000 3011 3022 0110 0121 2112 0200 0211 3210 1322 
0001 0012 1003 2010 2021 0111 0133 1200 1233 2202 2230 
0001 3000 3011 3022 0110 0112 2121 0200 0211 3210 1322 


==> anc/src/11tiles.cpp <==
#define N 11

#include "wang.hpp"
#include "bisim.hpp"

#include <sys/stat.h>

// The 3 aperiodic tilesets in the paper:
const char *sets[]=
  {
   "3331 3111 3122 1142 1022 0010 0321 1323 3011 2214 2202 ",
   "3331 3111 3122 1102 1022 0010 0321 1323 3011 2210 2202 ",
   "3331 3111 3122 3342 1022 0010 0321 1323 3011 2214 2202 ",
  };
   
void add(Wang_t &T,int a1,int a2,int b1,int b2) {
  assert(a1>=0 && a1<=9);
  assert(a2>=0 && a2<=9);
  assert(b1>=0 && b1<=9);
  assert(b2>=0 && b2<=9);
  T.add(tile_t(b1,b2,a1,a2));
}

// Computes T_s
// If basic=1, we do not relabel colors
Wang_t pow(const Wang_t T[2],const string &s,bool basic=0)
{
  Wang_t W=T[s[0]-'0'],W_tmp;
  for(int i=1;i<s.size();i++) {
    int r;
    if(!basic)
      r=W_tmp.tn_nosimpl(W,T[s[i]-'0']);
    else
      r=W_tmp.tn_basic(W,T[s[i]-'0']);
    assert(r==0);
    W_tmp.remove_duplicate();
    W_tmp.remove_inter_sc();
    W_tmp.swap(W);
  }
  return W;
}

// Recursively computes all binary words starting with 's', ending with '010', anf without factors in 'forb'
void rec010(const string &s, const set<string> &forb) {
  for(auto &it:forb)
    if(strstr(s.c_str(),it.c_str())) return;
  if(strstr(s.c_str()+1,"010")) {
    printf("%s\n",s.c_str());
    return;
  }
  rec010(s+"0",forb);
  rec010(s+"1",forb);
}

// 1) check that T does not read either 2 or 3
// 2) remove the transitions that writes 2 or 3
//    then remove transitions between two SC components
Wang_t no23(const Wang_t &T)
{
  for(int i=0;i<T.size();i++)
    assert(T[i].afirst()<2);
  Wang_t Q;

  for(int i=0;i<T.size();i++)
    if(T[i].asecond()<2)
      Q.add(T[i]);

  Q.remove_inter_sc();
  return Q;
}

Wang_t T[3]; // we will store were the 3 aperiodic sets
Wang_t TT[3][2]; // we will store T_0 and T_1 (for the 3 sets)

// Generate the figure for a tileset, with "square" Wang tiles
void printsquares(const char *fn,const Wang_t &w)
{
  FILE *out=fopen(fn,"w");
  assert(out);
  fprintf(out,"\\begin{tikzpicture}\n");
  for(int i=0;i<w.size();i++) {
    int x=i%6;
    int y=i/6;
    double xx=x*1.3;
    double yy=y*1.3;
    fprintf(out,"\\draw (%lf,%lf) -- (%lf,%lf) ;\n",xx,yy,xx+1,yy);
    fprintf(out,"\\draw (%lf,%lf) -- (%lf,%lf) ;\n",xx,yy,xx+1,yy+1);
    fprintf(out,"\\draw (%lf,%lf) -- (%lf,%lf) ;\n",xx,yy,xx,yy+1);
    fprintf(out,"\\draw (%lf,%lf) -- (%lf,%lf) ;\n",xx+1,yy,xx+1,yy+1);
    fprintf(out,"\\draw (%lf,%lf) -- (%lf,%lf) ;\n",xx,yy+1,xx+1,yy+1);
    fprintf(out,"\\draw (%lf,%lf) -- (%lf,%lf) ;\n",xx,yy+1,xx+1,yy);
    fprintf(out,"\\draw (%lf,%lf) node[left]{$%d$} ;\n",xx+0.42,yy+.5,w[i].bfirst());
    fprintf(out,"\\draw (%lf,%lf) node[right]{$%d$} ;\n",xx+0.57,yy+.5,w[i].bsecond());
    fprintf(out,"\\draw (%lf,%lf) node[above]{$%d$} ;\n",xx+0.5,yy+.54,w[i].asecond());
    fprintf(out,"\\draw (%lf,%lf) node[below]{$%d$} ;\n",xx+0.5,yy+.46,w[i].afirst());
  }
  fprintf(out,"\\end{tikzpicture}\n");
  fclose(out);
}

// structure to generate the figure for a transducer 
struct tikz_t { 
  map<int,string> pos_nodes; //helper for positions
  map<int,string> names; //names
  map<tile_t,string> pos_edges; //helper for edges

  void clear() {
    pos_nodes.clear();
    names.clear();
    pos_edges.clear();
  }

  
  void readpos(const char *fn) { //read an file for the helpers
    FILE *in=fopen(fn,"r");
    if(!in) return;
    char bf[1000];
    while(fgets(bf,999,in)) {
      if(strncmp(bf,"\\node[state] ",13)==0) {
	int d=atoi(bf+15);
	char *p=strstr(bf," at ");
	assert(p);
	p+=4;
	p=strtok(p," ");
	pos_nodes[d]=p;
	p=strtok(NULL," {}\n");
	if(p)
	  names[d]=p;
	continue;
      }
      if(strncmp(bf,"\\path[trans] ",13)==0) {
	int b1=atoi(bf+15);
	char *p=strstr(bf,"edge");
	assert(p);
	p=strtok(p,"{");
	string pos=p;
	p=strtok(NULL,"{$|$} (n);");
	int a1=atoi(p);
	p=strtok(NULL,"{$|$} (n);");
	int a2=atoi(p);
	p=strtok(NULL,"{$|$} (n);");
	int b2=atoi(p);
	pos_edges[tile_t(a1,a2,b1,b2)]=pos;
	continue;
      }
    }
    
    fclose(in);
  }

  void write(FILE *out,const Wang_t &w) const { // writes the figure
    set<int> nodes;
    for(int i=0;i<w.size();i++) {
      nodes.insert(w[i].bfirst());
      nodes.insert(w[i].bsecond());
    }
    for(auto &it:nodes) {
      if(pos_nodes.find(it)!=pos_nodes.end())
	if(names.find(it)!=names.end())
	  fprintf(out,"\\node[state] (n%d) at %s {%s};\n",it,pos_nodes.at(it).c_str(),names.at(it).c_str());
	else
	  fprintf(out,"\\node[state] (n%d) at %s {%d};\n",it,pos_nodes.at(it).c_str(),it);
      else 
	fprintf(out,"\\node[state] (n%d) at (%d,%d) {%d};\n",it,rand()%10,rand()%10,it);
    }
    for(int i=0;i<w.size();i++) {
      if(pos_edges.find(w[i])!=pos_edges.end())
	fprintf(out,"\\path[trans] (n%d) %s {$%d|%d$} (n%d);\n",w[i].bfirst(),pos_edges.at(w[i]).c_str(),w[i].afirst(),w[i].asecond(),w[i].bsecond());
      else
	fprintf(out,"\\path[trans] (n%d) edge node[tr] {$%d|%d$} (n%d);\n",w[i].bfirst(),w[i].afirst(),w[i].asecond(),w[i].bsecond());
    }
  }

  void write(const char *fn,const Wang_t &w) const { //write the figure
    FILE *out=fopen(fn,"w");
    assert(out);
    write(out,w);
    fclose(out);
  }
    
};

int main(int ac, char **av) {
  mkdir("11figs",0755);

  for(int num=0;num<3;num++) {
    for(int i=0;i<9;i++)
      add(TT[num][0],sets[num][i*5]-'0',sets[num][i*5+1]-'0',sets[num][i*5+2]-'0',sets[num][i*5+3]-'0');
    for(int i=9;i<11;i++)
      add(TT[num][1],sets[num][i*5]-'0',sets[num][i*5+1]-'0',sets[num][i*5+2]-'0',sets[num][i*5+3]-'0');

    TT[num][0].sort();
    
    T[num].add(TT[num][0]);
    T[num].add(TT[num][1]);

#if 1
    Wang_t W=canonical_with_mirror(T[num]);
    printf("canonical form of aperiodic set number %d:\n",num);
    W.print();
#endif
  }

  printsquares("11figs/0_w11.tex",T[0]);
  printsquares("11figs/1_w11.tex",T[1]);
  printsquares("11figs/2_w11.tex",T[2]);

  
  Wang_t W;

  printf("First aperiodic set\n");

  
  printf("Proof of Fact 4:\n"
	 "The transducers $s{T_{11}}$, $s{T_{101}}$, $s{T_{1001}}$ and $s{T_{00000}}$ are empty.\n");
  
  W=pow(TT[0],"11");
  assert(W.size()==0);
  W=pow(TT[0],"101");
  assert(W.size()==0);
  W=pow(TT[0],"1001");
  assert(W.size()==0);
  W=pow(TT[0],"00000");
  assert(W.size()==0);

  printf("Proof of Fact 4 OK\n");

  Wang_t T0a[2];
  T0a[0]=pow(TT[0],"10000",1);
  T0a[1]=pow(TT[0],"1000",1);

  tikz_t tikz;
  tikz.readpos("11figs/0_10000.hint");
  tikz.write("11figs/w10000z.tex",T0a[0]);
  tikz.readpos("11figs/0_1000.hint");
  tikz.write("11figs/w1000z.tex",T0a[1]);
  
  Wang_t T0b[2];
  T0b[0]=no23(T0a[0]);
  T0b[1]=no23(T0a[1]);

  tikz.readpos("11figs/0_10000.hint");
  tikz.write("11figs/w10000_2z.tex",T0b[0]);
  tikz.readpos("11figs/0_1000.hint");
  tikz.write("11figs/w1000_2z.tex",T0b[1]);

  // we construct a partitions of sets
  set<set<int> > classes;
  populate(classes,T0b[0]);
  removeset(classes,23300);
  removeset(classes,23310);
  removeset(classes,21300);
  removeset(classes,21310);
  addset(classes,23300,23310);
  addset(classes,21300,21310);
  assert(iscobisim(T0b[0],classes));

  printf("The partition %s is a co-bisimulation equivalence of T0b[0]\n",str(classes).c_str());

  T0b[0]=contract(T0b[0],classes);
  
  classes.clear();
  populate(classes,T0b[1]);
  removeset(classes,2300);
  removeset(classes,2310);
  addset(classes,2300,2310);
  assert(iscobisim(T0b[1],classes));

  printf("The partition %s is a co-bisimulation equivalence of T0b[1]\n",str(classes).c_str());

  T0b[1]=contract(T0b[1],classes);

  tikz.readpos("11figs/0_10000_b.hint");
  tikz.write("11figs/w10000_3z.tex",T0b[0]);
  tikz.readpos("11figs/0_1000_b.hint");
  tikz.write("11figs/w1000_3z.tex",T0b[1]);

  // no 101
  {
    Wang_t Q=transpose(T[0]);
    //TODO
  }
  
  printf("\nSecond aperiodic set\n");
  
  printf("Proof of Fact 6:\n"
	 "The transducers $s{T'_{111}}$, $s{T'_{101}}$, $s{T'_{1001}}$, $s{T'_{1000001}}$, $s{T'_{10000001}}$, $s{T'_{100000001}}$, $s{T'_{000000000}}$, $s{T'_{000011}}$, $s{T'_{110000}}$ and $s{T'_{1100011}}$ are empty\n");

  set<string> forb;
  W=pow(TT[1],"111");forb.insert("111");
  assert(W.size()==0);
  W=pow(TT[1],"101");forb.insert("101");
  assert(W.size()==0);
  W=pow(TT[1],"1001");forb.insert("1001");
  assert(W.size()==0);
  W=pow(TT[1],"1000001");forb.insert("1000001");
  assert(W.size()==0);
  W=pow(TT[1],"10000001");forb.insert("10000001");
  assert(W.size()==0);
  W=pow(TT[1],"100000001");forb.insert("100000001");
  assert(W.size()==0);
  W=pow(TT[1],"000000000");forb.insert("000000000");
  assert(W.size()==0);
  W=pow(TT[1],"000011");forb.insert("000011");
  assert(W.size()==0);
  W=pow(TT[1],"110000");forb.insert("110000");
  assert(W.size()==0);
  W=pow(TT[1],"1100011");forb.insert("1100011");
  assert(W.size()==0);
  printf("Proof of Fact 6 OK\n\n");

  printf("Now we show that an bi-infinite binary word without words in 'forb' is a concatenation of 1000, 10000, 100011000 and 100000000.\n");

  printf("Such a word must contains '11', and thus must contains '010'\n");

  printf("If we cut a 'forb'-free bi-infinite word at each position between 0 and 10 in 010, we get the following 4 possibles words\n");

  printf("List of possible binary words starting with 010 and ending with 010:\n");

  rec010("010",forb);

  printf("\nWe show now that :\n"
	 "$T'_{11}$ is isomorphic to a subset of $T'_{01}$, and $T'_{100000}$ is isomorphic to a subset of $T'_{100001}$\n");
    
  printf("\nWe verify that each tile of T'_11 (resp T'_100000) is a tile of T'_01 (resp T'_100001), after a simple relabeling of the colors:\n");

  {
    auto A=pow(TT[1],"11",1);
    auto B=pow(TT[1],"01",1);
    for(int i=0;i<A.size();i++) {
      bool found=0;
      auto t=tile_t(A[i].afirst(),A[i].asecond(),A[i].bfirst()-20,A[i].bsecond()-20);
      for(int j=0;j<B.size();j++)
	if(B[j]==t) found=1;
      assert(found);
    }
  }
  {
    auto A=pow(TT[1],"100000",1);
    auto B=pow(TT[1],"100001",1);
    for(int i=0;i<A.size();i++) {
      bool found=0;
      auto t=tile_t(A[i].afirst(),A[i].asecond(),A[i].bfirst()+1,A[i].bsecond()+1);
      for(int j=0;j<B.size();j++)
	if(B[j]==t) found=1;
      assert(found);
    }
  }
  printf("OK\n");
  

  printf("\nLast aperiodic Wang set\n");
  
  W=pow(TT[2],"11");
  assert(W.size()==0);
  W=pow(TT[2],"101");
  assert(W.size()==0);
  W=pow(TT[2],"1001");
  assert(W.size()==0);
  W=pow(TT[2],"00000");
  assert(W.size()==0);

  Wang_t T2a[2];
  T2a[0]=pow(TT[2],"10000",1);
  T2a[1]=pow(TT[2],"1000",1);

  Wang_t T2b[2];
  T2b[0]=no23(T2a[0]);
  T2b[1]=no23(T2a[1]);
  
  Wang_t shift; 
  shift.add(tile_t(0,0,0,0));
  shift.add(tile_t(1,0,1,0));
  shift.add(tile_t(0,1,0,1));
  shift.add(tile_t(1,1,1,1));
  
  tikz.readpos("11figs/shift.hint");
  tikz.write("11figs/shift.tex",shift);
  
  //we shift the transducers
  Wang_t T2bs[2];
  T2bs[0].tn_basic(T2b[0],shift);
  T2bs[0].remove_inter_sc();
  T2bs[0].remove_duplicate();
  T2bs[1].tn_basic(T2b[1],shift);
  T2bs[1].remove_inter_sc();
  T2bs[1].remove_duplicate();

  tikz.readpos("11figs/2_w10000z.hint");
  tikz.write("11figs/2_w10000z.tex",T2bs[0]);

  tikz.readpos("11figs/2_w1000z.hint");
  tikz.write("11figs/2_w1000z.tex",T2bs[1]);

  classes.clear();
  populate(classes,T2bs[0]);
  removeset(classes,231000);
  removeset(classes,231031);
  addset(classes,231000,231031);
  removeset(classes,230300);
  removeset(classes,230331);
  addset(classes,230300,230331);

  assert(isbisim(T2bs[0],classes));

  printf("The partition %s is a bisimulation equivalence of T2b[0]\n",str(classes).c_str());

  T2bs[0]=contract(T2bs[0],classes);

  classes.clear();
  populate(classes,T2bs[1]);
  removeset(classes,21331);
  removeset(classes,21300);
  addset(classes,21331,21300);
  removeset(classes,20331);
  removeset(classes,20300);
  addset(classes,20331,20300);
  removeset(classes,23000);
  removeset(classes,23031);
  addset(classes,23000,23031);
  assert(isbisim(T2bs[1],classes));

  printf("The partition %s is a bisimulation equivalence of T2b[1]\n",str(classes).c_str());

  T2bs[1]=contract(T2bs[1],classes);

  tikz.readpos("11figs/2_w10000z_3.tex");
  tikz.write("11figs/2_w10000z_3.tex",T2bs[0]);

  tikz.readpos("11figs/2_w1000z_3.hint");
  tikz.write("11figs/2_w1000z_3.tex",T2bs[1]);
  
  //We check that the two transducers we got are the two transducers in T_C in Figure 7.

  //We give the bijection 'm'
  map<unsigned int,unsigned int> m;
  m[233000]=21130;
  m[211300]=20330;
  m[203300]=23100;
  m[231000]=21030;
  m[231300]=21330;
  m[233301]=21113;
  m[231131]=21033;
  m[230300]=21300;
  m[213300]=23300;
  m[233101]=21103;

  m[23131]=2133;
  m[23301]=2113;
  m[21131]=2033;
  m[20300]=2300;
  m[21031]=2030;
  m[21300]=2330;
  m[23000]=2130;
  m[23101]=2103;

  
  T2bs[0].remap(m);
  T2bs[0].sort();
  assert(T2bs[0]==T0b[0]);

  T2bs[1].remap(m);
  T2bs[1].sort();
  assert(T2bs[1]==T0b[1]);

  printf("\nEverything is OK !\n");
  return 0;
  
}


==> anc/src/Makefile <==
gengraphs__%: gengraphs.cpp Makefile test.hpp  sets.hpp  utils.hpp graph.hpp wang.hpp
	g++ -DN=$(@:gengraphs__%=%) -O3 -mpopcnt -o $@ gengraphs.cpp -lz 

test__%: test.cpp Makefile test.hpp sets.hpp  utils.hpp graph.hpp wang.hpp
	g++ -DN=$(@:test__%=%) -O3 -mpopcnt -o $@ test.cpp -lpthread -lz

test_large__%: test.cpp Makefile d.hpp  test.hpp sets.hpp  utils.hpp graph.hpp wang.hpp
	g++ -DVLARGE -DN=$(@:test_large__%=%) -O3 -mpopcnt -o $@ test.cpp -lpthread -lz

hard10: hard10.cpp Makefile test.hpp  sets.hpp  utils.hpp graph.hpp wang.hpp
	g++ -O3 -mpopcnt -o $@ hard10.cpp -lz 

11tiles: 11tiles.cpp Makefile test.hpp  sets.hpp  utils.hpp graph.hpp wang.hpp bisim.hpp
	g++ -Wall -Wno-sign-compare -g -mpopcnt -o $@ 11tiles.cpp -lz 



==> anc/src/bisim.hpp <==
/*
  Function to check that a partition is a bi-simulation class.
  Note that we do not computes a bi-simultation equivalance class here.
*/

#include "wang.hpp"

// Helpers do deals with partitions
void populate(set<set<int> > &classes, const Wang_t &T)
{
  for(int i=0;i<T.size();i++) {
    int n=T[i].bfirst();
    set<int> s;
    s.insert(n);
    classes.insert(s);
  }
}

void removeset(set<set<int> > &classes, int n)
{
  set<int> s;
  s.insert(n);
  classes.erase(s);
}

void addset(set<set<int> > &classes, int n1,int n2)
{
  set<int> s;
  s.insert(n1);
  s.insert(n2);
  classes.insert(s);
}

string str(const set<set<int> > &classes) {
  string r="{";
  for(auto &it:classes) {
    if(r.size()>1) r=r+",";
    string s="{";
    for(auto &jt:it) {
      if(s.size()>1) s=s+",";
      char bf[100];
      snprintf(bf,99,"%d",jt);
      s=s+bf;
    }
    s+="}";
    r=r+s;
  }
  r+="}";
  return r;
}

int rep(const set<set<int> > &classes,int n)
{
  for(auto &it:classes) {
    if(it.find(n)!=it.end()) {
      return *(it.begin());
    }
  }
  assert(0);
}

// Check that the partition classes is a bisimuation equivalence for T.
bool isbisim(const Wang_t &T,const set<set<int> > &classes)
{
  for(auto &s:classes)
    for(auto &p:s)
      for(auto &q:s)
	if(p!=q)
	  for(int i=0;i<T.size();i++)
	    if(T[i].bfirst()==p) {
	      bool ok=0;
	      for(int j=0;j<T.size();j++)
		if(T[j].bfirst()==q && T[j].afirst()==T[i].afirst() && T[j].asecond()==T[i].asecond() && rep(classes,T[i].bsecond())==rep(classes,T[j].bsecond())) {
		  ok=1;
		}
	      if(!ok) return false;
	    }

  return true;
}

// Check that the partition classes is a co-bisimuation equivalence for T.
bool iscobisim(const Wang_t &T,const set<set<int> > &classes)
{
  for(auto &s:classes)
    for(auto &p:s)
      for(auto &q:s)
	if(p!=q)
	  for(int i=0;i<T.size();i++)
	    if(T[i].bsecond()==p) {
	      bool ok=0;
	      for(int j=0;j<T.size();j++)
		if(T[j].bsecond()==q && T[j].afirst()==T[i].afirst() && T[j].asecond()==T[i].asecond() && rep(classes,T[i].bfirst())==rep(classes,T[j].bfirst())) {
		  ok=1;
		}
	      if(!ok) return false;
	    }

  return true;
}

Wang_t contract(const Wang_t &T, const set<set<int> > &classes)
{
  Wang_t r;
  for(int i=0;i<T.size();i++)
    r.add(tile_t(T[i].afirst(),T[i].asecond(),rep(classes,T[i].bfirst()),rep(classes,T[i].bsecond())));
  r.remove_duplicate();
  return r;
}


==> anc/src/gengraphs.cpp <==
/*
  This program generates the graphs withs contitions of Lemma 4

  N : number of graphs
  -------------------
  4 : 6
  5 : 26
  6 : 122
  7 : 516
  8 : 2517
  9 : 13276
  10: 77809
  
  These are the md5sums you should get:

  786c7b8830028720fe617708cafbca8c  graphs4.gr
  aa3e8a316a9e70243e715fc15043c81f  graphs5.gr
  72e9bfc61834406dfc307fbde466fdb7  graphs6.gr
  fb6907472b52d1135cbbc3da45e930e9  graphs7.gr
  6b889ee144dec32aa58df353623afb99  graphs8.gr
  6f46016cc32f3e67b8262113104e86c0  graphs9.gr
  6d46e56f5c48865c9056709a711adfe3  graphs10.gr

*/

#include "graph.hpp"

/* Test conditions of Lemma 4 */
bool test_conditions(const graph_t &g) {

  /* First, a quick test */
  {
    set64_t a,b;
    for(int i=0;i<N;i++) {
      a.insert(g[i].first());
      b.insert(g[i].second());
    }
    if(!(a==b)) return 0; // there is a source or a sink
    if(a.size()==1) return 0; // only one vertex/color
  }

  set64_t s[N];
  for(int i=0;i<N;i++) {
    set64_t a,b;
    a.insert(i);
    b=g.neightbor(a);
    if(b.size()>0) {
      b.insert(i);
      while(a!=b) {
	a=b;
	b=g.neightbor(a);
	b.insert(i);
      }
      if(g.neightbor(a)!=a) {
	return 0; // vertex 'i' is not in a SC component (and is not an isolated vertex)
      }
      s[i]=a;
    }
  }
  
  for(int i=0;i<N;i++)
    for(int j=0;j<N;j++)
      if(s[i].present(j) && ! s[j].present(i)) return 0; //there is an edge (i,j) between two SC components

  for(int i=0;i<N;i++)
    if(s[i].size()>0) {
      int ne=0;
      for(int j=0;j<N;j++)
	if(s[i].present(g[j].first())) ne++;
      assert(ne>=s[i].size());
      if(ne==s[i].size()) return 0; // one SC comp is a cycle
    }
  
  return 1;
}

/* 
  Try to add a n-th edge (a,b) to the graph g. We requied wlog that after the adding, the out-degree of a is the maximal out-degree of the graph.
  If this true, and the graph is not isomortphic to a graph already in the set 's', we add it to 's'
 */
void tryadd(const graph_t &g,int n,int a,int b,set<graph_t> &s)
{
  auto g2=g;
  g2[n-1]=edge_t(a,b);
  
  int deg[N];
  memset(deg,0,sizeof(deg));
  for(int i=0;i<n;i++)
    deg[g2[i].first()]++;
  for(int i=0;i<n;i++)
    if(deg[g2[i].first()]>deg[g2[n-1].first()]) return;

  /* If we add the last (N-th) edge, we also test the conditions of Lemma 4*/
  if(n==N && !test_conditions(g2)) return; 

  s.insert(canonical(g2,n));
}

int main(int ac, char **av) {
  set<graph_t> l;

  graph_t g0;
  for(int i=0;i<N;i++)
    g0[i]=edge_t(0,0);
  l.insert(g0);

  for(int n=1;n<=N;n++) {
    set<graph_t> s;
    for(auto &it:l) {
      int nc=it.num_colors(n-1);

      for(int a=0;a<nc;a++) // don't add new vertex
	for(int b=0;b<nc;b++)
	  tryadd(it,n,a,b,s);

      if(nc<N-2) { // add one new vertex
	tryadd(it,n,nc,nc,s);
	for(int a=0;a<nc;a++) {
	  tryadd(it,n,nc,a,s);
	  tryadd(it,n,a,nc,s);
	}
      }

      if(nc<N-3) // add two new vertices
	tryadd(it,n,nc,nc+1,s);
    }
    l.swap(s);
    cout<<n<<" "<<l.size()<<endl;
  }

  /* keeps only one representant for G and the mirror of G */
  {
    set<graph_t> s;

    for(auto &it:l) {
      graph_t r=canonical(reverse(it));
      if(r<it)
	continue;
      s.insert(it);
    }
    l.swap(s);
  }
  
  /* saves the list of graphs */
  cout<<l.size()<<endl;
  char fn[20];
  snprintf(fn,19,"graphs%d.gr",int(N));
  FILE *out=fopen(fn,"w");
  for(auto &it:l)
    it.write(out);
  fclose(out);
  

  return 0;
}


==> anc/src/graph.hpp <==
/* 
   Classes for graphs with at most N edges (where N is fixed, and is less than 16)
*/

#ifndef _GRAPH_HPP_
#define _GRAPH_HPP_

#include <stdio.h>
#include <string.h>
#include <algorithm>
#include "sets.hpp"

/* One "edge", that is a pair of two integers. Since we have at most N<=16 vertices/colors in graphs, one can use only one byte */
class edge_t {
  unsigned char a;

public:
  edge_t(unsigned char b=0):a(b) {}
  edge_t(unsigned char b,unsigned char c):a((b<<4)|c) {}
  const bool operator<(const edge_t &o) const {return a<o.a;}
  const bool operator<=(const edge_t &o) const {return a<=o.a;}
  const bool operator>=(const edge_t &o) const {return a>=o.a;}
  const bool operator>(const edge_t &o) const {return a>o.a;}
  const bool operator==(const edge_t &o) const {return a==o.a;}
  bool loop() const {
    return 0==(((a>>4)^a)&0xF);
  }
  unsigned char rev() const 
  {
    return (a>>4)|(a<<4);
  }
  unsigned char first() const {
    return a>>4;
  }
  unsigned char second() const {
    return a&15;
  }
};

/* 
   One graph, that is N edges.
   If the graph is sorted, one can use an index: all edges starting from the vertex/color 'c' are in the interval [ ts[c] .. te[c] [
*/ 
class graph_t {
  edge_t edges[N];
  int ts[N],te[N];

public:

  void write(FILE *out) const {
    assert(sizeof(edges)==N);
    fwrite(edges,1,N,out);
  }
  
  edge_t &operator[](int i) {
    return edges[i];
  }

  const edge_t &operator[](int i) const {
    return edges[i];
  }

  bool operator<(const graph_t &b) const {
    for(int i=0;i<N;i++) {
      if(edges[i]<b.edges[i]) return 1;
      if(edges[i]>b.edges[i]) return 0;
    }
    return 0;
  }
  void print(int n=N) const {
    for(int i=0;i<n;i++) {
      printf("%d %d | ",int(edges[i].first()),int(edges[i].second()));
    }
    printf("\n");
  }

  bool sorted(int n=N) const {
    for(int i=0;i<n-1;i++)
      if(edges[i]>edges[i+1]) return 0;
    return 1;
  }
  
  void sort(int n=N) {
    std::sort(edges,edges+n);  
    assert(sorted(n));
  }

  
  void readgr(const unsigned char *w)
  {
    assert(sizeof(edges)==N);
    memcpy(edges,w,N);
    for(int i=0;i<N;i++)
      assert(edges[i].first()<8 && edges[i].second()<8);
  }

  void readstr(const char *w,int k=2,int a=0,int b=1)
  {
    for(int i=0;i<N;i++) {
      edge_t h(w[i*k+a]-'0',w[i*k+b]-'0');
      edges[i]=h;
    }
    for(int i=0;i<N;i++)
      assert(edges[i].first()<8 && edges[i].second()<8);
  }

  /* construct the index (the graph has to bo sorted) */
  void init_index() {
    assert(sorted());
    memset(ts,-1,sizeof(ts));
    memset(te,-1,sizeof(te));
    for(int i=0;i<N;i++) {
      int c=edges[i].first();
      if(ts[c]<0) ts[c]=i;
      te[c]=i+1;
    }
  }
  
  /* first edge starting from the vertex 'i' */
  const int &start(int i) const {
    return ts[i];
  }

  /* last edge +1 starting from the vertex 'i' */
  const int &end(int i) const {
    return te[i];
  }

  set64_t neightbor(const set64_t &a) const 
  {
    set64_t b;
    for(int j=0;j<N;j++) {
      if(a.present(edges[j].first()))
	b.insert(edges[j].second());
    }
    return b;
  }

  int num_colors(int n=N) const {
    int nc=0;
    for(int i=0;i<n;i++) {
      if(nc<=edges[i].first()) nc=edges[i].first()+1;
      if(nc<=edges[i].second()) nc=edges[i].second()+1;
    }
    return nc;
  }
};

/* Return the mirror graph of "g" */
graph_t reverse(const graph_t &g)
{
  graph_t r=g;
  for(int i=0;i<N;i++)
    r[i]=edge_t(r[i].second(),r[i].first());

  return r;
}

/* Returns a canonical representant of the graph 'g' (with 'n' edges).
   The alogirthm is naive and slow, but this function is only used to pre-compute the graphs.
*/
graph_t canonical(const graph_t &g,int n=N)
{
  int nc=g.num_colors(n);

  int perm_color[nc];
  for(int i=0;i<nc;i++)
    perm_color[i]=i;
  
  graph_t m=g;
  do {
    graph_t g2;
    for(int i=0;i<n;i++)
      g2[i]=edge_t(perm_color[g[i].first()],perm_color[g[i].second()]);
    for(int i=n;i<N;i++) {
      g2[i]=edge_t(0,0);
    }
    g2.sort(n);
    if(g2<m) {
      m=g2;
    }
  } while(next_permutation(perm_color,perm_color+nc));
  return m;
}

std::vector<graph_t> graphs;

void loadgraphs()   {
  char fn[20];
  snprintf(fn,19,"graphs%d.gr",N);
  FILE *in=fopen(fn,"r");
  assert(in);
  while(!feof(in)) {
    unsigned char x[N];
    int r=fread(x,1,N,in);
    if(r==0) break;
    assert(r==N);
    graph_t g;
    g.readgr(x);
    graphs.push_back(g);
  }
  fclose(in);
}

#endif


==> anc/src/hard10.cpp <==
#define MAX 100000000 // max number of tiles
#define N 10

#include "wang.hpp"

/* 
   Here we test that the following Wang set does not tile the plane
   1112 1013 1001 0012 0123 0111 2231 2311 3331 3220
   
   On the "nodes" direction, 2 is the 2/3 node of Figure 2, and 3 is the 0' node
*/

/* the 4 tilesets found by the main program */
string hard[]={"0030 0100 0113 1002 1010 1130 2201 2300 3223 3301   21577 3322",
	       "0030 0100 0113 1002 1010 1130 2201 2323 3200 3301   21577 3322",
	       "0030 0102 0110 1000 1013 1130 2201 2300 3223 3301   21577 3322",
	       "0030 0102 0110 1000 1013 1130 2201 2323 3200 3301   21577 3322"};

void add(Wang_t &T,int a1,int a2,int b1,int b2) {
  T.add(tile_t(b2,b1,a1,a2));
}

int main() {
  lot_of_stack();

  //construct the tile set
  Wang_t T;
  add(T,1,1,1,2);
  add(T,1,0,1,3);
  add(T,1,0,0,1);
  add(T,0,0,1,2);
  add(T,0,1,2,3);
  add(T,0,1,1,1);
  add(T,2,2,3,1);
  add(T,2,3,1,1);
  add(T,3,3,3,1);
  add(T,3,2,2,0);

  /* show that the 4 tilesets found by the programm are isomorphic to T */
  {
    //canonican_with_mirror returns the smallest tileset among all permutations of tiles/colors  of T
    Wang_t W=canonical_with_mirror(T);
    W.print();
    for(int n=0;n<4;n++) {
      auto &str(hard[n]);
      Wang_t T2;
      for(int i=0;i<10;i++)
	add(T2,str[i*5]-'0',str[i*5+1]-'0',str[i*5+2]-'0',str[i*5+3]-'0');
      auto W2=canonical_with_mirror(T2);
      W2.print();
      assert(W==W2); // true iff T and T2 are isomorphic
    }
    printf("The 4 tilesets found by the program are isomorphic\n");
  }
  
  Wang_t W,W_tmp;

  // We use compactness here : if T tiles, then T tiles with an infinite line of '3'
  for(int i=0;i<T.size();i++) {
    if(T[i].afirst()==3)
      W.add(T[i]);
  }

  for(int pp=2;;pp++) {
    printf("pp=%d, size T_(%d)=%Ld\n",pp,pp-1,(long long)(W.size()));
    int r=W_tmp.tn_nosimpl(W,T);

    assert(r<=0); // tn_nosimpl() should never return that W*T is not aperiodic

    if(r<0) {
      printf("Overflow r=%d\n",r);
      break;
    }

    printf("%Ld -> ", (long long)(W_tmp.size())); fflush(stdout);
    W_tmp.remove_inter_sc();
    printf("%Ld -> ", (long long)(W_tmp.size())); fflush(stdout);
    W_tmp.remove_duplicate();
    printf("%Ld \n", (long long)(W_tmp.size()));

    if(W_tmp.size()==0) {
      printf("Finite: size=0\n");
      break;
    }

    if(W_tmp.is_periodic()) {
      printf("Periodic\n");
      break;
    }

    W_tmp.swap(W);
  }
  
  return 0;
}


==> anc/src/readme.txt <==
This folder contains the main source code.

- sets.hpp contains classes for sets of integers, using bit-operations. In addition to the usual operation (insertion, membership...) one have an operation "position" wich returns the position in the set. 

- graphs.hpp contains class for graphs with N edges (N is fixed, and is at most 10 in our case).

- wang.hpp contains class for set of Wang tiles. It contains functions to compute the power of two Wang set, some simplifications, and a check for periodicity.

- test.hpp test all bijections between the edges of two graphs, and then test is the resulting Wang set is not-aperiodic.

Two programs:

- test.cpp test all Wang sets for non-aperiodicity

- gengraphs.cpp generates all non-isomorphic graphs withs conditions of Lemma 4.

== Usage ==

Compilation (where N is an integer between 4 and 10):
$ make gengraphs_N
$ make test_N

Generation of the set of graphs :
$ ./gengraphs_N 

Test all Wang sets :
$ ./test_N 0 0 -1 -1

This takes several years for N=10...

You can split the research space :
$ ./test_N <a> <b> <a'> <b'>
Test all Wang sets for pairs of graph (i,j) with a<=i<a' and b<=j<b'.





==> anc/src/sets.hpp <==
/* 
   Classes for set of integers.

   In addition to the usual operation (insertion, membership...), one want an operation "position" to know the position in the set.

   Classes 'set64x_t<n>' (where n is a fixed integer) represent a set of integers between 0 and 64n-1.
   The class 'set_t' do the same job, without the bound limit (using std::map<>, and is slow but not heavily used).

   The class 'smallset_t' represent a set of integers between 0 and 31, with an operation "pick()" which return and remove the smallest element.

   If we know that the integers are bounded by a small constant, one can use bit operations to have operations with few machine instructions.
   We use _builtin_popcountll (which count the number of '1' in a word), and __builtin_ctz (which returns the number of '0' before the first '1'). 
   These operations can be done in one machine instruction on x86_64, if the program is compiled with '-mpopcnt'
*/

#ifndef _SETS_HPP_
#define _SETS_HPP_

#include "utils.hpp"

template<int n>
struct set64x_t {
  unsigned long long r[n];
  void swap(set64x_t &o) {
    for(int i=0;i<n;i++) {
      unsigned long long t=r[i];r[i]=o.r[i];o.r[i]=t;
    }
  }
  set64x_t() {for(int i=0;i<n;i++) r[i]=0;}
  void clear() {for(int i=0;i<n;i++) r[i]=0;}
  void insert(int i) {ASSERT(i>=0&&i<64*n);r[i/64]|=(1ULL<<(i%64));}
  bool present(int i) const {return (r[i/64]>>(i%64))&1;}
  int position(int i) const {
    int x=0;
    for(int j=0;j<i/64;j++)
      x+=__builtin_popcountll(r[j]);
    x+=__builtin_popcountll(r[i/64]&((1ULL<<(i%64))-1));
    return x;
  }
  int size() const {
    int x=0;
    for(int i=0;i<n;i++)
      x+=__builtin_popcountll(r[i]);
    return x;
  }
  bool operator==(const set64x_t &b) const {
    return memcmp(r,b.r,sizeof(r))==0;
  }
  bool operator!=(const set64x_t &b) const {
    return memcmp(r,b.r,sizeof(r))!=0;
  }
  void inter(const set64x_t &b) {for(int i=0;i<n;i++) r[i]&=b.r[i];}
};

/* specialization for n=1, since this class is heavily used */

template<>
struct set64x_t<1> {
  unsigned long long r;
  void swap(set64x_t &o) {
    unsigned long long t=r;r=o.r;o.r=t;
  }
  set64x_t():r(0) {}
  void clear() {r=0;}
  void insert(int i) {ASSERT(i>=0&&i<64);r|=(1ULL<<i);}
  bool present(int i) const {return (r>>i)&1;}
  int position(int i) const { return __builtin_popcountll(r&((1ULL<<i)-1));}
  int size() const {return __builtin_popcountll(r);}
  bool operator==(const set64x_t &b) const {
    return r==b.r;
  }
  bool operator!=(const set64x_t &b) const {
    return r!=b.r;
  }
  void inter(const set64x_t &b) {r&=b.r;}
};

using set64_t = set64x_t<1>;

struct set_t  {
  mutable map<int,int> m;
  mutable bool n=0;
public:
  size_t size() const {return m.size();}
  void swap(set_t &b) {
    m.swap(b.m);
    n=0;
  }
  void insert(int i) {n=0;m[i];}
  bool present(int i) const {return m.find(i)!=m.end();}
  void ATT_PROF compm() const {
    int k=0;
    n=1;
    for(auto &it:m)
      it.second=k++;
  }
  int position(int i) const { if(!n) compm(); return m.at(i);}
  void inter(const set_t &b) {
    map<int,int> rr;
    n=0;
    for(auto &it:m)
      if(b.present(it.first))
	rr[it.first];
    m.swap(rr);
  }
};

struct smallset_t {
  unsigned int s;
  smallset_t(int n):s((1<<n)-1){}
  smallset_t():s(0){}
  bool empty() const {return s==0;}
  smallset_t sub(int i) const {
    smallset_t r=*this;
    r.s&=~(1<<i);
    return r;
  }
  int pick() {
    int r=__builtin_ctz(s);
    s&=~(1<<r);
    return r;
  }
};

#endif


==> anc/src/test.cpp <==
#ifdef VLARGE
#define MAX 100000000
#define MAXP 10000
#else
#define MAX 1000000
#define MAXP 10000
#endif

//#define DEBUG

#include "test.hpp"

proc_t pr;
int main(int ac, char **av) {
  loadgraphs();

  int nb=graphs.size();
  cout<<"N="<<N<<" #nbgraphs="<<nb<<endl;
  
  long long nap=0;
  long long tta=0,ttb=0;
  
  int ust=atoi(av[1]);
  int vst=atoi(av[2]);
  int uen=ust+1;
  if(ac>3) uen=atoi(av[3]);
  int ven=vst+1;
  if(ac>4) ven=atoi(av[4]);
  if(uen<0) uen=nb;
  if(ven<0) ven=nb;
  for(int u=ust;u<uen;u++)
    for(int v=vst;v<ven;v++) {
      pr.g1=u;
      pr.g2=v;

      auto start=PROF();
      pr.init(u,v);
      pr.test_all_permutations();
      auto end=PROF();
      cout<<u<<" "<<v<<" : "<<endl;
      cout<<"#candidates aperiodic: "<<pr.nap<<endl;
      cout<<"max width: "<<pr.maxpp<<"  ";
      cout<<"(max widhts periodic/finite: "<<pr.maxbp<<" / "<<pr.maxbf<<") ";
      cout<<"max sizes: "<<pr.maxs1<<" / "<<pr.maxs2<<endl;
      cout<<"#test: "<<pr.rr<<"  ";
      cout<<"time: "<<(end-start)/1000/1000<<" ms\n";
    }

  return 0;
}


==> anc/src/test.hpp <==
/* This file contains the functions which test all Wang sets, given two graphs */

#include "wang.hpp"

/* The class 'proc_t' contains all the structures for one core computation 
   w1 and w2b are the original (sorded) graphs
   We generate all the permutations w2 of w2b, and then test the Wang set (w1,w2) for aperiodicity
 */

struct proc_t {
  int g1,g2; //the numbers of the graphs
  graph_t w1,w2,w2b; // graphs. w1 and w2b are the original graphs, and w2 is a permutation of w2b 

  Wang_t W,Wtr; // Wang sets for T^k or (T^t)^k
  Wang_t W_tmp,Wtr_tmp; //temporary Wang sets

  
  /* for statistics */
  long long rr,nap; 
  int maxpp,maxbp,maxbf; 
  int maxs1,maxs2;
  long long cnt[10]={0,0,0,0,0,0,0,0,0,0};
#define COUNT(a) {cnt[a+1]++;}

  proc_t():W(MAX),Wtr(MAX),W_tmp(MAX),Wtr_tmp(MAX) {  }

  
  /* Returns true if the tile k and a tile j<k tiles periodically */
  int per2(int k) { 
    edge_t a2=w2[k].rev(),a1=w1[k].rev();

    if (w1[k].loop())
      for (int j=0;j<k;j++)
	if (w1[j].loop() &&
	    w2[j]==a2)
	  return 1;

    if (w2[k].loop()) 
      for (int j=0;j<k;j++)
	if (w2[j].loop() &&
	    w1[j]==a1)
	  return 1;

    for (int j=0;j<k;j++)
      if(w2[j]==a2 && w1[j]==a1)
	return 1;

    return 0;
  }

  /* Test if the Wang tile set (w1,w2) is not aperiodic.
     If it returns 0, then the Wang set is not aperiodic.
     Otherwise it returns 1.

     We compute bands in the horizontal and vertical way on the same time.
     If SIMPL is defined, then we also remove duplicate tiles (it's slower, and not used except for ward wang set.
     */
  int test_aperiodic() {
    rr++;
    int r=W.t2_index(w1,w2);
    if(r>0) {
      COUNT(r);
      return 0;
    }
    r=Wtr.t2(w2,w1);
    if(r>0) {
      COUNT(r);
      return 0;
    }
    if(W.is_periodic() || Wtr.is_periodic()) {
      COUNT(NA_2_PER);
      return 0;
    }
    
    if(2>maxpp) maxpp=2;
    int pp;
    for(pp=3;pp<MAXW;pp++) {
      if(debug) {
	printf("%d %Ld %Ld\n",pp,W.size(),Wtr.size());
	fflush(stdout);
      }
#ifdef REMOVE_DUPLICATE
      W.remove_duplicate();
#endif
      r=W_tmp.tn(W,w1,w2);
      if(debug) {
	printf("1 r=%d %Ld\n",r,W_tmp.size());
	fflush(stdout);
      }
      if(r>0) {
	if(pp>maxbf) maxbf=pp;
	COUNT(r);
	return 0;
      }
      if(r<0) break;

      if(W_tmp.size()>maxs1) maxs1=W_tmp.size();
      if(W_tmp.is_periodic()) {
	if(pp>maxbp) maxbp=pp;
	COUNT(NA_N_PER);
	return 0;
      }
      W_tmp.swap(W);
      
#ifdef REMOVE_DUPLICATE
      Wtr.remove_duplicate();
#endif
      r=Wtr_tmp.tn(Wtr,w2,w1);
      if(debug) {
	printf("2 r=%d %Ld\n",r,Wtr_tmp.size());
	fflush(stdout);
      }
      if(r>0) {
	if(pp>maxbf) maxbf=pp;
	COUNT(r);
	return 0;
      }
      if(r<0) break;
      
      if(Wtr_tmp.size()>maxs2) maxs2=Wtr_tmp.size();
      if(Wtr_tmp.is_periodic()) {
	if(pp>maxbp) maxbp=pp;
	COUNT(NA_N_PER);
	return 0;
      }
      Wtr_tmp.swap(Wtr);
      if(pp>maxpp) maxpp=pp;
    }
    COUNT(0);
    printf("fail %d %Ld %Ld\n",pp,W.size(),Wtr.size());
    return 1;
  }

  
  /* A recursive function that generates all permutations w2 of w2b 
     'p' is the (partial) permutation, and 'i' an integer such that all 0<=j<i are set in 'p'
     'sr' is the set of integer [0..N] not already in p[0..i-1]
     If a partial permutation is already 1-periodic or 2-periodic, we cut the branch */
  void test_all_permutations(int i, int *p,smallset_t sr) {
    if(i==N) {
      if(test_aperiodic()) {
	/* if we are here, we have an hard case (a "candidate") */
	nap++;
	char fn[100];
	snprintf(fn,99,"hard%d.txt",int(N));
	FILE *out=fopen(fn,"a");
	assert(out);
	for(int i=0;i<N;i++) {
	  fprintf(out,"%d%d%d%d ",w1[i].first(),w1[i].second(),w2[i].first(),w2[i].second());
	}
	fprintf(out,"  %d %d\n",g1,g2);
	fclose(out);
      }
      return;
    }

    smallset_t s2 =sr;
    while(!s2.empty()) {
      int l=s2.pick();

      w2[i]=w2b[l];
      if(w1[i].loop() && w2[i].loop()) 
	continue; // the tile 'i' tiles periodically the plane 

      if(i>0 && w1[i]==w1[i-1] && w2[i-1]>=w2[i])
	continue; // this permutation is already tested
 
      p[i]=l;
      bool skip=0;
      for(int j=0;j<i;j++)
	if(w2[j]==w2[i] && p[j]>p[i]) {
	  skip=1; // this permutation is already tested
	  break;
	}

      if(skip || per2(i)) // test if the tile i with a pervious tile tile the plane (periodically)
	continue;

      test_all_permutations(i+1,p,sr.sub(l));
    }
  }

  void test_all_permutations() {
    rr=nap=0;
    maxpp=maxbp=maxbf=-1;
    maxs1=maxs2=0;
    int p[N];
    smallset_t s(N);
    test_all_permutations(0,p,s);
  }

  void init(int u,int v)
  {
    assert(u>=0 && u<graphs.size() && v>=0 && v<graphs.size());

    w1=graphs[u];
    w2b=graphs[v];
    
    assert(w1.sorted());
    assert(w2b.sorted());

    /*at most 8 colors... (otherwise, an overflow can occur)*/
    for(int i=0;i<N;i++) {
      assert(w1[i].first()<8);
      assert(w1[i].second()<8);
      assert(w2b[i].first()<8);
      assert(w2b[i].second()<8);
    }

    w1.init_index();
  }
};

/* Test if the Wang tile set T is not aperiodic.
   If it returns 0, then the Wang set is not aperiodic.
   Otherwise it returns 1.
   
   We compute bands ONLY in the horizontal way.
   It also remove duplicate tiles.
*/
int test_aperiodic_sc(const Wang_t &T) {
  Wang_t W(MAX),W_tmp(MAX);
  W=T;
  
  for(int pp=2;;pp++) {
    printf("pp=%d, size T_(%d)=%Ld\n",pp,pp-1,(long long)(W.size()));
    int r=W_tmp.tn_nosimpl(W,T);

    assert(r<=0); // tn_nosimpl() should never return that W*T is not aperiodic

    if(r<0) {
      printf("Overflow r=%d\n",r);
      return 1;
    }

    printf("%Ld -> ", (long long)(W_tmp.size())); fflush(stdout);
    W_tmp.remove_inter_sc();
    printf("%Ld -> ", (long long)(W_tmp.size())); fflush(stdout);
    W_tmp.remove_duplicate();
    printf("%Ld \n", (long long)(W_tmp.size()));

    if(W_tmp.size()==0) {
      printf("Finite: size=0\n");
      return 0;
    }

    if(W_tmp.is_periodic()) {
      printf("Periodic\n");
      return 0;
    }

    W_tmp.swap(W);
  }
}



==> anc/src/utils.hpp <==
#ifndef _UTILS_HPP_
#define _UTILS_HPP_

#include <stdio.h>
#include <string.h>
#include <stdlib.h>
#include <assert.h>
#include <sys/resource.h> // for stack 
#include <set>
#include <list>
#include <iostream>
#include <algorithm>
#include <vector>
#include <map>
using namespace std;

long long PROF() {
  struct timespec ts;
  clock_gettime(CLOCK_THREAD_CPUTIME_ID, &ts);
  long long en=ts.tv_nsec+1000000000LL*ts.tv_sec;
  return en;
}

#ifndef DEBUG

#define debug 0
#define ASSERT(x) {}

#else

#define debug 1

//additionnal assersions :
#define ASSERT(x) assert(x)
#ifndef PROFILING
#define PROFILING
#endif

#endif

#ifdef PROFILING
//for profiling :
#define ATT_PROF __attribute__ ((noinline))
#else
#define ATT_PROF
#endif

// to avoid stack overflow
void lot_of_stack() {
  struct rlimit rl;
  int res=getrlimit(RLIMIT_STACK,&rl);
  assert(res==0);
  rl.rlim_cur*=100;
  res=setrlimit(RLIMIT_STACK,&rl);
  assert(res==0);
}

#endif


==> anc/src/wang.hpp <==
#ifndef _WANG_HPP_
#define _WANG_HPP_

#include <array>
#include <vector>
#include <algorithm>
using namespace std;

#include "utils.hpp"
#include "sets.hpp"
#include "graph.hpp"

#if 0
/* One wang tile, that is 4 integers 
   afirst/asecond are colors in the directions north/south
   bfirst/bsecond are colors in the directions west/east
*/
class tile_t : public array<unsigned int,4>{
public:
  const unsigned int &afirst() const {return (*this)[0];}
  const unsigned int &asecond() const {return(*this)[1];}
  const unsigned int &bfirst() const {return (*this)[2];}
  const unsigned int &bsecond() const {return (*this)[3];}
  unsigned int &bfirst() {return (*this)[2];}
  unsigned int &bsecond() {return (*this)[3];}
  tile_t() {memset(this,0,sizeof(tile_t));}
  tile_t(unsigned int a1,unsigned int a2,unsigned int b1,unsigned int b2) {
    array<unsigned int,4> &t(*this);
    t[0]=a1;
    t[1]=a2;
    t[2]=b1;
    t[3]=b2;
  }
};

#else

/* One wang tile, that is 4 integers 
   afirst/asecond are colors in the directions north/south
   bfirst/bsecond are colors in the directions west/east
*/
class tile_t {
  array<unsigned int,4> t;
public:
  const unsigned int &afirst() const {return t[0^2];}
  const unsigned int &asecond() const {return t[1^2];}
  const unsigned int &bfirst() const {return t[2^2];}
  const unsigned int &bsecond() const {return t[3^2];}
  unsigned int &bfirst() {return t[2^2];}
  unsigned int &bsecond() {return t[3^2];}
  tile_t() {memset(&t,0,sizeof(tile_t));}
  unsigned int &operator[](int i) { return t[i^2];}
  unsigned int operator[](int i) const { return t[i^2];}
  bool operator<(const tile_t &b) const {
    return t<b.t;
  }
  bool operator==(const tile_t &b) const {
    return t==b.t;
  }
  tile_t(unsigned int a1,unsigned int a2,unsigned int b1,unsigned int b2) {
    t[0^2]=a1;
    t[1^2]=a2;
    t[2^2]=b1;
    t[3^2]=b2;
  }
};
#endif

/* return codes */
#define NA_2_SMALL 1 // the tile set has less than N tiles (and thus is not aperiodic, since every tile set with less than N tiles are already tested)
#define NA_N_SMALL 2

#define NA_2_PER_1 5 // the tile set is periodic
#define NA_N_PER_1 6
#define NA_2_PER 7
#define NA_N_PER 8

#define OVERFLOW -1 //the tile set is too big

#ifndef MAX
#define MAX 1000000 // max number of tiles
#endif
#ifndef MAXW
#define MAXW 10000 // max width of one band
#endif

/* A set of 'n' Wang tiles 
   'mc' is one plus the maximum number of a vertex/color in the west/east directions (bfirst/bsecond)
   For performances reasons, we pre-allocate the vector of tiles at the begining (default:MAX tiles), and work in place.
*/

class Wang_t {
  long long n;
  int mc;
  vector<tile_t> W;

public:

  Wang_t(long long sizemax=MAX):n(0),mc(0),W(sizemax) {}

  void clear() {n=0;mc=0;}
  
  const tile_t &operator[](int i) const {return W[i];}
  
  long long size() const { return n;}

  const Wang_t &operator=(const Wang_t &b)
  {
    if(this!=&b) {
      n=b.n;
      mc=b.mc;
      assert(n<W.size());
      for(long long i=0;i<n;i++)
	W[i]=b.W[i];
    }
    return *this;
  }
  
  bool operator==(const Wang_t &b) const {
    if(n!=b.n) return false;
    for(int i=0;i<n;i++)
      if(!(W[i]==b.W[i])) return false;
    return true;
  }

  bool operator<(const Wang_t &b) const {
    if(n!=b.n) return n<b.n;
    for(int i=0;i<n;i++)
      if(!(W[i]==b.W[i])) return W[i]<b.W[i];
    return false;
  }

  void swap(Wang_t &b) {
    int tmp=n;n=b.n;b.n=tmp;
    tmp=mc;mc=b.mc;b.mc=tmp;
    W.swap(b.W);
  }

  void print() const {
    for(int i=0;i<n;i++)
      printf("%d %d %d %d | ",int(W[i].afirst()),int(W[i].asecond()),int(W[i].bfirst()),int(W[i].bsecond()) );
    printf(" n=%Ld mc=%d\n",n,mc);
  }

  
  /* Returns the number of colors in e/w direction */
  int num_colors_a() const {
    int nc=0;
    for(int i=0;i<n;i++) {
      if(nc<=W[i].afirst()) nc=W[i].afirst()+1;
      if(nc<=W[i].asecond()) nc=W[i].asecond()+1;
    }
    return nc;
  }

  /* Returns the number of colors in n/s direction */
  int num_colors_b() const {
    int nc=0;
    for(int i=0;i<n;i++) {
      if(nc<=W[i].bfirst()) nc=W[i].bfirst()+1;
      if(nc<=W[i].bsecond()) nc=W[i].bsecond()+1;
    }
    return nc;
  }

  /* Add a new tile */
  void add(const tile_t &t) {
    if(mc<=t.bfirst()) mc=1+t.bfirst();
    if(mc<=t.bsecond()) mc=1+t.bsecond();
    if(W.size()==n)
      W.push_back(t);
    else W[n++]=t;
  }

  /* Add all tiles from Q */
  void add(const Wang_t &Q) {
    for(int i=0;i<Q.size();i++)
      add(Q[i]);
  }

  /* Construct a Wang set from the graph w1 and w2. (This function is not used.) */
  void t1(const graph_t &w1,const graph_t &w2) {
    assert(N>1);
    n=mc=0;
    for(int i=0;i<N;i++) {
      W[n]=tile_t(w1[i].first(),w1[i].second(),w2[i].first(),w2[i].second());
      if(mc<=w2[i].first()) mc=1+w2[i].first();
      if(mc<=w2[i].second()) mc=1+w2[i].second();
      n++;
    }
  }

  /* remap colors */
  void remap(const map<unsigned int,unsigned int> &m) {
    for(int i=0;i<n;i++)
      W[i]=tile_t(W[i].afirst(),W[i].asecond(),m.at(W[i].bfirst()),m.at(W[i].bsecond()));
  }
  
  /* Sort the tiles */
  void sort() {
    std::sort(W.begin(), W.begin()+n);
    ASSERT(sorted());
  }
  
  /* Returns true if the tiles are sorted */
  bool sorted() const{
    for(int i=1;i<n;i++)
      if(W[i]<W[i-1])
	return false;
    return true;
  }

  /* Removes duplicate tiles. The sorting is a bit slow, so it is not used except for hard tile sets */
  void remove_duplicate() {
    if(!n) return;
    sort();
    int n2=1;
    for(int i=1;i<n;i++) {
      if(!(W[n2-1]==W[i])) {
	if(n2!=i) 
	  W[n2]=W[i];
	n2++;
      }
    }
    n=n2;
  }

  /* return a+b*8, with assertion tests */
  static unsigned int mix(unsigned int a,unsigned int b) {
    ASSERT(a>=0 && b>=0 && a<8);
    unsigned long long r=a+b*8;
    ASSERT(r<(1LL<<32));
    return r;
  }

  /* tn Computes Q*T, where T is the Wang set constructed from the graph w1 and w2 
     On the same time, it removes all sources/sinks of Q*T
     If it returns something > 0, then we aborted since the tile set is not aperiodic.
     Returns OVERFLOW (=-1) if the result is too big (more than MAX tiles).
     Otherwise it returns 0
     
     tn_template<s_t> is a template function, where s_t is a set class (which can be an optimised one, if the number of color is small)
     tn select the good s_t and launch tn_<s_t>
  */
  template<class s_t>
  int ATT_PROF tn_template(const Wang_t &Q,const graph_t &w1,const graph_t &w2) {
    assert(N>1);
    n=0;
    s_t so1,so2;
    for(int i=0;i<Q.n;i++) 
      for(int j=0;j<N;j++)
	if(Q[i].asecond()==w1[j].first()) {
	  int u=mix(w2[j].first(),Q[i].bfirst());
	  so1.insert(u);
	  int v=mix(w2[j].second(),Q[i].bsecond());
	  so2.insert(v);
	  n++;
	}

    /* While there are sources/sinks, we remove them.
       Note that can be very slow for large tilesets (quadratic time), but for small tilesets (huge majority of cases), this is faster than Tarjan's algorithm */
    int old_n=0;
    do {
      old_n=n;
      s_t s1,s2;

      n=0;
      for(int i=0;i<Q.n;i++) 
	for(int j=0;j<N;j++)
	  if(Q[i].asecond()==w1[j].first()) {
	    int u=mix(w2[j].first(),Q[i].bfirst());
	    if(!so2.present(u)) continue;
	    int v=mix(w2[j].second(),Q[i].bsecond());
	    if(!so1.present(v)) continue;
	    s1.insert(u);
	    s2.insert(v);
	    n++;
	  }

      if(n<N) return NA_N_SMALL;
      
      so1.swap(s1);
      so2.swap(s2);
    } while(old_n!=n);

    if(n<=so1.size()) return NA_N_PER_1;
    if(n>W.size()) return OVERFLOW;
    
    n=0;
    mc=so1.size();
    for(int i=0;i<Q.n;i++) 
      for(int j=0;j<N;j++)
	if(Q[i].asecond()==w1[j].first()) {
	  int u=mix(w2[j].first(),Q[i].bfirst());
	  if(!so2.present(u)) continue;
	  int v=mix(w2[j].second(),Q[i].bsecond());
	  if(!so1.present(v)) continue;
	  W[n]=tile_t(Q[i].afirst(),w1[j].second(),so1.position(u),so1.position(v));
	  ASSERT(so1.position(u)<mc && so1.position(v)<mc);
	  n++;
	}
    ASSERT(n==old_n);

    return 0;
  }

  int tn(const Wang_t &wa,const graph_t &w1,const graph_t &w2) {
    for(int i=0;i<wa.n;i++) {
      ASSERT(wa[i].bfirst()>=0 && wa[i].bfirst()<wa.mc);
      ASSERT(wa[i].bsecond()>=0 && wa[i].bsecond()<wa.mc);
    }
#ifndef DO_NOT_USE_BITS
    if(wa.mc<=8)
      return tn_template<set64_t>(wa,w1,w2);
    if(wa.mc<=16)
      return tn_template<set64x_t<2>>(wa,w1,w2);
    if(wa.mc<=32)
      return tn_template<set64x_t<4>>(wa,w1,w2);
    if(wa.mc<=64)
      return tn_template<set64x_t<8>>(wa,w1,w2);
    if(wa.mc<=128)
      return tn_template<set64x_t<16>>(wa,w1,w2);
#endif
    return tn_template<set_t>(wa,w1,w2);
  }

  
  /* Computes Q*T, But we do not remove sources/sink here: 
     The operation of removal of sources/sink is efficient for small Wang sets, but can take too much times for large one (O(n^2) time).
     So we prefer to use tn_nosimpl() on large Wang sets, and run afterward Tarjan's algorithm for strongly connected components
  */
  
  int ATT_PROF tn_nosimpl(const Wang_t &Q,const Wang_t &T) {
    n=0;

    set_t so;
    for(int i=0;i<Q.n;i++) 
      for(int j=0;j<T.n;j++)
	if(Q[i].asecond()==T[j].afirst()) {
	  int u=mix(T[j].bfirst(),Q[i].bfirst());
	  so.insert(u);
	  int v=mix(T[j].bsecond(),Q[i].bsecond());
	  so.insert(v);
	}

    for(int i=0;i<Q.n;i++) 
      for(int j=0;j<T.n;j++)
	if(Q[i].asecond()==T[j].afirst()) {
	  int u=mix(T[j].bfirst(),Q[i].bfirst());
	  int v=mix(T[j].bsecond(),Q[i].bsecond());
	  if(n>=W.size()) return OVERFLOW;
	  W[n++]=tile_t(Q[i].afirst(),T[j].asecond(),so.position(u),so.position(v));
	}
    mc=so.size();;

    return 0;
  }
  
  /* Computes Q*T: we do not remove sources/sink, and we do not relabel colors. We also use base 10 to have a more comprehensible labeling.*/
  
  int ATT_PROF tn_basic(const Wang_t &Q,const Wang_t &T) {
    n=0;
    mc=0;

    for(int i=0;i<Q.n;i++) 
      for(int j=0;j<T.n;j++)
	if(Q[i].asecond()==T[j].afirst()) {
	  int u=T[j].bfirst()+10*Q[i].bfirst();
	  int v=T[j].bsecond()+10*Q[i].bsecond();
	  W[n++]=tile_t(Q[i].afirst(),T[j].asecond(),u,v);
	  if(mc<=u) mc=u+1;
	  if(mc<=v) mc=v+1;
	}
    
    return 0;
  }

  
  /* Computes T^2, where T is the Wang set constructed from the graph w1 and w2 
     Also, remove sources and sinks.
     If it returns something > 0, then we aborted since the tile set is not aperiodic
   */
  int t2(const graph_t &w1,const graph_t &w2) {
    assert(N>1);
    set64_t s1,s2;
    n=0;
    for(int i=0;i<N;i++) 
      for(int j=0;j<N;j++)
	if(w1[i].second()==w1[j].first()) {
	  int u=mix(w2[j].first(),w2[i].first());
	  int v=mix(w2[j].second(),w2[i].second());
	  s1.insert(u);
	  s2.insert(v);
	  n++;
	}

    s1.inter(s2);
    
    while(true) {
      set64_t s1p;
      s2.clear();
      n=0;
      for(int i=0;i<N;i++) 
	for(int j=0;j<N;j++)
	  if(w1[i].second()==w1[j].first()) {
	    int u=mix(w2[j].first(),w2[i].first());
	    if(!s1.present(u)) continue;
	    int v=mix(w2[j].second(),w2[i].second());
	    if(!s1.present(v)) continue;
	    s1p.insert(u);
	    s2.insert(v);
	    n++;
	  }

      if(n<N) return NA_2_SMALL;

      s1p.inter(s2);
      if(s1p.size()<s1.size()) {
	s1=s1p;
	continue;
      }
      break;
    }

    if(n<=s1.size()) return NA_2_PER_1;
    
    n=0;
    for(int i=0;i<N;i++) 
      for(int j=0;j<N;j++)
	if(w1[i].second()==w1[j].first()) {
	  int u=mix(w2[j].first(),w2[i].first());
	  if(!s1.present(u)) continue;
	  int v=mix(w2[j].second(),w2[i].second());
	  if(!s1.present(v)) continue;
	  W[n]=tile_t(w1[i].first(),w1[j].second(),s1.position(u),s1.position(v));
	  n++;
	}
    mc=s1.size();
    
    return 0;
  }

  /* Same as "t2", but we use the index of w1 to speed up */
  int t2_index(const graph_t &w1,const graph_t &w2) {
    assert(N>1);
    set64_t s1,s2;
    n=0;
    for(int i=0;i<N;i++) {
      int c=w1[i].second();
      int en=w1.end(c);
      for(int j=w1.start(c);j<en;j++) {
	ASSERT(w1[i].second()==w1[j].first());
	int u=mix(w2[j].first(),w2[i].first());
	int v=mix(w2[j].second(),w2[i].second());
	s1.insert(u);
	s2.insert(v);
	n++;
      }
    }
    
    s1.inter(s2);
    
    while(true) {
      set64_t s1p;
      s2.clear();
      n=0;
      for(int i=0;i<N;i++) {
	int c=w1[i].second();
	int en=w1.end(c);
	for(int j=w1.start(c);j<en;j++) {
	  ASSERT(w1[i].second()==w1[j].first());
	  int u=mix(w2[j].first(),w2[i].first());
	  if(!s1.present(u)) continue;
	  int v=mix(w2[j].second(),w2[i].second());
	  if(!s1.present(v)) continue;
	  s1p.insert(u);
	  s2.insert(v);
	  n++;
	}
      }
	
      if(n<N) return NA_2_SMALL;

      s1p.inter(s2);
      if(s1p.size()<s1.size()) {
	s1=s1p;
	continue;
      }
      break;
    }
    
    if(n<=s1.size()) return NA_2_PER_1;
    
    n=0;
    for(int i=0;i<N;i++) {
      int c=w1[i].second();
      int en=w1.end(c);
      for(int j=w1.start(c);j<en;j++) {
	ASSERT(w1[i].second()==w1[j].first());
	int u=mix(w2[j].first(),w2[i].first());
	if(!s1.present(u)) continue;
	int v=mix(w2[j].second(),w2[i].second());
	if(!s1.present(v)) continue;
	W[n]=tile_t(w1[i].first(),w1[j].second(),s1.position(u),s1.position(v));
	n++;
      }
    }
    mc=s1.size();

    return 0;
  }

  /* Returns true if the there is a cycle such that the list of colors in the north are the same as the colors in the south (that is, the Wang set is trivilally periodic) */
  bool ATT_PROF is_periodic() const {
    vector<pair<int,int> > Wc;
    Wc.clear();
    for(int i=0;i<n;i++) 
      if(W[i].afirst()==W[i].asecond()) 
	Wc.push_back(make_pair(W[i].bfirst(),W[i].bsecond()));

    return cycle(Wc,mc);
  }

  /* Used by is_periodic(). Returns true iff 'Wc' contains a cycle. Wc must be sorted */ 
  static int ATT_PROF cycle(vector<pair<int,int> > &Wc,int mc) {
    ::sort(Wc.begin(),Wc.end());
    for(int i=0;i<mc;i++) {
      set<int> seen;
      list<int> todo;
      todo.push_back(i);
      while(!todo.empty()) {
	int u=todo.front();
	todo.pop_front();
	if(seen.find(u)!=seen.end()) continue;
	seen.insert(u);
	int st=bsearch(Wc,u);
	ASSERT(st==0 || Wc[st-1].first<u);
	while(st<Wc.size() && Wc[st].first==u) {
	  if(Wc[st].second==i) return true;
	  todo.push_back(Wc[st].second);
	  st++;
	}
      }
    }
    return false;
  }

  /* Used by cycle(). Binary search the first edge in Wc that start with a. Wc must be sorted */
  static int bsearch(const vector<pair<int,int> > &Wc,unsigned int a) {
    int st=0,en=Wc.size();
    while(en>st) {
      int c=(en+st)/2;
      if(Wc[c].first>=a) en=c;
      else st=c+1;
    }
    return st;
  }

  /* Structures for Tarjan's algorithm for strongly connected components */
  struct tarjan_t {
    int index;
    int nsc;
    vector<int> vindex,lowlink,sc,stack,start;
    vector<bool> onstack; 
  } ;
  
  void tarjan(tarjan_t &t,int v) {
    t.vindex[v]=t.lowlink[v]=t.index++;
    t.stack.push_back(v);
    t.onstack[v]=true;

    for(int k=t.start[v];k<n && W[k].bfirst()==v;k++) {
      ASSERT(W[k].bfirst()==v);
      int i=W[k].bsecond();
      if(t.vindex[i]==-1) {
	tarjan(t,i);
	t.lowlink[v]=min(t.lowlink[v],t.lowlink[i]);
      }
      else if(t.onstack[i])
	t.lowlink[v]=min(t.lowlink[v],t.vindex[i]);
    }

    if(t.vindex[v]==t.lowlink[v]) {
      while(true) {
	int w=t.stack.back();
	t.stack.pop_back();
	t.onstack[w]=false;
	t.sc[w]=t.nsc;
	if(v==w) break;
      }
      t.nsc++;
    }
  }

  /* Remove arcs between two different strongly connected components */
  void remove_inter_sc()
  {
    if(!n) return;
    sort();
    
    tarjan_t t;
    t.index=t.nsc=1;
    t.onstack.resize(mc);
    t.vindex.resize(mc,-1);
    t.lowlink.resize(mc);
    t.sc.resize(mc);
    
    t.start.resize(mc);
    long long z=-1;
    for(int i=0;i<n;i++) {
      if(z!=W[i].bfirst()) {
	z=W[i].bfirst();
	t.start[z]=i;
      }
    }
    
    for(int i=0;i<mc;i++)
      if(t.vindex[i]==-1)
	tarjan(t,i);

    int n2=0;
    for(int i=0;i<n;i++) {
      if(t.sc[W[i].bfirst()]==t.sc[W[i].bsecond()]) {
	if(n2!=i) 
	  W[n2]=W[i];
	n2++;
      }
    }
    n=n2;
  }
};

/* Returns a canonical representant of a Wang set */
Wang_t canonical(const Wang_t &g)
{
  int nc=g.num_colors_a();
  int nc2=g.num_colors_b();

  int perm_color[nc];
  for(int i=0;i<nc;i++)
    perm_color[i]=i;
  
  Wang_t m=g;
  Wang_t g2;
  do {
    int perm_color2[nc2];
    for(int i=0;i<nc2;i++)
      perm_color2[i]=i;
    do {
      g2.clear();
      for(int i=0;i<g.size();i++)
	g2.add(tile_t(perm_color[g[i].afirst()],perm_color[g[i].asecond()],perm_color2[g[i].bfirst()],perm_color2[g[i].bsecond()]));

      assert(g2.size()==g.size());
      
      g2.sort();
      if(g2<m)
	m=g2;
    } while(next_permutation(perm_color2,perm_color2+nc2));
  } while(next_permutation(perm_color,perm_color+nc));
  return m;
}

Wang_t canonical_with_mirror(const Wang_t &g) {
  assert(N>1);
  graph_t w1,w2;
  assert(g.size()==N);
  for(int i=0;i<N;i++) {
    w1[i]=edge_t(g[i].afirst(),g[i].asecond());
    w2[i]=edge_t(g[i].bfirst(),g[i].bsecond());
  }
  Wang_t m;
  for(int i=0;i<8;i++) {
    Wang_t t;
    t.t1(w1,w2);
    t=canonical(t);
    if(i==0 || t<m) m=t;
    w1=reverse(w1);
    if((i%2)==1) w2=reverse(w2);
    if((i%4)==3) {auto w3=w1;w1=w2;w2=w3;}
  }
  return m;
}

Wang_t transpose(const Wang_t &g)
{
  Wang_t r;
  for(int i=0;i<g.size();i++)
    r.add(tile_t(g[i].bfirst(),g[i].bsecond(),g[i].afirst(),g[i].asecond()));

  return r;
}

#endif

